StrictPRMBench: A Replayable Evaluation Benchmark for Auditing Fixed-Score PRM Aggregation

Process reward models (PRMs) score reasoning steps, but best-of-N selection also requires a rule that aggregates those scores. We study that rule as a separate evaluation object. StrictPRMBench fixes mathematical reasoning pools, scorer evidence, and the source trace of a deletion intervention, so that different reducers face the same recorded selection problem. Across seven scoring checkpoints and two benchmarks, the stored N=32 outcomes give higher deletion-induced selection instability for product than geometric mean (GM) in all 14 cells. The equal-cell difference is +0.0965; a shared-problem bootstrap, conditional on these checkpoints and frozen pools, gives a 95% interval of [0.0846,0.1086]. A pre-injection-defined sensitivity excludes replacement slots that are either reducer's clean winner and retains 4,459 of 4,622 cell-problem records. The retained difference is +0.0986 [0.0875,0.1098]. Effects are heterogeneous: the two Qwen cells have positive percentile-bootstrap intervals on retained support but two-sided exact paired p-values of 0.0625 and 0.0703. Clean-pool Qwen accuracy does not detect a product advantage, but this is not an equivalence result. We provide versioned outcome records, CPU reanalysis, and an explicit evidence-availability contract. The contribution is a diagnostic evaluation protocol and a reproducible audit of recorded selector behavior, not a new PRM, a universally optimal reducer, or evidence of deployment-wide harm. Raw-score replay and outcome-record reanalysis are distinguished: missing primary edited-score vectors limit independent evaluation of new reducers under the same stress.

==> anc/CHANGES.md <==
# Evidence-aligned revision, 2026-10-26

- Recomputed cell estimates and tests from pinned paired outcome records;
  generated Figure 2 and all numeric tables from shared result files.
- Replaced ambiguous pooled inference with a fixed-checkpoint shared-problem
  bootstrap and disclosed its different target from the historical hierarchy.
- Added exact paired tests and Holm adjustments; retained Qwen non-rejections
  rather than equating a positive percentile CI with universal significance.
- Corrected the replacement rule and restricted the clean-winner conclusion to
  the retained subset.
- Aligned MATH level marginals with the paired common-clean-correct support.
- Recomputed the 14 NI point estimates from the public per-pair score records
  (exact match to the published summary) and replaced the historical pair-row
  bootstrap with a question-cluster bootstrap: raw intervals exclude zero in
  14/14 cells, score-matched intervals in 13/14. Disclosed that the historical
  score-matching assignment is one of many exact optima and bounded the matched
  estimate over all of them (its sign is not determined for InternLM2-1.8B on
  MATH-500). Five-seed NI claims remain withheld because seed membership is not
  recorded.
- Limited 72B to the available 143 eligible records from a 200-question GSM8K sample.
- Excluded the unrecovered N=8/20-seed and other auxiliary result claims.
- Preserved the expert input audit; did not claim three independent expert returns.
- Kept human summary counts as limited descriptive evidence and removed
  unsupported independence/Likert replication claims.
- Removed ten bibliography entries that the revised text no longer cites.
- Distinguished raw-score replay, outcome-record reanalysis, and summary-only
  evidence. No public repository or historical audit was overwritten.

## Final scope clarification, 2026-10-26

- Retained all recovered NI observations, estimates, cluster intervals, and exact
  point-estimate ranges without changing any numerical result.
- Specified the exact-arithmetic matching objective and its distinction from a
  separately rounded floating-point cost matrix.
- Clarified that endpoint-assignment intervals refer to one representative at
  each point-estimate extreme, not worst-case intervals over all optima. Removed
  an unsupported universal claim about interval endpoints being near zero.

## Original-artwork restoration, 2026-10-30

- Restored the original `hero.png` as the embedded overview background; corrected
  documented labels locally instead of redesigning the figure.
- Restored the original forest-plot visual style while retaining verified data.
- Restored the three original boxed LaTeX figure structures, with corrected
  arithmetic and the existing evidence boundaries.
- No numerical inputs, outputs, table values, inference code, or other scientific
  prose changed. See `FIGURE_EDIT_LOG.md` for the exact restoration scope.


==> anc/FIGURE_EDIT_LOG.md <==
# Original artwork restoration

## Source of the artwork

The original upload is `StrictPRMBench(1).zip`. Its primary overview is `hero.png`,
not the unused alternative `Fig1.jpg`. The original manuscript includes exactly
five numbered figure environments: the overview, forest plot, and three boxed
LaTeX explanations. `Fig1.jpg` is not referenced by that manuscript.

`hero.png` is retained byte-for-byte (SHA-256:
`4dd7f5b02fe00be1b4da34fbee534e5af11087a87e3b45cb251621228fa5704a`).
The manuscript uses `hero_original_labels.pdf`: it embeds that exact bitmap and
places documented local text corrections on top. No original icons, panel
geometry, overall layout or illustration are recreated. The uncorrected bitmap
is a background source asset; the displayed PDF, not the background alone,
contains the up-to-date evidence labels.

## Figure-specific decisions

1. **Overview.** Kept the author's original colorful artwork. Updated local
   labels on cached evidence and replay scope; changed the pooled label to
   +0.0965; replaced the conditional forced-choice headline by the 200-card
   three-choice counts; removed the unsupported stand-alone zero-Wrong callout.
   The 14/14 label refers to positive point estimates, not universal significance.
   Exact replacement boxes and wording are in `figure_label_corrections.json`.
2. **Forest plot.** Restored the original checkpoint order, paired G/M rows,
   blue/orange palette, serif labels, hollow non-separated markers and pooled
   diamond. Did NOT restore the erroneous original numeric positions. Values
   and intervals still come from the verified outputs. The wider x-axis is
   necessary to show the corrected InternLM2-1.8B/GSM8K value and interval.
3. **Deletion example.** Restored the original boxed LaTeX table. Corrected the
   arithmetic to 0.4536/0.6480 (product) and 0.8207/0.8653 (GM). Both increase;
   the relative changes are 42.9% and 5.4%. It is a fixed-score illustration.
4. **Mechanical decomposition.** Restored the original boxed equation and
   explanation. Removed unsupported checkpoint-specific compensation claims;
   the diagram remains an algebraic explanation, not an empirical scatterplot.
5. **Stability and utility.** Restored the original boxed three-row table,
   retaining its Stability/Utility/Transition structure. Restricted utility
   statements to the available Qwen natural-pool analysis; no zero-cost or
   all-checkpoint Pareto claim is restored.

All existing numeric inputs, outputs, numerical table files, scientific
analysis scripts, bibliography and authors are unchanged from Final_Checked.
The ordinary manuscript text is unchanged apart from figure environments and
necessary float placement. No unsupported experiment has been restored.

## Regeneration

TeX compilation needs no image-processing dependency: both figure PDFs are
already included. `python anc/make_figure.py` regenerates Figure 2 from the same
verified output files.

To regenerate the local Figure 1 labels, run
`python anc/apply_original_hero_labels.py` with ReportLab and Pillow installed.
It uses a locally installed Roboto Condensed font (preferred), Liberation Sans
Narrow, or DejaVu Sans Condensed. Fonts are not distributed in this package.
The original raster is hash-checked before annotation.


==> anc/README.md <==
# StrictPRMBench: evidence-aligned CPU reanalysis

This directory accompanies the revised preprint. It is a **record-level
reanalysis layer**, not a replacement for raw PRM outputs or original human
annotation returns.

## What is included

- Pinned paired selector records for product versus GM, min, and last.
- Qwen clean-pool selection/correctness records (500 per benchmark, N=32).
- MATH-500 level mapping and common-clean-correct support records.
- The public Qwen-72B GSM8K pilot (200 sampled, 143 eligible).
- Per-instance NI records (5,600 rows) extracted from the public per-pair
  score files, and the published NI summary used as their recount target.
- Published human majority summaries, used only at their stated evidence level.
- The original expert input audit documenting duplicate completed workbooks.
- Scripts, generated outputs, hashes, and the table-to-command map.

## Reproduce

Use Python 3.11 or newer (tested: 3.13.5 and 3.13.17), in a virtual environment:

```sh
python -m pip install -r requirements.txt
python reproduce.py
python make_tables.py
python make_figure.py
python test_reanalysis.py
```

`derive_ni_records.py` is an optional provenance step. Given a checkout of the
public repository at the pinned commit (`python derive_ni_records.py PATH`), it
checks the 32 per-pair source files against their Git blob identities and
regenerates `inputs/ni_pair_records.csv` byte for byte.

The scripts resolve their inputs relative to this directory. `make_tables.py`
and `make_figure.py` write to the parent LaTeX source directory. The TeX build
uses the already generated tables/figure and does not execute Python or need
network access. If files are downloaded individually from an arXiv ancillary
listing, preserve the relative directory structure before running the scripts.

## Statistical specification

- 10,000 replicates, PCG64 seed 42.
- Per-cell bootstrap resamples paired binary differences.
- Pooled and level CIs jointly resample problem IDs across checkpoint records;
  the checkpoint suite, matching, and support masks are held fixed.
- NI intervals resample question IDs within each cell (multinomial weights):
  a sampled question carries all of its necessary and inert instances, and the
  set of instances entering each arm (the pairs and, for the matched estimate,
  the historical caliper assignment) is held fixed.
- `reproduce.py` retains the historical floating-point caliper mask, treats
  stored binary64 log-bonuses as exact dyadic rationals, and solves the
  absolute-distance-plus-penalty objective in integer arithmetic. The historical
  assignment is verified to be an optimum of that stated objective. Reported
  minimum/maximum estimates cover all optima of this exact-arithmetic objective,
  not ties in a separately rounded floating-point cost matrix.
- The interval at each point-estimate extreme is conditional on one selected
  representative assignment. Interval endpoints have NOT been optimized over
  all optimal assignments. In particular, the 12/14 count at the selected maxima
  is not a worst-case or simultaneous significance guarantee
  (`outputs/ni_cluster.csv`).
- Two-sided exact paired discordance tests are reported alongside percentile CIs.
- Holm correction is within each declared 14-cell comparator/support family;
  it is not a claim of adjustment across all exploratory analyses in the paper.
- The numeric `support=common` label in `outputs/cell_results.csv` means the
  full paired **recorded** support. It does not mean every clean answer is
  correct. The MATH level `common_support` flag instead requires both recorded
  clean winners to be correct. The manuscript distinguishes these supports.

## Important boundaries

Edited-step score vectors for the selection-stress injections are absent from
this package and from the pinned repository; a new reducer's stress decisions
cannot be reconstructed from existing winners. Hashes verify file identity, not
inference correctness. The historical NI bootstrap CI columns (pair-row
resampling) are preserved inside the immutable input summary but are **not**
used as intervals; they enter only the reported width comparison. The NI table
reports question-cluster intervals computed from the per-instance records. For the NI control, clean and edited step-score vectors
are public for every instance (`scores/*_necessary.jsonl` and
`scores/*_inert.jsonl` in the pinned repository), so a new reducer's NI
statistic can be replayed exactly. Raw annotator independence is not
established by a summary table.

No N=8/20-seed, five-seed NI, 600-question 72B, independent three-expert,
missing Qwen Likert, or unrecovered auxiliary numerical claim is certified here.
The original expert audit is retained. Public GitHub/Hugging Face repositories
have not been modified by the creation of this reanalysis package.

## Provenance

See `input_manifest.json` for exact per-file provenance, hashes, and original
paths. A Git blob identity is included for public snapshots that were checked
byte-for-byte. The other selector exports originate from the archived analysis
bundle anchored to the stated repository snapshot. They are not falsely
identified as a fresh download of raw scores or a new model inference run.

See `TABLE_MAP.csv` for manuscript targets and inputs, and
`RIGHTS_AND_PROVENANCE.md` for rights boundaries. This package does not grant a
blanket new license over upstream model weights, datasets, or third-party code.

## Original visual assets

This release restores the author's original overview bitmap and original boxed
LaTeX figures. `hero.png` is the unchanged historical background; the paper uses
`hero_original_labels.pdf` with localized, documented label corrections.
`FIGURE_EDIT_LOG.md` and `figure_label_corrections.json` describe the changes.
Figure 2 preserves the original visual style while using the verified numerical
outputs. No original research result is reinstated solely to recover a figure.


==> anc/RIGHTS_AND_PROVENANCE.md <==
# Rights and provenance boundaries

The original resource is the StrictPRMBench snapshot identified in
`input_manifest.json`. Its existing license marker and upstream notices remain
applicable to the corresponding material. This reanalysis does not assert that
missing dedicated MIT/code, data-license, NOTICE, or third-party license files
were present at that commit.

Model weights are not included. No font files are included. The paper template
retains its original notice in the style file. Human inputs here are aggregate,
de-identified summaries, not participant identities or signed consent records.

No new blanket MIT or Creative Commons license for third-party material is
inferred from a manuscript's arXiv license. The submitter must have the rights to
post the included article, code, and ancillary records. This document records
scope and provenance; it is not a substitute for a license grant from a rights
holder.

The expert input audit is preserved verbatim, including its historical finding.
Corrections to that finding would require a new dated record and authentic
independent inputs; deleting the old audit is not a correction.


==> anc/TABLE_MAP.csv <==
Manuscript target,Input,Output,Command,Evidence level
Figure 2 and Tables 1 6 7 8 9 10,inputs/selection_records.csv,outputs/cell_results.csv and outputs/pooled_results.csv,python reproduce.py; python make_tables.py; python make_figure.py,Recomputed selector-outcome statistics
Table 2,inputs/selection_records.csv,outputs/cell_results.csv,python reproduce.py; python make_tables.py,Recomputed selector-outcome statistics
Table 3,inputs/qwen_natural_records.csv,outputs/qwen_natural.csv,python reproduce.py; python make_tables.py,Recomputed paired correctness statistics
Table 4,inputs/math_level_records.csv and inputs/math500_level_map.csv,outputs/math_levels.csv,python reproduce.py; python make_tables.py,Recomputed common-support statistics
Table 5,inputs/selection_records.csv and other specified inputs,outputs/analysis_summary.json,python reproduce.py,Support/count ledger
Table 11,inputs/ni_pair_records.csv and inputs/historical_ni_summary.csv,outputs/ni_cluster.csv,python reproduce.py; python make_tables.py,Recomputed from public per-pair score records; question-cluster bootstrap
Table 12,inputs/human_three_choice_summary.csv,tables/human_three_choice.tex,python make_tables.py,Published human summary counts
Table 13,inputs/human_natural_summary.csv,tables/human_natural.tex,python make_tables.py,Published human summary counts
Section 4.6,inputs/qwen72b_records.csv,outputs/analysis_summary.json,python reproduce.py,Recomputed paired pilot outcomes
Appendix F.3,provenance/expert_input_audit.txt,Unchanged historical audit,Input hash verification,Preserved independence limitation


==> anc/apply_original_hero_labels.py <==
#!/usr/bin/env python3
"""Place documented text corrections over the author's original hero.png.

The original bitmap, artwork, box geometry, icons, palette and layout are not
redesigned. The generated PDF embeds the original raster and draws small opaque
text patches above it. The base file is included unchanged in this source pack.
Fonts are taken from the local system and are embedded only in the output PDF;
no font files are distributed. This script is not required for TeX compilation.
"""
from pathlib import Path
import hashlib, json
from PIL import Image
from reportlab.pdfgen import canvas
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.lib.colors import Color
from reportlab.lib.utils import ImageReader

ROOT = Path(__file__).resolve().parent.parent
EXPECTED_SHA = '4dd7f5b02fe00be1b4da34fbee534e5af11087a87e3b45cb251621228fa5704a'
# Coordinates are in a 1648 x 928 reference frame matching the original layout.
NAVY=(.015,.08,.32);TEAL=(0,.32,.35);RED=(.93,.025,.025);BLACK=(.03,.03,.03)
PATCHES = [
 {'id':'cached-evidence','rect':[251,198,341,304], 'lines':['cached','scores +','outcome','records'], 'size':22, 'leading':25,'color':BLACK},
 {'id':'audit-heading','rect':[628,126,1146,170], 'lines':['Audit fixed-score aggregation'], 'size':31,'bold':True,'color':NAVY},
 {'id':'audit-subtitle','rect':[582,186,1146,222], 'lines':['Compare saved outcomes and available step scores'], 'size':24,'color':BLACK},
 {'id':'new-rules-scope','rect':[748,548,917,587], 'lines':['need edited scores'], 'size':23,'color':BLACK},
 {'id':'audit-output','rect':[984,264,1127,339], 'lines':['Unified','audit output'], 'size':28,'leading':33,'bold':True,'color':TEAL},
 {'id':'recorded-selection','rect':[1007,464,1136,498], 'lines':['recorded top-1'], 'size':20,'color':BLACK},
 {'id':'paired-record','rect':[1007,512,1136,546], 'lines':['paired flip record'], 'size':19,'color':BLACK},
 {'id':'replay-scope','rect':[580,630,1138,705], 'lines':['CPU-only reanalysis','New stress reducers need complete edited scores'], 'size':29,'sizes':[31,23], 'leading':32,'bold':True,'color':(1,1,1),'background':(.005,.06,.32),'background_strip_y':631},
 {'id':'answer-scope','rect':[1182,455,1308,496], 'lines':['Answer-level check'], 'size':22,'color':BLACK},
 {'id':'process-scope','rect':[1181,525,1309,594], 'lines':['does not certify','process quality'], 'size':22,'leading':28,'color':BLACK},
 {'id':'pooled-estimate','rect':[1384,364,1620,406], 'lines':['pooled '+chr(916)+' = +0.0965'], 'size':30,'bold':True,'color':RED},
 {'id':'human-endpoint','rect':[1379,523,1625,680], 'lines':['Human reannotation','200 selected cards','GM: 113 | neutral: 84','Product: 1 | split: 2','descriptive evidence'], 'size':24,'sizes':[25,24,23,23,20],'leading':29,'bold':False,'color':TEAL},
 {'id':'shared-evidence','rect':[85,658,524,695], 'lines':['Shared evidence across recorded reducers'], 'size':23,'bold':True,'color':NAVY},
 {'id':'bottom-reanalysis','rect':[190,748,560,795], 'lines':['Reanalyse now'], 'size':35,'bold':True,'color':NAVY, 'align':'left'},
 {'id':'bottom-availability','rect':[190,839,560,875], 'lines':['Recorded rules; cached-score diagnostics'], 'size':24,'color':BLACK,'align':'left'},
 {'id':'bottom-human','rect':[699,839,1067,875], 'lines':['human-card summaries'], 'size':25,'color':BLACK,'align':'left'},
]

def find_fonts():
    root=Path('/usr/share/fonts/truetype')
    candidates=[(root/'roboto/unhinted/RobotoCondensed-Regular.ttf',root/'roboto/unhinted/RobotoCondensed-Bold.ttf'),
                (root/'liberation/LiberationSansNarrow-Regular.ttf',root/'liberation/LiberationSansNarrow-Bold.ttf'),
                (root/'dejavu/DejaVuSansCondensed.ttf',root/'dejavu/DejaVuSansCondensed-Bold.ttf')]
    for r,b in candidates:
        if r.exists() and b.exists():return r,b
    raise RuntimeError('Install Roboto Condensed, Liberation Sans Narrow, or DejaVu Sans Condensed to regenerate labels.')

def main():
    p=ROOT/'hero.png'
    h=hashlib.sha256(p.read_bytes()).hexdigest()
    if h!=EXPECTED_SHA:raise ValueError('Original hero.png hash mismatch')
    image=Image.open(p);W,H=image.size
    sx,sy=W/1648,H/928
    regular,bold=find_fonts()
    pdfmetrics.registerFont(TTFont('OriginalLabelRegular',str(regular)))
    pdfmetrics.registerFont(TTFont('OriginalLabelBold',str(bold)))
    c=canvas.Canvas(str(ROOT/'hero_original_labels.pdf'),pagesize=(W,H),invariant=1,pageCompression=1,initialFontName='OriginalLabelRegular')
    c.setTitle('StrictPRMBench original overview with localized evidence-label corrections')
    c.setAuthor('')
    c.drawImage(str(p),0,0,width=W,height=H)
    for p in PATCHES:
        x0,y0,x1,y1=p['rect']; x0*=sx;x1*=sx;y0*=sy;y1*=sy
        c.setFillColor(Color(*p.get('background',(1,1,1))))
        c.rect(x0,H-y1,x1-x0,y1-y0,stroke=0,fill=1)
        if 'background_strip_y' in p:
            yy=round(p['background_strip_y']*sy)
            strip=image.crop((round(x0),yy,round(x1),yy+1))
            fill=strip.resize((round(x1-x0),round(y1-y0)))
            c.drawImage(ImageReader(fill),x0,H-y1,width=x1-x0,height=y1-y0)
        font='OriginalLabelBold' if p.get('bold') else 'OriginalLabelRegular'
        sizes=[s*sx for s in p.get('sizes',[p['size']]*len(p['lines']))]
        leading=p.get('leading',p['size']*1.15)*sy
        # Scale text only if needed to fit inside its pre-existing text box.
        for j,line in enumerate(p['lines']):
            size=sizes[j]
            width=pdfmetrics.stringWidth(line,font,size)
            if width>x1-x0-6: size*=(x1-x0-6)/width
            c.setFont(font,size);c.setFillColor(Color(*p['color']))
            center_y=H-(y0+y1)/2 + ((len(p['lines'])-1)/2-j)*leading
            baseline=center_y-size*.35
            if p.get('align')=='left':c.drawString(x0+2,baseline,line)
            else:c.drawCentredString((x0+x1)/2,baseline,line)
    c.showPage();c.save()
    log={'original_file':'hero.png','sha256':h,'image_size':[W,H],
         'method':'Original raster embedded unchanged; opaque text-label overlays only',
         'font_family':regular.stem,'patches':PATCHES}
    (ROOT/'anc/figure_label_corrections.json').write_text(json.dumps(log,indent=2,ensure_ascii=False)+'\n')
    print('Original hero bitmap retained; documented labels patched without redesign.')

if __name__=='__main__':main()


==> anc/derive_ni_records.py <==
#!/usr/bin/env python3
"""Derive inputs/ni_pair_records.csv from the public per-pair NI records.

Optional provenance step; reproduce.py uses the derived CSV pinned in
input_manifest.json. Requires a checkout of the public repository at the
pinned commit:  python derive_ni_records.py /path/to/StrictPRMBench
Each source file is checked against its Git blob SHA-1 before use.
"""
from __future__ import annotations
import csv, hashlib, json, math, sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent
PRMS = ['internlm2_1_8b_reward', 'internlm2_7b_reward', 'math_shepherd', 'qwen_prm',
        'rlhflow_prm', 'skywork_prm', 'skywork_prm_1_5b']
BENCHES = ['gsm8k', 'math500']
VARIANTS = ['necessary', 'inert']
FIELDS = ['prm', 'benchmark', 'match_group_id', 'variant', 'problem_id', 'candidate_index',
          'deleted_step_index_1based', 'n_steps_clean', 'answer_preserved', 'product_increase',
          'traj_logprod_clean', 'traj_logprod_modified', 'clean_target_step_score']


def blob_sha1(data: bytes) -> str:
    return hashlib.sha1(b'blob %d\0' % len(data) + data).hexdigest()


def main() -> int:
    repo = Path(sys.argv[1])
    entry = next(x for x in json.loads((ROOT / 'input_manifest.json').read_text())['files']
                 if x['file'] == 'inputs/ni_pair_records.csv')
    pinned = {x['repository_path']: x['git_blob_sha1'] for x in entry['derived_from']}

    def load(path: str) -> list[dict]:
        data = (repo / path).read_bytes()
        if blob_sha1(data) != pinned[path]:
            raise RuntimeError(f'Git blob mismatch: {path}')
        return [json.loads(line) for line in data.decode('utf-8').splitlines() if line.strip()]

    rows = []
    for bench in BENCHES:
        preserved = {}
        for v in VARIANTS:
            for r in load(f'edits/{bench}_{v}_matched.jsonl'):
                same = r['original_trace'].get('extracted_answer') == r['modified_trace'].get('extracted_answer')
                preserved[(r['match_group_id'], v)] = int(same)
        for prm in PRMS:
            for v in VARIANTS:
                for r in sorted(load(f'scores/{prm}_{bench}_{v}.jsonl'), key=lambda r: r['match_group_id']):
                    inc = int(float(r['traj_product_modified']) > float(r['traj_product_clean']))
                    # the same indicator recomputed from the stored step-score vectors
                    vec = int(sum(math.log(max(s, 1e-30)) for s in r['modified_step_scores'])
                              > sum(math.log(max(s, 1e-30)) for s in r['clean_step_scores']))
                    if inc != vec:
                        raise RuntimeError(f'Product indicator disagrees with step vectors: {r["pair_id"]}')
                    rows.append({'prm': prm, 'benchmark': bench, 'match_group_id': r['match_group_id'],
                                 'variant': v, 'problem_id': r['problem_id'],
                                 'candidate_index': int(r['candidate_index']),
                                 'deleted_step_index_1based': int(r['deleted_step_index_1based']),
                                 'n_steps_clean': int(r['n_steps_clean']),
                                 'answer_preserved': preserved[(r['match_group_id'], v)],
                                 'product_increase': inc,
                                 'traj_logprod_clean': repr(float(r['traj_logprod_clean'])),
                                 'traj_logprod_modified': repr(float(r['traj_logprod_modified'])),
                                 'clean_target_step_score': repr(float(r['clean_target_step_score']))})
    out = ROOT / 'inputs' / 'ni_pair_records.csv'
    with out.open('w', newline='', encoding='utf-8') as f:
        w = csv.DictWriter(f, fieldnames=FIELDS, lineterminator='\n')
        w.writeheader(); w.writerows(rows)
    digest = hashlib.sha256(out.read_bytes()).hexdigest()
    status = 'matches' if digest == entry['sha256'] else 'DIFFERS FROM'
    print(f'wrote {len(rows)} rows; SHA-256 {digest} {status} the pinned value')
    return 0 if digest == entry['sha256'] else 1


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/figure2_data.json <==
{
  "data": "anc/outputs/cell_results.csv; anc/outputs/analysis_summary.json",
  "style": "Original author plot grouping/order/palette/serif type/pooled diamond",
  "interval_scope": "Latest verified paired problem and fixed-suite shared-problem bootstrap",
  "cells": [
    {
      "prm": "math_shepherd",
      "benchmark": "gsm8k",
      "delta": 0.0632530120482,
      "ci_low": 0.0361445783133,
      "ci_high": 0.0903614457831
    },
    {
      "prm": "math_shepherd",
      "benchmark": "math500",
      "delta": 0.083044982699,
      "ci_low": 0.0415224913495,
      "ci_high": 0.128027681661
    },
    {
      "prm": "skywork_prm",
      "benchmark": "gsm8k",
      "delta": 0.144927536232,
      "ci_low": 0.101449275362,
      "ci_high": 0.191304347826
    },
    {
      "prm": "skywork_prm",
      "benchmark": "math500",
      "delta": 0.0845070422535,
      "ci_low": 0.0422535211268,
      "ci_high": 0.130281690141
    },
    {
      "prm": "skywork_prm_1_5b",
      "benchmark": "gsm8k",
      "delta": 0.103658536585,
      "ci_low": 0.0640243902439,
      "ci_high": 0.143292682927
    },
    {
      "prm": "skywork_prm_1_5b",
      "benchmark": "math500",
      "delta": 0.120622568093,
      "ci_low": 0.0739299610895,
      "ci_high": 0.171206225681
    },
    {
      "prm": "qwen_prm",
      "benchmark": "gsm8k",
      "delta": 0.00740740740741,
      "ci_low": -0.00740740740741,
      "ci_high": 0.0246913580247
    },
    {
      "prm": "qwen_prm",
      "benchmark": "math500",
      "delta": 0.012539184953,
      "ci_low": -0.0156739811912,
      "ci_high": 0.0407523510972
    },
    {
      "prm": "rlhflow_prm",
      "benchmark": "gsm8k",
      "delta": 0.0153846153846,
      "ci_low": -0.00769230769231,
      "ci_high": 0.0384615384615
    },
    {
      "prm": "rlhflow_prm",
      "benchmark": "math500",
      "delta": 0.0738461538462,
      "ci_low": 0.0369230769231,
      "ci_high": 0.110769230769
    },
    {
      "prm": "internlm2_7b_reward",
      "benchmark": "gsm8k",
      "delta": 0.0906801007557,
      "ci_low": 0.0579345088161,
      "ci_high": 0.123425692695
    },
    {
      "prm": "internlm2_7b_reward",
      "benchmark": "math500",
      "delta": 0.104234527687,
      "ci_low": 0.0586319218241,
      "ci_high": 0.14983713355
    },
    {
      "prm": "internlm2_1_8b_reward",
      "benchmark": "gsm8k",
      "delta": 0.267409470752,
      "ci_low": 0.220055710306,
      "ci_high": 0.317548746518
    },
    {
      "prm": "internlm2_1_8b_reward",
      "benchmark": "math500",
      "delta": 0.178947368421,
      "ci_low": 0.126315789474,
      "ci_high": 0.231578947368
    }
  ],
  "pooled": {
    "n_rows": 4622,
    "n_problems": 847,
    "n_cells": 14,
    "delta": 0.09646160765132653,
    "ci_low": 0.08462093450288144,
    "ci_high": 0.10859704994148268,
    "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
    "replicates": 10000,
    "seed": 42,
    "comparator": "gm",
    "support": "common"
  }
}


==> anc/figure_label_corrections.json <==
{
  "original_file": "hero.png",
  "sha256": "4dd7f5b02fe00be1b4da34fbee534e5af11087a87e3b45cb251621228fa5704a",
  "image_size": [
    1672,
    941
  ],
  "method": "Original raster embedded unchanged; opaque text-label overlays only",
  "font_family": "RobotoCondensed-Regular",
  "patches": [
    {
      "id": "cached-evidence",
      "rect": [
        251,
        198,
        341,
        304
      ],
      "lines": [
        "cached",
        "scores +",
        "outcome",
        "records"
      ],
      "size": 22,
      "leading": 25,
      "color": [
        0.03,
        0.03,
        0.03
      ]
    },
    {
      "id": "audit-heading",
      "rect": [
        628,
        126,
        1146,
        170
      ],
      "lines": [
        "Audit fixed-score aggregation"
      ],
      "size": 31,
      "bold": true,
      "color": [
        0.015,
        0.08,
        0.32
      ]
    },
    {
      "id": "audit-subtitle",
      "rect": [
        582,
        186,
        1146,
        222
      ],
      "lines": [
        "Compare saved outcomes and available step scores"
      ],
      "size": 24,
      "color": [
        0.03,
        0.03,
        0.03
      ]
    },
    {
      "id": "new-rules-scope",
      "rect": [
        748,
        548,
        917,
        587
      ],
      "lines": [
        "need edited scores"
      ],
      "size": 23,
      "color": [
        0.03,
        0.03,
        0.03
      ]
    },
    {
      "id": "audit-output",
      "rect": [
        984,
        264,
        1127,
        339
      ],
      "lines": [
        "Unified",
        "audit output"
      ],
      "size": 28,
      "leading": 33,
      "bold": true,
      "color": [
        0,
        0.32,
        0.35
      ]
    },
    {
      "id": "recorded-selection",
      "rect": [
        1007,
        464,
        1136,
        498
      ],
      "lines": [
        "recorded top-1"
      ],
      "size": 20,
      "color": [
        0.03,
        0.03,
        0.03
      ]
    },
    {
      "id": "paired-record",
      "rect": [
        1007,
        512,
        1136,
        546
      ],
      "lines": [
        "paired flip record"
      ],
      "size": 19,
      "color": [
        0.03,
        0.03,
        0.03
      ]
    },
    {
      "id": "replay-scope",
      "rect": [
        580,
        630,
        1138,
        705
      ],
      "lines": [
        "CPU-only reanalysis",
        "New stress reducers need complete edited scores"
      ],
      "size": 29,
      "sizes": [
        31,
        23
      ],
      "leading": 32,
      "bold": true,
      "color": [
        1,
        1,
        1
      ],
      "background": [
        0.005,
        0.06,
        0.32
      ],
      "background_strip_y": 631
    },
    {
      "id": "answer-scope",
      "rect": [
        1182,
        455,
        1308,
        496
      ],
      "lines": [
        "Answer-level check"
      ],
      "size": 22,
      "color": [
        0.03,
        0.03,
        0.03
      ]
    },
    {
      "id": "process-scope",
      "rect": [
        1181,
        525,
        1309,
        594
      ],
      "lines": [
        "does not certify",
        "process quality"
      ],
      "size": 22,
      "leading": 28,
      "color": [
        0.03,
        0.03,
        0.03
      ]
    },
    {
      "id": "pooled-estimate",
      "rect": [
        1384,
        364,
        1620,
        406
      ],
      "lines": [
        "pooled Δ = +0.0965"
      ],
      "size": 30,
      "bold": true,
      "color": [
        0.93,
        0.025,
        0.025
      ]
    },
    {
      "id": "human-endpoint",
      "rect": [
        1379,
        523,
        1625,
        680
      ],
      "lines": [
        "Human reannotation",
        "200 selected cards",
        "GM: 113 | neutral: 84",
        "Product: 1 | split: 2",
        "descriptive evidence"
      ],
      "size": 24,
      "sizes": [
        25,
        24,
        23,
        23,
        20
      ],
      "leading": 29,
      "bold": false,
      "color": [
        0,
        0.32,
        0.35
      ]
    },
    {
      "id": "shared-evidence",
      "rect": [
        85,
        658,
        524,
        695
      ],
      "lines": [
        "Shared evidence across recorded reducers"
      ],
      "size": 23,
      "bold": true,
      "color": [
        0.015,
        0.08,
        0.32
      ]
    },
    {
      "id": "bottom-reanalysis",
      "rect": [
        190,
        748,
        560,
        795
      ],
      "lines": [
        "Reanalyse now"
      ],
      "size": 35,
      "bold": true,
      "color": [
        0.015,
        0.08,
        0.32
      ],
      "align": "left"
    },
    {
      "id": "bottom-availability",
      "rect": [
        190,
        839,
        560,
        875
      ],
      "lines": [
        "Recorded rules; cached-score diagnostics"
      ],
      "size": 24,
      "color": [
        0.03,
        0.03,
        0.03
      ],
      "align": "left"
    },
    {
      "id": "bottom-human",
      "rect": [
        699,
        839,
        1067,
        875
      ],
      "lines": [
        "human-card summaries"
      ],
      "size": 25,
      "color": [
        0.03,
        0.03,
        0.03
      ],
      "align": "left"
    }
  ]
}


==> anc/input_manifest.json <==
{
  "repository": "staged-benchmark-2026/StrictPRMBench",
  "commit": "2ad65edd36e93c5141f5d091f0c23b9e38309395",
  "hf_revision": "555e90adc36db47019797510bf7c6fa64565d181",
  "files": [
    {
      "file": "inputs/selection_records.csv",
      "source": "author-supplied rebuttal analysis bundle: rebuttal_outputs/comparison_safe_replacement/per_problem.csv",
      "sha256": "d0c14eaa5b98271d538c264e0e21132957809b8eb0a0e4d0b783678e0dff4390",
      "role": "frozen output-level record, not a newly obtained PRM score"
    },
    {
      "file": "inputs/qwen_natural_records.csv",
      "source": "author-supplied rebuttal analysis bundle: rebuttal_outputs/qwen_current_pipeline/problem_level.csv",
      "sha256": "aa8d8f01578a3a99c0178dfbbf927c0758c5327b81b35541bd6794ec8db9bb1a",
      "role": "frozen output-level record, not a newly obtained PRM score"
    },
    {
      "file": "inputs/math_level_records.csv",
      "source": "author-supplied rebuttal analysis bundle: rebuttal_outputs/math_difficulty/per_problem_checkpoint.csv",
      "sha256": "e04ede3969dedd198f49a013829ad3d7cc1a05d3d5e0d3ee611600a4a24c55fe",
      "role": "frozen output-level record, not a newly obtained PRM score"
    },
    {
      "file": "inputs/math500_level_map.csv",
      "source": "author-supplied rebuttal analysis bundle: rebuttal_outputs/math_difficulty/math500_level_map.csv",
      "sha256": "3ccd84645dad32a45c08e783a61ff3c1c7a0ae20202b7c2b3c6a94a77ca83450",
      "role": "frozen output-level record, not a newly obtained PRM score"
    },
    {
      "file": "inputs/historical_ni_summary.csv",
      "repository_path": "results/ni_gap/answer_preserved_ni.csv",
      "git_blob_sha1": "4e76c14822b8b5a5589a816c4c6a92960f110a39",
      "sha256": "9e258ab09d45c26a6e85f1b5e0939a87755072e4c51e81703203c1a64568bdf1",
      "retrieval": "public GitHub repository at the pinned commit; byte identity checked against the Git blob SHA-1",
      "role": "published summary, not raw annotations or newly rescored traces"
    },
    {
      "file": "inputs/ni_pair_records.csv",
      "derivation": "anc/derive_ni_records.py applied to the public repository files listed in derived_from (pinned commit); one row per necessary/inert instance",
      "derived_from": [
        {
          "repository_path": "edits/gsm8k_necessary_matched.jsonl",
          "git_blob_sha1": "d15ae637360ce85c3fb59136c596403467869f6b"
        },
        {
          "repository_path": "edits/gsm8k_inert_matched.jsonl",
          "git_blob_sha1": "ec43a230e870a43bb04ec09175c9e9315274b5b7"
        },
        {
          "repository_path": "scores/internlm2_1_8b_reward_gsm8k_necessary.jsonl",
          "git_blob_sha1": "e25386d6de0f16424af02373aa6910355d09991f"
        },
        {
          "repository_path": "scores/internlm2_1_8b_reward_gsm8k_inert.jsonl",
          "git_blob_sha1": "392e56473c49dd252d06cceda8a81333613ebe8a"
        },
        {
          "repository_path": "scores/internlm2_7b_reward_gsm8k_necessary.jsonl",
          "git_blob_sha1": "cd1a0cf6a8adda80071259e711dedfced385fe72"
        },
        {
          "repository_path": "scores/internlm2_7b_reward_gsm8k_inert.jsonl",
          "git_blob_sha1": "7f412ade5965a71e6f33883c46d4f1f513889799"
        },
        {
          "repository_path": "scores/math_shepherd_gsm8k_necessary.jsonl",
          "git_blob_sha1": "36a216582b17a0d35dd07709664ecf4805deaffd"
        },
        {
          "repository_path": "scores/math_shepherd_gsm8k_inert.jsonl",
          "git_blob_sha1": "6b53ebd3ae1400058977210a04708fd52ec9e8ff"
        },
        {
          "repository_path": "scores/qwen_prm_gsm8k_necessary.jsonl",
          "git_blob_sha1": "d6feb616c682a87bf0f4ee4e5167dc05db2e665b"
        },
        {
          "repository_path": "scores/qwen_prm_gsm8k_inert.jsonl",
          "git_blob_sha1": "2b4f6e9c6aa996d69620c5dbfd34d2ff7ba0a913"
        },
        {
          "repository_path": "scores/rlhflow_prm_gsm8k_necessary.jsonl",
          "git_blob_sha1": "e1f7d2fbae14d706515cf834d930c49d26ee8641"
        },
        {
          "repository_path": "scores/rlhflow_prm_gsm8k_inert.jsonl",
          "git_blob_sha1": "8fb8821ed2ab6f65d9f7abaaeaa2283c61a84d4b"
        },
        {
          "repository_path": "scores/skywork_prm_gsm8k_necessary.jsonl",
          "git_blob_sha1": "29e4729b1e3cb0bc01e30acf64d6701874c346dc"
        },
        {
          "repository_path": "scores/skywork_prm_gsm8k_inert.jsonl",
          "git_blob_sha1": "ab3f5803f0784cbb81119efecda54edd6f9edb34"
        },
        {
          "repository_path": "scores/skywork_prm_1_5b_gsm8k_necessary.jsonl",
          "git_blob_sha1": "5dd812c8e006f02ff3d2f9bf280173aec00242e4"
        },
        {
          "repository_path": "scores/skywork_prm_1_5b_gsm8k_inert.jsonl",
          "git_blob_sha1": "e710240c4dcafb33d5c51f26fb5fe47e5823bd5c"
        },
        {
          "repository_path": "edits/math500_necessary_matched.jsonl",
          "git_blob_sha1": "c79f73951213b68cf2dec85d1976cfa3e181c556"
        },
        {
          "repository_path": "edits/math500_inert_matched.jsonl",
          "git_blob_sha1": "d13794abbbd71d4e17dec2b57c937e0b60f127b6"
        },
        {
          "repository_path": "scores/internlm2_1_8b_reward_math500_necessary.jsonl",
          "git_blob_sha1": "a856bf8367dd24ae53eff21fbbc6c53fb3289851"
        },
        {
          "repository_path": "scores/internlm2_1_8b_reward_math500_inert.jsonl",
          "git_blob_sha1": "961e079960d0c876e90ff012bfd1b3ec72339cfc"
        },
        {
          "repository_path": "scores/internlm2_7b_reward_math500_necessary.jsonl",
          "git_blob_sha1": "1b4f8cb60d6122c35ae5f5d4051b5253fe8295c2"
        },
        {
          "repository_path": "scores/internlm2_7b_reward_math500_inert.jsonl",
          "git_blob_sha1": "bf77d9e91dc3d39fc1fc45da181f1e3513f2fd31"
        },
        {
          "repository_path": "scores/math_shepherd_math500_necessary.jsonl",
          "git_blob_sha1": "dc5a81a61ac0411b5526c7cbe5d3c9dd845992c6"
        },
        {
          "repository_path": "scores/math_shepherd_math500_inert.jsonl",
          "git_blob_sha1": "86a860deb2995696113f5a9275902cf51d7159b0"
        },
        {
          "repository_path": "scores/qwen_prm_math500_necessary.jsonl",
          "git_blob_sha1": "b5936c0afe0bf248a30db9a8c9719de7dd82e8c3"
        },
        {
          "repository_path": "scores/qwen_prm_math500_inert.jsonl",
          "git_blob_sha1": "6e09fc9a24601aec7ea964984ce8859d52a674c5"
        },
        {
          "repository_path": "scores/rlhflow_prm_math500_necessary.jsonl",
          "git_blob_sha1": "8c81972fe12c09d31197aaac1c23ef3c8cd63bc8"
        },
        {
          "repository_path": "scores/rlhflow_prm_math500_inert.jsonl",
          "git_blob_sha1": "72b44bed9a55730c997ee670a7dbcc9a62cc9a81"
        },
        {
          "repository_path": "scores/skywork_prm_math500_necessary.jsonl",
          "git_blob_sha1": "774192ad04021cdf7b4dff2e9fbb5ff2ceda8d06"
        },
        {
          "repository_path": "scores/skywork_prm_math500_inert.jsonl",
          "git_blob_sha1": "72bb171f593918bc99045b7aa2eb53f1864e8465"
        },
        {
          "repository_path": "scores/skywork_prm_1_5b_math500_necessary.jsonl",
          "git_blob_sha1": "5ca364b77dc43bb6139bb442baee9a5fcf6a1d20"
        },
        {
          "repository_path": "scores/skywork_prm_1_5b_math500_inert.jsonl",
          "git_blob_sha1": "08dda50776dea471fc920105bccf2911b5066428"
        }
      ],
      "sha256": "f636a9d7553233d344d07eb1b72d28a7fbfd0be347f3b53a1383189e8e886540",
      "role": "per-instance NI records from public clean/edited step-score files; question and trace IDs support exact recount and question-cluster inference"
    },
    {
      "file": "inputs/human_three_choice_summary.csv",
      "repository_path": "human_cards/no_preference_reannotation/analysis/majority_summary.csv",
      "git_blob_sha1": "f5fa278c0da17819d1ebda50de7fea4a34c40d71",
      "sha256": "715c13af03eab44501d17b39eb2eb1d0c77f88a40063ef5030788d0198b7f4d2",
      "retrieval": "public GitHub repository at the pinned commit; byte identity checked against the Git blob SHA-1",
      "role": "published summary, not raw annotations or newly rescored traces"
    },
    {
      "file": "inputs/human_natural_summary.csv",
      "repository_path": "human_cards/natural_pool_reannotation/majority_summary.csv",
      "git_blob_sha1": "c17aaee2e4a58d8ab6e124220b0a5b85647f3012",
      "sha256": "c364bbff175b3f0c0b694dd85144bc10fdf422e8c021640ebea9116d41d8a881",
      "retrieval": "public GitHub repository at the pinned commit; byte identity checked against the Git blob SHA-1",
      "role": "published summary, not raw annotations or newly rescored traces"
    },
    {
      "file": "provenance/expert_input_audit.txt",
      "repository_path": "human_cards/expert_replication/input_audit.txt",
      "git_blob_sha1": "0d8e995df95588314cf98c4f56b786e794f57d2b",
      "sha256": "8d4fc51eb27967bb36570ddbdaab0c792ce9d1ad1a1280d570226077a43a7408",
      "retrieval": "public GitHub repository at the pinned commit; byte identity checked against the Git blob SHA-1",
      "role": "audit evidence; not independent expert labels"
    },
    {
      "file": "inputs/qwen72b_records.csv",
      "repository_path": "results/72b/flip32_72b_200_gsm8k.csv",
      "git_blob_sha1": "684874d641fc9cfede85d2c06f9c07c4eb86c251",
      "sha256": "45903f3a92d9549e07854590540377ce2d0fc7cb5fc4c5092102086dfa2c6e1c",
      "role": "143 eligible outcomes from a 200-problem GSM8K pilot; no 600-problem study"
    }
  ]
}


==> anc/inputs/historical_ni_summary.csv <==
prm,benchmark,n_answer_preserved,delta_ni_raw,raw_ci_lo,raw_ci_hi,n_matched,delta_ni_matched,matched_ci_lo,matched_ci_hi
internlm2_1_8b_reward,gsm8k,200,-0.16,-0.225,-0.095,177,-0.1751412429378531,-0.24293785310734464,-0.1128531073446329
internlm2_7b_reward,gsm8k,200,-0.255,-0.320125,-0.185,190,-0.2631578947368421,-0.34210526315789475,-0.18947368421052632
math_shepherd,gsm8k,200,-0.41,-0.5,-0.325,194,-0.4175257731958763,-0.5051546391752577,-0.31958762886597936
qwen_prm,gsm8k,200,-0.335,-0.42,-0.245,199,-0.3316582914572864,-0.41708542713567837,-0.2561557788944725
rlhflow_prm,gsm8k,200,-0.31,-0.4,-0.22,198,-0.30303030303030304,-0.3838383838383838,-0.21212121212121213
skywork_prm,gsm8k,200,-0.365,-0.45,-0.285,180,-0.3277777777777778,-0.4222222222222222,-0.24444444444444444
skywork_prm_1_5b,gsm8k,200,-0.395,-0.47,-0.32,187,-0.4117647058823529,-0.4919786096256685,-0.32085561497326204
internlm2_1_8b_reward,math500,200,-0.09,-0.145,-0.04,145,-0.05517241379310345,-0.11724137931034483,0.0
internlm2_7b_reward,math500,200,-0.34,-0.42,-0.25,180,-0.3611111111111111,-0.4444444444444444,-0.2777777777777778
math_shepherd,math500,200,-0.325,-0.415,-0.225,198,-0.3282828282828283,-0.41919191919191917,-0.24229797979797993
qwen_prm,math500,200,-0.145,-0.22,-0.07,199,-0.1457286432160804,-0.21105527638190955,-0.08040201005025126
rlhflow_prm,math500,200,-0.305,-0.385,-0.225,183,-0.2568306010928962,-0.34439890710382515,-0.17486338797814208
skywork_prm,math500,200,-0.29,-0.38,-0.2,195,-0.2923076923076923,-0.38461538461538464,-0.19487179487179487
skywork_prm_1_5b,math500,200,-0.34,-0.43,-0.245,190,-0.3631578947368421,-0.4473684210526316,-0.2789473684210526


==> anc/inputs/human_natural_summary.csv <==
prm,benchmark,n_cards,n_native_majority,n_product_majority,n_no_preference_majority,n_split,resolved_n,resolved_native_rate,resolved_ci_lo,resolved_ci_hi,resolved_p_value
skywork_prm,gsm8k,70,1,1,68,0,2,0.5,0.01257911709367899,0.987420882906321,1.0
skywork_prm,math500,70,6,2,61,1,8,0.75,0.3491442055871758,0.9681459737500557,0.2890625
internlm2_7b_reward,gsm8k,70,6,1,63,0,7,0.8571428571428571,0.42127680295680187,0.9963897031380992,0.125
internlm2_7b_reward,math500,70,15,8,45,2,23,0.6521739130434783,0.4273439630364944,0.8362364016253636,0.21003961563110352
qwen_prm,gsm8k,70,0,0,70,0,0,nan,nan,nan,nan
qwen_prm,math500,70,0,3,67,0,3,0.0,0.0,0.7075982261787133,0.25
pooled,all,420,28,15,374,3,43,0.6511627906976745,0.4907336395246327,0.7899218429933298,0.0659940344557981


==> anc/inputs/human_three_choice_summary.csv <==
group,n_cards,gm_majority,product_majority,no_preference_majority,split,resolved_n,resolved_gm,resolved_product,resolved_gm_rate,resolved_gm_ci_low,resolved_gm_ci_high,resolved_binom_p_vs_50,no_preference_rate,no_preference_ci_low,no_preference_ci_high,gm_raw_rate,gm_raw_ci_low,gm_raw_ci_high,product_raw_rate,product_raw_ci_low,product_raw_ci_high
overall,200,113,1,84,2,114,113,1,0.9912280701754386,0.9736842105263158,1.0,1.1074097180226606e-32,0.42,0.355,0.49,0.565,0.495,0.63,0.005,0.0,0.015
prm=internlm2_7b_reward,100,62,1,37,0,63,62,1,0.9841269841269841,0.9523809523809523,1.0,1.3877787807814457e-17,0.37,0.28,0.47,0.62,0.52,0.71,0.01,0.0,0.03
prm=skywork_prm,100,51,0,47,2,51,51,0,1.0,1.0,1.0,8.881784197001252e-16,0.47,0.37,0.57,0.51,0.41,0.61,0.0,0.0,0.0
benchmark=gsm8k,100,67,1,32,0,68,67,1,0.9852941176470589,0.9558823529411765,1.0,4.675621868843738e-19,0.32,0.23,0.41,0.67,0.58,0.76,0.01,0.0,0.03
benchmark=math500,100,46,0,52,2,46,46,0,1.0,1.0,1.0,2.842170943040401e-14,0.52,0.42,0.62,0.46,0.36,0.56,0.0,0.0,0.0
prm=internlm2_7b_reward;benchmark=gsm8k,50,37,1,12,0,38,37,1,0.9736842105263158,0.9210526315789473,1.0,2.837623469531536e-10,0.24,0.12,0.36,0.74,0.62,0.86,0.02,0.0,0.06
prm=internlm2_7b_reward;benchmark=math500,50,25,0,25,0,25,25,0,1.0,1.0,1.0,5.960464477539063e-08,0.5,0.36,0.64,0.5,0.36,0.64,0.0,0.0,0.0
prm=skywork_prm;benchmark=gsm8k,50,30,0,20,0,30,30,0,1.0,1.0,1.0,1.862645149230957e-09,0.4,0.26,0.54,0.6,0.46,0.74,0.0,0.0,0.0
prm=skywork_prm;benchmark=math500,50,21,0,27,2,21,21,0,1.0,1.0,1.0,9.5367431640625e-07,0.54,0.4,0.68,0.42,0.28,0.56,0.0,0.0,0.0


==> anc/inputs/math500_level_map.csv <==
problem_id,problem_index,math_level,canonical_split,canonical_row_index,canonical_unique_id,match_mode,normalized_question_sha256,pool_file,canonical_source_file
math500_000,0,2,test,0,test/precalculus/807.json,normalized_text,292f04c1337f82da20f559421ad546a5d0296a4d0c9424ebc43af0ee74b0e835,pools/bon_candidates/math500_full_500/math500_000.json,test.jsonl
math500_001,1,5,test,1,test/intermediate_algebra/1994.json,normalized_text,77f17a016733c40a7f52a5c61c0777aebf3cb7dc48af10b2b47eed229a079258,pools/bon_candidates/math500_full_500/math500_001.json,test.jsonl
math500_002,2,3,test,2,test/algebra/2584.json,normalized_text,dd48d65e326606be4a9cc720b0f88c453bcbb8ebe2375d08f2095e9e237d3559,pools/bon_candidates/math500_full_500/math500_002.json,test.jsonl
math500_003,3,3,test,3,test/number_theory/572.json,normalized_text,32c3cda4fa5ff5d18cbac4e45b23dcf4833ddf37179609d1614e2403e68096ef,pools/bon_candidates/math500_full_500/math500_003.json,test.jsonl
math500_004,4,2,test,4,test/algebra/1349.json,normalized_text,9a3b9c3b817662b61710869e877eec8e2ad2dbd7e84ad3ab2f37b3686cbdf2c8,pools/bon_candidates/math500_full_500/math500_004.json,test.jsonl
math500_005,5,2,test,5,test/prealgebra/1622.json,normalized_text,8e0aeeb8ecbef2cef641bdf7c1b7f14501661a016a31bcf4c20cfe3685ca5761,pools/bon_candidates/math500_full_500/math500_005.json,test.jsonl
math500_006,6,3,test,6,test/number_theory/515.json,normalized_text,1866ff06f6f007c876ca5c8b3735eff705430cd776153f42492392b1a56aedd3,pools/bon_candidates/math500_full_500/math500_006.json,test.jsonl
math500_007,7,4,test,7,test/precalculus/927.json,normalized_text,7d0252905263dd2bba4d2dc375f948b73bb80917dba90cf593b2348432bc9cf6,pools/bon_candidates/math500_full_500/math500_007.json,test.jsonl
math500_008,8,3,test,8,test/algebra/2036.json,normalized_text,c0364fc64487e4ecdb562a1fd4efb3265dd75c6c2ced96273c9d5df0312b1595,pools/bon_candidates/math500_full_500/math500_008.json,test.jsonl
math500_009,9,5,test,9,test/prealgebra/1139.json,normalized_text,b80edf837e6a228d0560551a3471890221ebda04e5c386c2479cf89ed2f8d993,pools/bon_candidates/math500_full_500/math500_009.json,test.jsonl
math500_010,10,3,test,10,test/number_theory/1032.json,normalized_text,92992c0e162b3d6d436556be1efed0301d3f0786e57e18a1ab22e3d8d89413c9,pools/bon_candidates/math500_full_500/math500_010.json,test.jsonl
math500_011,11,5,test,11,test/intermediate_algebra/1197.json,normalized_text,4f1949500aa128e907a2d121d9d04911ac3bf5dd006c3077b58e9a80c4019500,pools/bon_candidates/math500_full_500/math500_011.json,test.jsonl
math500_012,12,5,test,12,test/number_theory/737.json,normalized_text,a3f40663ba19390b7e8930b5eb10435bf1dcb1168e14bd129538559aa2248cb4,pools/bon_candidates/math500_full_500/math500_012.json,test.jsonl
math500_013,13,2,test,13,test/geometry/248.json,normalized_text,8d5123e585877d549228fefd7175b72fc222c3aa63d3c0e140ab607a8f0dce1e,pools/bon_candidates/math500_full_500/math500_013.json,test.jsonl
math500_014,14,1,test,14,test/precalculus/1303.json,normalized_text,537e549f5c38fbbd17529ce42feab0dba64da7e830938427b7715f0233fd9eec,pools/bon_candidates/math500_full_500/math500_014.json,test.jsonl
math500_015,15,5,test,15,test/precalculus/990.json,normalized_text,24a265b2a94e42a6175d9e2d8a808849eba7995ec37178ea581978c94d4f4605,pools/bon_candidates/math500_full_500/math500_015.json,test.jsonl
math500_016,16,1,test,16,test/intermediate_algebra/134.json,normalized_text,2751b7253592e67acb6b847e5a8cfa1819953aacbd732fa323606e4c9582fefc,pools/bon_candidates/math500_full_500/math500_016.json,test.jsonl
math500_017,17,4,test,17,test/precalculus/1199.json,normalized_text,065d7829d5d5a4fd7bf445f170ee3672763f0e0e874404bcad0ab02a099d9291,pools/bon_candidates/math500_full_500/math500_017.json,test.jsonl
math500_018,18,1,test,18,test/geometry/434.json,normalized_text,4d3f648ff73c6df2ffb6de4f4833fe1175ec3ba8d0f836eec15c7469b9d183db,pools/bon_candidates/math500_full_500/math500_018.json,test.jsonl
math500_019,19,3,test,19,test/intermediate_algebra/1000.json,normalized_text,2708356abe6b8c4df6bcf22303f24616b99a78ba3ecf947fcb1c1f23585c9865,pools/bon_candidates/math500_full_500/math500_019.json,test.jsonl
math500_020,20,3,test,20,test/algebra/1098.json,normalized_text,cce9209bc28f76c1c6a4290a3a5cf857f0e0ee9874ab3b3ed44345607d4cb410,pools/bon_candidates/math500_full_500/math500_020.json,test.jsonl
math500_021,21,3,test,21,test/intermediate_algebra/607.json,normalized_text,d051c7975db227d77be81a03f62d7590adc4dcd233f02d1e5e13b06eb6cb2309,pools/bon_candidates/math500_full_500/math500_021.json,test.jsonl
math500_022,22,5,test,22,test/algebra/1837.json,normalized_text,8e69fc01349a975d21852aa5e5f9b6971e8d8ed8b1153c2a3dbb5ee704687db4,pools/bon_candidates/math500_full_500/math500_022.json,test.jsonl
math500_023,23,5,test,23,test/algebra/2193.json,normalized_text,2aeafb5e569f94ddce74c9ee157b1f486959ca403793f72f55577c96692eebf2,pools/bon_candidates/math500_full_500/math500_023.json,test.jsonl
math500_024,24,5,test,24,test/algebra/2427.json,normalized_text,d679be77bf18f5ae1dac115b2c9b2af636206fdf9a115f418e74ee1bc248bbf1,pools/bon_candidates/math500_full_500/math500_024.json,test.jsonl
math500_025,25,5,test,25,test/intermediate_algebra/1388.json,normalized_text,903fe0386b797588abbdc6315dcf170b0a878876a95a30d484927022749f09b0,pools/bon_candidates/math500_full_500/math500_025.json,test.jsonl
math500_026,26,5,test,26,test/counting_and_probability/525.json,normalized_text,74aae40cecc02fdb9b81983d7c59f3e49deb75ac612e06fbc60932a56d318834,pools/bon_candidates/math500_full_500/math500_026.json,test.jsonl
math500_027,27,2,test,27,test/prealgebra/1840.json,normalized_text,ba83e92e963aa63c4c9ee18406b6d517b3c85c74e9f63a1b09b77f833515bb10,pools/bon_candidates/math500_full_500/math500_027.json,test.jsonl
math500_028,28,2,test,28,test/precalculus/779.json,normalized_text,19726ea8f33e4801bd2e08f0d0aeaf60d23d99c3bad556a1bf31e66ebdf4a581,pools/bon_candidates/math500_full_500/math500_028.json,test.jsonl
math500_029,29,2,test,29,test/counting_and_probability/666.json,normalized_text,707c6d6754da13d7309321574496d7d8aff61a2b7c392078ff495fa64464620b,pools/bon_candidates/math500_full_500/math500_029.json,test.jsonl
math500_030,30,3,test,30,test/number_theory/864.json,normalized_text,28f0bde5896e1f46c2dafb4994cb83863c24fb56e56eb403d1661c2a23872f23,pools/bon_candidates/math500_full_500/math500_030.json,test.jsonl
math500_031,31,4,test,31,test/prealgebra/1302.json,normalized_text,b366ba898e3379262f1412ab42aea70a420798abee543c0c7ac5d5d69b585d14,pools/bon_candidates/math500_full_500/math500_031.json,test.jsonl
math500_032,32,4,test,32,test/counting_and_probability/134.json,normalized_text,7f11b7a5c70d6447bd1dc29707afa0bd777867069dbffcb41b807620762464c5,pools/bon_candidates/math500_full_500/math500_032.json,test.jsonl
math500_033,33,4,test,33,test/algebra/1072.json,normalized_text,4357e31df9a113c582bce1b16d470a084f1d75e3c008c28c4aedc40dce1afb66,pools/bon_candidates/math500_full_500/math500_033.json,test.jsonl
math500_034,34,4,test,34,test/counting_and_probability/119.json,normalized_text,9b85603bc31a20300a1bae15663aad93309ecaa4d23de1d5291eee9dc713a0c7,pools/bon_candidates/math500_full_500/math500_034.json,test.jsonl
math500_035,35,2,test,35,test/number_theory/627.json,normalized_text,9cf00bc32f46d4ab04e4c9fde7b5b98360366e65d4e0f48754a41e68d75fc86d,pools/bon_candidates/math500_full_500/math500_035.json,test.jsonl
math500_036,36,2,test,36,test/intermediate_algebra/428.json,normalized_text,5b1d584cfe23d7dfff67df8a57030f07ab525f50d4dbe0cb7cb63ae686a80456,pools/bon_candidates/math500_full_500/math500_036.json,test.jsonl
math500_037,37,3,test,37,test/geometry/967.json,normalized_text,18d8d61436e049f1421ce801b6e8507b8f8b498a398faef7f5cdd8fa88ba00c7,pools/bon_candidates/math500_full_500/math500_037.json,test.jsonl
math500_038,38,1,test,38,test/algebra/24.json,normalized_text,c667b151ed654a873320e97c14d0cde3592c566c59f054b06c16d4d4d8dd6554,pools/bon_candidates/math500_full_500/math500_038.json,test.jsonl
math500_039,39,3,test,39,test/number_theory/45.json,normalized_text,e8bbc51e4f0cedba36262f97fad41f97059c8e6ad037d851dd35f3afe17cd5e3,pools/bon_candidates/math500_full_500/math500_039.json,test.jsonl
math500_040,40,2,test,40,test/prealgebra/930.json,normalized_text,72453fd38664cb1a115c3011235f3cf5edb04a8a07511836212cc3ada4723c00,pools/bon_candidates/math500_full_500/math500_040.json,test.jsonl
math500_041,41,4,test,41,test/geometry/627.json,normalized_text,2107ef2300b1d606532e730eb76a5a05f318301952feccce6fc850f8dfd0b1ad,pools/bon_candidates/math500_full_500/math500_041.json,test.jsonl
math500_042,42,2,test,42,test/algebra/2214.json,normalized_text,d9f531b9527df401c846d979a358299336d33012e319ebcc9f83a4dcda7f3297,pools/bon_candidates/math500_full_500/math500_042.json,test.jsonl
math500_043,43,5,test,43,test/intermediate_algebra/1454.json,normalized_text,252b4d1703b0590f2120c1974f09a4acfdf908bfd35f08db0c6b5028c712449e,pools/bon_candidates/math500_full_500/math500_043.json,test.jsonl
math500_044,44,5,test,44,test/prealgebra/1558.json,normalized_text,32b099c0f5aec3b10ea80afc88f7628f5ba4e58fd4f73b5697bd9fa7a3547c44,pools/bon_candidates/math500_full_500/math500_044.json,test.jsonl
math500_045,45,3,test,45,test/geometry/178.json,normalized_text,e560d5cf6d3fecc5979608e05b6c4a5850dde9d7eaee8be4ea39a800ebbf70a3,pools/bon_candidates/math500_full_500/math500_045.json,test.jsonl
math500_046,46,2,test,46,test/precalculus/285.json,normalized_text,7f218e0dec56d367fe24c53e4636286b021dee4f2eeb3a39327b9a737055ccf9,pools/bon_candidates/math500_full_500/math500_046.json,test.jsonl
math500_047,47,5,test,47,test/algebra/305.json,normalized_text,86e623556487463df80bb6d1389a8fc87bee1c11350e95cece986d6de199b6ad,pools/bon_candidates/math500_full_500/math500_047.json,test.jsonl
math500_048,48,2,test,48,test/algebra/1265.json,normalized_text,427075eaa37b40cc75bf502ecfa2cdc66fb386eaa58cb6395268f2a8f76cb43c,pools/bon_candidates/math500_full_500/math500_048.json,test.jsonl
math500_049,49,4,test,49,test/prealgebra/1388.json,normalized_text,3d1f09ed5cfd53dce0cdfa464313ae23908a90c6fb2ce32ec3d3e2ba3f403ac0,pools/bon_candidates/math500_full_500/math500_049.json,test.jsonl
math500_050,50,5,test,50,test/number_theory/1055.json,normalized_text,4639686b328fdf3073dec61a9a86aee58ce6224c2882566d961fde9a5166577c,pools/bon_candidates/math500_full_500/math500_050.json,test.jsonl
math500_051,51,2,test,51,test/intermediate_algebra/1217.json,normalized_text,5d4e128b653312de816de46359acf93889526e6cdc26d998f3cc72a8a78bc52e,pools/bon_candidates/math500_full_500/math500_051.json,test.jsonl
math500_052,52,5,test,52,test/prealgebra/951.json,normalized_text,cb1c77331e55a5a0803a7004f66b5190c9b9400869a5c7cf87fac28aba3b89f7,pools/bon_candidates/math500_full_500/math500_052.json,test.jsonl
math500_053,53,2,test,53,test/precalculus/1105.json,normalized_text,21b63c00bc0a7ef6a24895c681b24c6abdb11204a26afdd81cc7619ff6b7d805,pools/bon_candidates/math500_full_500/math500_053.json,test.jsonl
math500_054,54,2,test,54,test/prealgebra/572.json,normalized_text,18a164d5c1185eefb6867f8376ec89146e57adc2b06f35c87e94f5c23f64ad67,pools/bon_candidates/math500_full_500/math500_054.json,test.jsonl
math500_055,55,4,test,55,test/algebra/187.json,normalized_text,c6f83b0877a24b7bc56d8527f929bf4cdeac67e82acae627356f0d55542d839b,pools/bon_candidates/math500_full_500/math500_055.json,test.jsonl
math500_056,56,3,test,56,test/algebra/769.json,normalized_text,8c8f96252d975acd723c37981160489eae8f4b95f4e6dd8609ba56f61bd80452,pools/bon_candidates/math500_full_500/math500_056.json,test.jsonl
math500_057,57,2,test,57,test/intermediate_algebra/1168.json,normalized_text,7fc009d3f808cafe82a80e1a5bf838cb6b652f1852bf15aa8b4942cc04dae6b7,pools/bon_candidates/math500_full_500/math500_057.json,test.jsonl
math500_058,58,1,test,58,test/algebra/722.json,normalized_text,22b1b3e31b49a035340671686f78bca75036cf334287e0f3cb8c869f7b9b6738,pools/bon_candidates/math500_full_500/math500_058.json,test.jsonl
math500_059,59,2,test,59,test/prealgebra/1247.json,normalized_text,f847551cef56a63f57b96892edf1e4c79434413c8ffd78b29c46f3c29a2b8e0e,pools/bon_candidates/math500_full_500/math500_059.json,test.jsonl
math500_060,60,5,test,60,test/intermediate_algebra/956.json,normalized_text,81b70497c6720b0f8ab402cc02759bf5b47be7d8ef594ba3d9980b793a0f297f,pools/bon_candidates/math500_full_500/math500_060.json,test.jsonl
math500_061,61,3,test,61,test/intermediate_algebra/1247.json,normalized_text,f161ff5e52afca7dad9787dfe5dc3f7308ccd647dec9517ececced8b4ed3b773,pools/bon_candidates/math500_full_500/math500_061.json,test.jsonl
math500_062,62,5,test,62,test/precalculus/675.json,normalized_text,f5ace075c490ab021b846e3649e7e9ad52aec3d270a001dca7d1948c23244d07,pools/bon_candidates/math500_full_500/math500_062.json,test.jsonl
math500_063,63,5,test,63,test/intermediate_algebra/279.json,normalized_text,1d11f9ffbe4eb325bc2a2476c1b7517a207074153f42c6ad243fda5a55b6350f,pools/bon_candidates/math500_full_500/math500_063.json,test.jsonl
math500_064,64,4,test,64,test/precalculus/1146.json,normalized_text,ca5be300c2084b2c4eed193b8203b9956410ecb6b19606a63c9d519435bafcd7,pools/bon_candidates/math500_full_500/math500_064.json,test.jsonl
math500_065,65,1,test,65,test/prealgebra/1747.json,normalized_text,0f8bfc43c716b9e152190ae738a1960fb7c90f8c7f157d32e05c8bfa8dd57978,pools/bon_candidates/math500_full_500/math500_065.json,test.jsonl
math500_066,66,3,test,66,test/algebra/2046.json,normalized_text,a03b6b4ae366f63075788e91dd77283f2636f4ac7aac947cf11879b4645b3f4d,pools/bon_candidates/math500_full_500/math500_066.json,test.jsonl
math500_067,67,4,test,67,test/prealgebra/1233.json,normalized_text,3c77f3abead87cb6dbf179ceb8ad0bfb90edca4d496497c26f5192da835514e4,pools/bon_candidates/math500_full_500/math500_067.json,test.jsonl
math500_068,68,4,test,68,test/precalculus/1313.json,normalized_text,108f81538ad8d2c1b443eea4d499c27eb4d3214407e7f9629b4015fec26a9977,pools/bon_candidates/math500_full_500/math500_068.json,test.jsonl
math500_069,69,4,test,69,test/intermediate_algebra/207.json,normalized_text,4aec4eb79c20b8094becded481106789f70f435bb09e5d5b3e4cecc42709209b,pools/bon_candidates/math500_full_500/math500_069.json,test.jsonl
math500_070,70,2,test,70,test/number_theory/46.json,normalized_text,5b29870e6b483cee610a070d37c2b05234e992efdc146c5e753331aa53eb9d46,pools/bon_candidates/math500_full_500/math500_070.json,test.jsonl
math500_071,71,4,test,71,test/number_theory/516.json,normalized_text,29b2b39dd7862f9d7f8b6ffdae797146c10db99f7444470cca6735f77f68bc4a,pools/bon_candidates/math500_full_500/math500_071.json,test.jsonl
math500_072,72,2,test,72,test/geometry/456.json,normalized_text,9762de06228ca9c932517a6223269bc3c671c803a703b25c15239692765f7b29,pools/bon_candidates/math500_full_500/math500_072.json,test.jsonl
math500_073,73,4,test,73,test/algebra/2253.json,normalized_text,5031411c952b356bf7c970d8d08e7a7c40c7390e2d510d595f7359d6acbab772,pools/bon_candidates/math500_full_500/math500_073.json,test.jsonl
math500_074,74,2,test,74,test/precalculus/24313.json,normalized_text,f75c04ea2e983a23dd9e224837d0ab51190d675759e244615ceb955d64121129,pools/bon_candidates/math500_full_500/math500_074.json,test.jsonl
math500_075,75,4,test,75,test/counting_and_probability/1114.json,normalized_text,09bee343ecbddf16ca90c5b9a8d3f997a4dba6f948d31e8a0a787c1878c21173,pools/bon_candidates/math500_full_500/math500_075.json,test.jsonl
math500_076,76,2,test,76,test/intermediate_algebra/623.json,normalized_text,af2fadb634c99ff95acd815906f568366fd4ea205a093d31128e8cce8ebd3d23,pools/bon_candidates/math500_full_500/math500_076.json,test.jsonl
math500_077,77,1,test,77,test/algebra/1004.json,normalized_text,21e3aa0cdbfe761a0655d9980793aaf0afcba6c1028d19e9bb3d6052fe75ec15,pools/bon_candidates/math500_full_500/math500_077.json,test.jsonl
math500_078,78,4,test,78,test/intermediate_algebra/47.json,normalized_text,979ab2c1f755087b3b1fbae52a39df156d453ae6858af66520d78aa3247684ed,pools/bon_candidates/math500_full_500/math500_078.json,test.jsonl
math500_079,79,1,test,79,test/prealgebra/192.json,normalized_text,7f472ed5afd0fbc0f395729a07ffaf91921e6ca65abb1fca618e2724e9158e98,pools/bon_candidates/math500_full_500/math500_079.json,test.jsonl
math500_080,80,5,test,80,test/intermediate_algebra/1849.json,normalized_text,07e22408c9d86bf198748e6e0ffd321d2d6b8d605ebab6f9a119cca4c7ce5785,pools/bon_candidates/math500_full_500/math500_080.json,test.jsonl
math500_081,81,3,test,81,test/algebra/1035.json,normalized_text,98ba12c744ebd5e7b722191548244577d50a17b43612052e793c518a95d1cb34,pools/bon_candidates/math500_full_500/math500_081.json,test.jsonl
math500_082,82,5,test,82,test/algebra/2700.json,normalized_text,5bf83c63cfb017440011687bcbe40e63e2e1eabe7ebd764482dc3fc34250749f,pools/bon_candidates/math500_full_500/math500_082.json,test.jsonl
math500_083,83,2,test,83,test/intermediate_algebra/2046.json,normalized_text,fb2f7de9a9991585ba53cfbd76f1921e89806bf34d2655bf335ab980765854ba,pools/bon_candidates/math500_full_500/math500_083.json,test.jsonl
math500_084,84,4,test,84,test/algebra/893.json,normalized_text,e684634d63b6e43ea1c59eb8f640a8c71b26261272f27dc44fd9d1cdc2af1e6d,pools/bon_candidates/math500_full_500/math500_084.json,test.jsonl
math500_085,85,4,test,85,test/geometry/353.json,normalized_text,a89fbb80da4fb26595fece88fff11e8d0bf0bc093a23f81f5e3fde5874b4f25b,pools/bon_candidates/math500_full_500/math500_085.json,test.jsonl
math500_086,86,1,test,86,test/prealgebra/307.json,normalized_text,0a59d12ea19c7d56d43122310868518149b0932c929b264594fb303386d5ba68,pools/bon_candidates/math500_full_500/math500_086.json,test.jsonl
math500_087,87,1,test,87,test/algebra/567.json,normalized_text,214693f141327f81cd2292dec52082821b5a7b6840fa4600b1ebe1f098560c3d,pools/bon_candidates/math500_full_500/math500_087.json,test.jsonl
math500_088,88,5,test,88,test/algebra/892.json,normalized_text,ddf934329d9bbd89313b1b08adf23ddc46a8c8842a88fe4c83dd396cdd52e74f,pools/bon_candidates/math500_full_500/math500_088.json,test.jsonl
math500_089,89,4,test,89,test/number_theory/357.json,normalized_text,86dafa426d0346e1f4abba7b8a579538abd8690f808e3035fe01fa0a727855a3,pools/bon_candidates/math500_full_500/math500_089.json,test.jsonl
math500_090,90,3,test,90,test/prealgebra/1761.json,normalized_text,9b46e3d6c1d68d22c4dcc051acb987d2de3e4128cc7de2611d9ef0738084a2ac,pools/bon_candidates/math500_full_500/math500_090.json,test.jsonl
math500_091,91,3,test,91,test/algebra/2023.json,normalized_text,eb3187c38ab270283aae03d23dab5395fdd4a83ed4d26eacceae489530dc3e90,pools/bon_candidates/math500_full_500/math500_091.json,test.jsonl
math500_092,92,4,test,92,test/counting_and_probability/377.json,normalized_text,9d135f320cbe07b91a24dbea9b4800942e7db04809ffd517e53fc909b5699202,pools/bon_candidates/math500_full_500/math500_092.json,test.jsonl
math500_093,93,4,test,93,test/algebra/873.json,normalized_text,ecf5fa925de2e2eca47dcd1ba3c46b47b24a05599ac0464d90fecafaa4fc740f,pools/bon_candidates/math500_full_500/math500_093.json,test.jsonl
math500_094,94,5,test,94,test/prealgebra/1646.json,normalized_text,e07414bba64cc046c7da51704e4b937772a328c4a61b379e7307fd58ebc5670b,pools/bon_candidates/math500_full_500/math500_094.json,test.jsonl
math500_095,95,2,test,95,test/precalculus/34.json,normalized_text,2469e03a667adc08998db071cc0287623c42854302be3da47713e020e735742d,pools/bon_candidates/math500_full_500/math500_095.json,test.jsonl
math500_096,96,5,test,96,test/intermediate_algebra/662.json,normalized_text,a9c13cf2e9bc7dd51bb4df54ad21ecbc33d950896d1570770ad29c56a8b32a16,pools/bon_candidates/math500_full_500/math500_096.json,test.jsonl
math500_097,97,1,test,97,test/prealgebra/105.json,normalized_text,ecdad8d7b2a1a13309f7bb82a6f1657912ba05844f278b6af22e19c5f442761e,pools/bon_candidates/math500_full_500/math500_097.json,test.jsonl
math500_098,98,2,test,98,test/prealgebra/1924.json,normalized_text,e87c54273a4f6dc89bfc4191c23d3b02ffeb9e83b41b2d4da53333d2a57680e6,pools/bon_candidates/math500_full_500/math500_098.json,test.jsonl
math500_099,99,3,test,99,test/precalculus/1300.json,normalized_text,fdc8aba1c1ade2de891c8acfc7e126e96fde232077c7c1b25ac07b4cb18aee37,pools/bon_candidates/math500_full_500/math500_099.json,test.jsonl
math500_100,100,5,test,100,test/geometry/183.json,normalized_text,60898239786b83438ebeb01d0ed7c876f8cb13369c4316604698232ae357ec3f,pools/bon_candidates/math500_full_500/math500_100.json,test.jsonl
math500_101,101,5,test,101,test/intermediate_algebra/582.json,normalized_text,68c9e3705000687eb211d176032ec01f32a57c153a049479f1fe834be1933a7c,pools/bon_candidates/math500_full_500/math500_101.json,test.jsonl
math500_102,102,1,test,102,test/intermediate_algebra/431.json,normalized_text,8870acf1d4b163f5258e946e4d2c7ba10bdf9f05639fb6a3b48fb3ae0117df22,pools/bon_candidates/math500_full_500/math500_102.json,test.jsonl
math500_103,103,5,test,103,test/intermediate_algebra/558.json,normalized_text,118a4daf90c8bcb8375d75a6ef7330e72a93feb7e7f72f79debdc6cfdde06ef5,pools/bon_candidates/math500_full_500/math500_103.json,test.jsonl
math500_104,104,4,test,104,test/intermediate_algebra/362.json,normalized_text,c4af92bf4d3d000a98d44373023a052abb284bf4a40506768b2bf6e8e10a3634,pools/bon_candidates/math500_full_500/math500_104.json,test.jsonl
math500_105,105,3,test,105,test/prealgebra/1804.json,normalized_text,766ede37bfdb63f5cea6b9e05fbc193e0acd0459517c6a07141e4d24fbe9a472,pools/bon_candidates/math500_full_500/math500_105.json,test.jsonl
math500_106,106,2,test,106,test/intermediate_algebra/515.json,normalized_text,1ebb7bb0cc81425aae3093e8ba0ecf0cc8c96cb8a64e1aea3e0ad42f770465c8,pools/bon_candidates/math500_full_500/math500_106.json,test.jsonl
math500_107,107,2,test,107,test/number_theory/914.json,normalized_text,6195174aabf201f980ec3ad6dab33d49f8000c45f2b6af357b819784239790b1,pools/bon_candidates/math500_full_500/math500_107.json,test.jsonl
math500_108,108,3,test,108,test/intermediate_algebra/894.json,normalized_text,a0041119ec9c197cc1c1b835edcf14d955d028d54d04976a7a26007c2e2f3c46,pools/bon_candidates/math500_full_500/math500_108.json,test.jsonl
math500_109,109,5,test,109,test/precalculus/44.json,normalized_text,61fa726557a0a170f0b087abb186823595b389dac193ae78834df761bc24530f,pools/bon_candidates/math500_full_500/math500_109.json,test.jsonl
math500_110,110,4,test,110,test/intermediate_algebra/345.json,normalized_text,ced521d94764b4a34fa453c5cbbbca6c49fcdc1de4ca77df22b8f56842d3f563,pools/bon_candidates/math500_full_500/math500_110.json,test.jsonl
math500_111,111,3,test,111,test/counting_and_probability/23957.json,normalized_text,73440cb70194642f945e141fd4acb29812720f55ada5f4a712149ce4189d9b2b,pools/bon_candidates/math500_full_500/math500_111.json,test.jsonl
math500_112,112,4,test,112,test/algebra/2058.json,normalized_text,d7d47865fbb51ce6ea28fedee3cb83510ce12e96f388af7fdb303810ee2b743d,pools/bon_candidates/math500_full_500/math500_112.json,test.jsonl
math500_113,113,2,test,113,test/algebra/2593.json,normalized_text,de4a1c58ecef901b8b2f4651d06c14617b53f8d072763153ea05eb4f7b056e03,pools/bon_candidates/math500_full_500/math500_113.json,test.jsonl
math500_114,114,3,test,114,test/intermediate_algebra/1898.json,normalized_text,f604ddc238c9c58434a38f30d32ff040de56b0d334e7c5db63c427fd2cb94ef5,pools/bon_candidates/math500_full_500/math500_114.json,test.jsonl
math500_115,115,2,test,115,test/counting_and_probability/1060.json,normalized_text,9e0b1d33f87ca8ab9846e80dbeecae84ec9ed760dd827b77dec6ff1c0bc648e7,pools/bon_candidates/math500_full_500/math500_115.json,test.jsonl
math500_116,116,2,test,116,test/algebra/2157.json,normalized_text,44174d8b3df5f07b9a7029a6a3a178f7322805e379a27efcb36651a65c89abf6,pools/bon_candidates/math500_full_500/math500_116.json,test.jsonl
math500_117,117,2,test,117,test/algebra/2251.json,normalized_text,de0c58f09875d127f60e0f6e54b7d8233c7e491ca21748170203e75992bb69dd,pools/bon_candidates/math500_full_500/math500_117.json,test.jsonl
math500_118,118,5,test,118,test/intermediate_algebra/232.json,normalized_text,96c5e6371e5bca20526fbf5be1174ec8c7b7e6d47932f61346eda9a4025c2e50,pools/bon_candidates/math500_full_500/math500_118.json,test.jsonl
math500_119,119,3,test,119,test/prealgebra/1733.json,normalized_text,7e9215bd93c929b6d854c3f46db8a4e346eb86975e000761e70067c5b3cd19bb,pools/bon_candidates/math500_full_500/math500_119.json,test.jsonl
math500_120,120,2,test,120,test/intermediate_algebra/128.json,normalized_text,96a8c62f9c87bbfff30264a58b632f2c04c9d82d372f5d46375b443f9fce7756,pools/bon_candidates/math500_full_500/math500_120.json,test.jsonl
math500_121,121,2,test,121,test/prealgebra/505.json,normalized_text,a4a92af384d88e0b330c09d9a483219e971a0242983ce732018b96f980308e32,pools/bon_candidates/math500_full_500/math500_121.json,test.jsonl
math500_122,122,3,test,122,test/algebra/1332.json,normalized_text,d41930bf262e749bae06de29430114d68c4acd07bce757b91a1a03fd0b4b16e5,pools/bon_candidates/math500_full_500/math500_122.json,test.jsonl
math500_123,123,4,test,123,test/geometry/283.json,normalized_text,afbe085e681189956971dcb7faec12f0d0a651e81422e1f1db5b27d87153b8c4,pools/bon_candidates/math500_full_500/math500_123.json,test.jsonl
math500_124,124,4,test,124,test/algebra/972.json,normalized_text,7cc8cf550e3ca3744c2621ffd8fea55f9b9f93b1078f1bd6fa10384155fe3071,pools/bon_candidates/math500_full_500/math500_124.json,test.jsonl
math500_125,125,4,test,125,test/algebra/2232.json,normalized_text,430fd0a53d6e0b53d2c01f00366b3dfd5701e5fb03a065210227284c6cf9a072,pools/bon_candidates/math500_full_500/math500_125.json,test.jsonl
math500_126,126,4,test,126,test/intermediate_algebra/1063.json,normalized_text,234b319021dcf2a640fe9e5bd8c2650d15b10b08b088521c23cc99fb1ededaf5,pools/bon_candidates/math500_full_500/math500_126.json,test.jsonl
math500_127,127,3,test,127,test/number_theory/847.json,normalized_text,22d4c2de98f5c342269a40dee7ee961b412d88e6c2e4160a2975830d287ad777,pools/bon_candidates/math500_full_500/math500_127.json,test.jsonl
math500_128,128,3,test,128,test/algebra/661.json,normalized_text,1a7c478bb9ae0d789f05b85f3851b478c3b246284803ba33eaacfeaf69f9788a,pools/bon_candidates/math500_full_500/math500_128.json,test.jsonl
math500_129,129,5,test,129,test/geometry/1140.json,normalized_text,5bc561169baa97f99149579993ec366c7989408b16bca68b992e6a6a46f92c39,pools/bon_candidates/math500_full_500/math500_129.json,test.jsonl
math500_130,130,4,test,130,test/number_theory/753.json,normalized_text,57d488b1dac9c9215bb4b73f4366bc6ecd4f8afa13d12fd92bb18f6fa2102192,pools/bon_candidates/math500_full_500/math500_130.json,test.jsonl
math500_131,131,4,test,131,test/algebra/246.json,normalized_text,7ab99f8cb54794c5313705d9a1e285c8c4afc5d04ec93bc05abef5f2acce66ed,pools/bon_candidates/math500_full_500/math500_131.json,test.jsonl
math500_132,132,3,test,132,test/prealgebra/1686.json,normalized_text,2ec5d51bbf8d568a6fcd7daceb6891771c1afe0e165fc5c8792c507028aeb746,pools/bon_candidates/math500_full_500/math500_132.json,test.jsonl
math500_133,133,3,test,133,test/prealgebra/1807.json,normalized_text,21082726712a2d5c809d733eaca80ff27f95176f8f95e1f34727b06b2bfbba5b,pools/bon_candidates/math500_full_500/math500_133.json,test.jsonl
math500_134,134,4,test,134,test/intermediate_algebra/1126.json,normalized_text,26def20db88cf5721b9c61e8814faf6b6d170843b451eef41812258542e92fee,pools/bon_candidates/math500_full_500/math500_134.json,test.jsonl
math500_135,135,5,test,135,test/prealgebra/1297.json,normalized_text,3367017f1ecb3df4d47834c86eb41cb0381b7b4ad8109ac8230a22e499f3b9e7,pools/bon_candidates/math500_full_500/math500_135.json,test.jsonl
math500_136,136,5,test,136,test/intermediate_algebra/2022.json,normalized_text,3141b266e79ac91fa04daa8a05d7f45ff1e342775c0a400beff188dae36cef06,pools/bon_candidates/math500_full_500/math500_136.json,test.jsonl
math500_137,137,4,test,137,test/number_theory/1257.json,normalized_text,28551dccd09ca15d905d4763731c20f08027ccb74f368dd485ccd40b08ec7641,pools/bon_candidates/math500_full_500/math500_137.json,test.jsonl
math500_138,138,4,test,138,test/counting_and_probability/430.json,normalized_text,a8c4001358470f25b52d80a35b8eb6fb4586acd3d8d6f541552ac6128333ac79,pools/bon_candidates/math500_full_500/math500_138.json,test.jsonl
math500_139,139,3,test,139,test/intermediate_algebra/1151.json,normalized_text,49d399a24200f4107ed7e578e9e3c90e37de4982ae4e297f4a5b855f874db73f,pools/bon_candidates/math500_full_500/math500_139.json,test.jsonl
math500_140,140,4,test,140,test/number_theory/156.json,normalized_text,a1eed86ee4ad8031aadf7cd1e868f0dd482f167ff97021ffd7e8d9ad7d2c36cd,pools/bon_candidates/math500_full_500/math500_140.json,test.jsonl
math500_141,141,1,test,141,test/number_theory/612.json,normalized_text,607ec7f40a3b19a94b143d3cc7e115c53e2f19306944dc222309fec73a669da7,pools/bon_candidates/math500_full_500/math500_141.json,test.jsonl
math500_142,142,5,test,142,test/counting_and_probability/159.json,normalized_text,4928f50ac88f7a1615234e2d4cde4f314446d7285499915083affc25bd8a2054,pools/bon_candidates/math500_full_500/math500_142.json,test.jsonl
math500_143,143,3,test,143,test/precalculus/477.json,normalized_text,2757934eba88176712167714d3ef77595145e39b284276bf69a90239f4c0ce66,pools/bon_candidates/math500_full_500/math500_143.json,test.jsonl
math500_144,144,1,test,144,test/precalculus/43.json,normalized_text,85bf82715fb1ee124b4b0ae621851ae113c7dede5eb0e27ff7a7ed6899efb7a2,pools/bon_candidates/math500_full_500/math500_144.json,test.jsonl
math500_145,145,5,test,145,test/intermediate_algebra/1408.json,normalized_text,90a95247aec2a715cbeef36fec4abb1c5f87b7c17ebb81925c5c7553edb833b5,pools/bon_candidates/math500_full_500/math500_145.json,test.jsonl
math500_146,146,3,test,146,test/algebra/1519.json,normalized_text,afe7eeff1cb11ff977594529c02b98afce5e626337e80f71c6f1afb91e6dc8b0,pools/bon_candidates/math500_full_500/math500_146.json,test.jsonl
math500_147,147,5,test,147,test/intermediate_algebra/966.json,normalized_text,d4b549c0bfc69f158a7321f31f6fd555a634f8340b961a9c34a3e0bfeb09f814,pools/bon_candidates/math500_full_500/math500_147.json,test.jsonl
math500_148,148,1,test,148,test/algebra/988.json,normalized_text,30618e7db0c23c3d39ea7e8cb119c020ef81bd9ce9ac780be7dbcd1cacb52292,pools/bon_candidates/math500_full_500/math500_148.json,test.jsonl
math500_149,149,2,test,149,test/number_theory/931.json,normalized_text,dbb138122c014ce8fa6e74fdf8a127cb606a36500777942f84eb2398bf464044,pools/bon_candidates/math500_full_500/math500_149.json,test.jsonl
math500_150,150,5,test,150,test/intermediate_algebra/964.json,normalized_text,72d9cb6397e8c5fbb05c81136ce7e62b4868f23a7b57767a72656459c9f52579,pools/bon_candidates/math500_full_500/math500_150.json,test.jsonl
math500_151,151,5,test,151,test/precalculus/986.json,normalized_text,233c7e1c07b4760e3f204358a61e5f955f8c122389b349a00ba9fbd6034fcce0,pools/bon_candidates/math500_full_500/math500_151.json,test.jsonl
math500_152,152,5,test,152,test/geometry/172.json,normalized_text,bf1b475d2d82a865ac17bd64dff5e3b303f7ae3409a20f60923a0ab3c0845475,pools/bon_candidates/math500_full_500/math500_152.json,test.jsonl
math500_153,153,4,test,153,test/counting_and_probability/230.json,normalized_text,d72f569d1481ef223a6c4248f1cb98c9d66fd076a9f4ded1271d9297cf619fb3,pools/bon_candidates/math500_full_500/math500_153.json,test.jsonl
math500_154,154,5,test,154,test/geometry/880.json,normalized_text,88bd1d429ff4da88607a105612c2de0c8e98bd61cfdfa852a96a537fea183c3b,pools/bon_candidates/math500_full_500/math500_154.json,test.jsonl
math500_155,155,4,test,155,test/counting_and_probability/803.json,normalized_text,4c1c2d962a0e65a5ea2f0e8cbbb01afb30c151d1fd463da969ffacc758afc600,pools/bon_candidates/math500_full_500/math500_155.json,test.jsonl
math500_156,156,3,test,156,test/precalculus/117.json,normalized_text,8cb4b95c43ef8ff27eec59a68a92ed8719321fb4906cf6a114c84653208d99d8,pools/bon_candidates/math500_full_500/math500_156.json,test.jsonl
math500_157,157,2,test,157,test/intermediate_algebra/1410.json,normalized_text,5d38b315c24ca70349e06caad7d134aae34a0673c5efd4a63bdbf344ad0522cd,pools/bon_candidates/math500_full_500/math500_157.json,test.jsonl
math500_158,158,4,test,158,test/algebra/2570.json,normalized_text,20299b976dc21ef187537d023989ebed6117486aaef3fcdc22be51b47bc9000d,pools/bon_candidates/math500_full_500/math500_158.json,test.jsonl
math500_159,159,4,test,159,test/algebra/621.json,normalized_text,adefdc2121debc5c85f7337fc8bf72fe28961aa70767333ea2a09396317073af,pools/bon_candidates/math500_full_500/math500_159.json,test.jsonl
math500_160,160,2,test,160,test/number_theory/521.json,normalized_text,b8f8d2320ad189ea99d29b0d158a4bb9fa0493022b0e1875887c77dee794403d,pools/bon_candidates/math500_full_500/math500_160.json,test.jsonl
math500_161,161,2,test,161,test/algebra/1255.json,normalized_text,4e199d07c47d41052ab004d9d8d8d914913d9322256079da9373aec1f4104199,pools/bon_candidates/math500_full_500/math500_161.json,test.jsonl
math500_162,162,5,test,162,test/prealgebra/1655.json,normalized_text,de2d1c474b9ee450c35f51a2da330e76d11dd0dc8d7f0477e68e2440380050fb,pools/bon_candidates/math500_full_500/math500_162.json,test.jsonl
math500_163,163,5,test,163,test/algebra/2517.json,normalized_text,6461063faf11c72ea34e738f2c2ce30c412d1ea9fb61c03e17b4778c249eda3e,pools/bon_candidates/math500_full_500/math500_163.json,test.jsonl
math500_164,164,2,test,164,test/precalculus/697.json,normalized_text,3b4ca6dce0a0858be513be5a8ee4881acb12fb36ae71d85ab6fb020c98ef93a3,pools/bon_candidates/math500_full_500/math500_164.json,test.jsonl
math500_165,165,4,test,165,test/prealgebra/1356.json,normalized_text,5c91e3632a6bed3d9e79a9734fadd4b7c2229a1c22fed53f22490d3e59d2e822,pools/bon_candidates/math500_full_500/math500_165.json,test.jsonl
math500_166,166,5,test,166,test/prealgebra/1003.json,normalized_text,d66dea6f6059efa96c05df9e3bcb9b913d3f0490c6dadc9c1bc17879d2b44b01,pools/bon_candidates/math500_full_500/math500_166.json,test.jsonl
math500_167,167,1,test,167,test/algebra/478.json,normalized_text,2bb95410df5e904e453d267d1a97f01d14cc19e2d401c789862b09d3c9188d75,pools/bon_candidates/math500_full_500/math500_167.json,test.jsonl
math500_168,168,5,test,168,test/counting_and_probability/181.json,normalized_text,3b7c38f5c3019d2646c67dcf045af23454ba0f65488a35361c32de5facccfd89,pools/bon_candidates/math500_full_500/math500_168.json,test.jsonl
math500_169,169,2,test,169,test/geometry/802.json,normalized_text,e6c6322685f03107675d3bf6bb38558c0a58de183aa425fab15c196211e2a569,pools/bon_candidates/math500_full_500/math500_169.json,test.jsonl
math500_170,170,5,test,170,test/algebra/297.json,normalized_text,b0e97322dd5cc3a272cb010ff16f994a05d7d160a91cd54b40efc438d17b6bee,pools/bon_candidates/math500_full_500/math500_170.json,test.jsonl
math500_171,171,1,test,171,test/prealgebra/1272.json,normalized_text,7317c41e6c58289b482c3d9f3c27d68c8dbcbb5f9b69a562a757a5d4110c662a,pools/bon_candidates/math500_full_500/math500_171.json,test.jsonl
math500_172,172,1,test,172,test/algebra/841.json,normalized_text,08306232ef9ba7aa229594b9a52f8dcebd100aae1b7197cc844ad8f9725b7604,pools/bon_candidates/math500_full_500/math500_172.json,test.jsonl
math500_173,173,5,test,173,test/algebra/686.json,normalized_text,86429feba2dedf48c00f61e50ce8ca2b363200be9899a459f15d92a4777219ed,pools/bon_candidates/math500_full_500/math500_173.json,test.jsonl
math500_174,174,3,test,174,test/algebra/351.json,normalized_text,150eaf9aec741382be431196a2ae740c69e39d5cd2ea259048decd0658cf9acf,pools/bon_candidates/math500_full_500/math500_174.json,test.jsonl
math500_175,175,2,test,175,test/intermediate_algebra/991.json,normalized_text,bdd65b73583a54845a9beeec149f43e5f2b9706bf42b7c75091921e96d12b029,pools/bon_candidates/math500_full_500/math500_175.json,test.jsonl
math500_176,176,3,test,176,test/number_theory/598.json,normalized_text,b223f2dd3f63d2f783769e71d0bfbaab930ecb71de62029c214d14ddc22c0482,pools/bon_candidates/math500_full_500/math500_176.json,test.jsonl
math500_177,177,3,test,177,test/geometry/65.json,normalized_text,435f3b853b4da9f0e68796bf7bc7f8d771ae1bcd2ea64bd58dfab082ebfcd67f,pools/bon_candidates/math500_full_500/math500_177.json,test.jsonl
math500_178,178,2,test,178,test/prealgebra/1113.json,normalized_text,34876d45164544f1eda8f7427218694990e7c3f173219cd5bb52107dbb429526,pools/bon_candidates/math500_full_500/math500_178.json,test.jsonl
math500_179,179,4,test,179,test/precalculus/659.json,normalized_text,dbc9f46d79f3ce12022d2fa3d3bc70e118fbba23c04068c52c260d0d8c141feb,pools/bon_candidates/math500_full_500/math500_179.json,test.jsonl
math500_180,180,3,test,180,test/prealgebra/1908.json,normalized_text,4ecc75de961c1f8e9e1930094b9f3f89c988bbccd9ed3ab9e44d88dea5e05f65,pools/bon_candidates/math500_full_500/math500_180.json,test.jsonl
math500_181,181,3,test,181,test/algebra/1275.json,normalized_text,0d469d0ece1c8db42727fa34c3215748c1501be4108630edd9b0dfdaa3de4e4e,pools/bon_candidates/math500_full_500/math500_181.json,test.jsonl
math500_182,182,2,test,182,test/prealgebra/1922.json,normalized_text,210778075950cc2d47660836d13b39a298928d9da94fb9235240c6234f2c253e,pools/bon_candidates/math500_full_500/math500_182.json,test.jsonl
math500_183,183,4,test,183,test/algebra/1082.json,normalized_text,9dadcec4ce9dd05f4eb2bad0c7751f17d1118bf644399b583c210ff367797713,pools/bon_candidates/math500_full_500/math500_183.json,test.jsonl
math500_184,184,5,test,184,test/intermediate_algebra/183.json,normalized_text,50a5b8ab9633632f633228c39452b71f5cf1958d3df6a8d742ec126d7a179a61,pools/bon_candidates/math500_full_500/math500_184.json,test.jsonl
math500_185,185,1,test,185,test/algebra/1214.json,normalized_text,58aab2274e9e34cabcaa2385b7151dec68c3e9d94d3e9899b796dc82642593a8,pools/bon_candidates/math500_full_500/math500_185.json,test.jsonl
math500_186,186,4,test,186,test/number_theory/978.json,normalized_text,07f83eec628533b91471440460b27d11b751a5637d073f7b4e89cb5cdc04cbe2,pools/bon_candidates/math500_full_500/math500_186.json,test.jsonl
math500_187,187,1,test,187,test/algebra/2199.json,normalized_text,b4bdce0b7c998bd0dc4e0514f4d39069b30f28660b11e73a91599abb2651180a,pools/bon_candidates/math500_full_500/math500_187.json,test.jsonl
math500_188,188,5,test,188,test/algebra/733.json,normalized_text,5a8c50102096a59a2269523fa98a58a819166ba5fe15b9c31ff0d673d502ffef,pools/bon_candidates/math500_full_500/math500_188.json,test.jsonl
math500_189,189,5,test,189,test/geometry/702.json,normalized_text,c35f86042debe14eaf00fab25666128bf54d5923ace657db10e5dee5731e9ae3,pools/bon_candidates/math500_full_500/math500_189.json,test.jsonl
math500_190,190,5,test,190,test/counting_and_probability/51.json,normalized_text,db4c0ed2fbf94208aa7df686359ca47be990c9a58a2662bca18e222d94614f79,pools/bon_candidates/math500_full_500/math500_190.json,test.jsonl
math500_191,191,2,test,191,test/algebra/109.json,normalized_text,36fd071c1bb427b553af4b7c8dd35d50872c597b264451825e5c8c160b03f641,pools/bon_candidates/math500_full_500/math500_191.json,test.jsonl
math500_192,192,3,test,192,test/geometry/221.json,normalized_text,fa8130795d8510ae4a726bcd14acd4c3bf68d9e19560d521fe447e332755533a,pools/bon_candidates/math500_full_500/math500_192.json,test.jsonl
math500_193,193,3,test,193,test/intermediate_algebra/1422.json,normalized_text,f3816a019c5c207c5e5703a5e6b6b19ed958f9fe678b70ff9078e57018ae81ff,pools/bon_candidates/math500_full_500/math500_193.json,test.jsonl
math500_194,194,5,test,194,test/intermediate_algebra/2196.json,normalized_text,feb014ba14631d905f7dcb06b3cda0f05429ac89de7c7417edce41868779ff6e,pools/bon_candidates/math500_full_500/math500_194.json,test.jsonl
math500_195,195,4,test,195,test/intermediate_algebra/591.json,normalized_text,746eb37011dd50803229db6992cac9756ecc9fa268444d81f3e7afdc75add439,pools/bon_candidates/math500_full_500/math500_195.json,test.jsonl
math500_196,196,1,test,196,test/algebra/1937.json,normalized_text,a54460c3eddba3c4b31d79c6e26a39b34541ed7717db8b1fb05e515679624331,pools/bon_candidates/math500_full_500/math500_196.json,test.jsonl
math500_197,197,5,test,197,test/number_theory/838.json,normalized_text,c09864a50ddd773b8cfabe1fb93b33274debdbfaf2c4810b7fe8ff3b05af6ec6,pools/bon_candidates/math500_full_500/math500_197.json,test.jsonl
math500_198,198,3,test,198,test/counting_and_probability/508.json,normalized_text,3808c227b8b95556a87934db0d3956810196a7af033fa45845ba3c21d32cc310,pools/bon_candidates/math500_full_500/math500_198.json,test.jsonl
math500_199,199,2,test,199,test/prealgebra/1907.json,normalized_text,d66a40c796e809630af65d58da36dc901a19297204ded18d0198d44afb3d50a1,pools/bon_candidates/math500_full_500/math500_199.json,test.jsonl
math500_200,200,4,test,200,test/prealgebra/2086.json,normalized_text,ee7c7225248fbed1c2a2467e526eb29fd9493884ec6bb85382dd1d53ee0f5ea7,pools/bon_candidates/math500_full_500/math500_200.json,test.jsonl
math500_201,201,4,test,201,test/number_theory/149.json,normalized_text,5932169135a7e725633df2a33a2588e1c795c758ddda4e6851cd782eea2cc778,pools/bon_candidates/math500_full_500/math500_201.json,test.jsonl
math500_202,202,5,test,202,test/algebra/291.json,normalized_text,e76531f9dd29367061e642cb2868e6d4e03a6ed3f6fe9490a8464ea7ac7f519c,pools/bon_candidates/math500_full_500/math500_202.json,test.jsonl
math500_203,203,3,test,203,test/intermediate_algebra/1555.json,normalized_text,a862cde66761d9868dd8b9772b8e8f8cfaa3b5e060ffd85c029747e85906bcd5,pools/bon_candidates/math500_full_500/math500_203.json,test.jsonl
math500_204,204,5,test,204,test/intermediate_algebra/1510.json,normalized_text,0743e3798eac5d75107cf2fa8db1e8a9b0a2e8de38fd2312a09c70f4a76bce1f,pools/bon_candidates/math500_full_500/math500_204.json,test.jsonl
math500_205,205,3,test,205,test/precalculus/263.json,normalized_text,b3d768736d644cfca1d50429ad7de5da88d494b58b9ff4b08cc26b5fbb452972,pools/bon_candidates/math500_full_500/math500_205.json,test.jsonl
math500_206,206,2,test,206,test/precalculus/541.json,normalized_text,88f73baedbff623c7b2d6332f1507a1f8e2e32dc8989c40c3636403a4c577036,pools/bon_candidates/math500_full_500/math500_206.json,test.jsonl
math500_207,207,2,test,207,test/counting_and_probability/389.json,normalized_text,897bfae78982048ca6ab5cbc67dc34d7c6a0bd17258cc7dc8d7273802e2dd226,pools/bon_candidates/math500_full_500/math500_207.json,test.jsonl
math500_208,208,3,test,208,test/number_theory/1201.json,normalized_text,5b79ff26844cbbaf20af06a5a3c0e981e9275b1280c406e998bfb0dd9d17dee4,pools/bon_candidates/math500_full_500/math500_208.json,test.jsonl
math500_209,209,2,test,209,test/number_theory/234.json,normalized_text,f3a7efe83de361654e5b9d8fed2795dc4418571503130fef037682e2a26bb071,pools/bon_candidates/math500_full_500/math500_209.json,test.jsonl
math500_210,210,4,test,210,test/prealgebra/378.json,normalized_text,5c51433d063558f19668e261d84e5ab623a722df0e057aa13d590656e352a275,pools/bon_candidates/math500_full_500/math500_210.json,test.jsonl
math500_211,211,2,test,211,test/prealgebra/1555.json,normalized_text,693ebe9d1ed711041614ce570f4084102261f2c0f7c01883ddfca6bacb944ca9,pools/bon_candidates/math500_full_500/math500_211.json,test.jsonl
math500_212,212,3,test,212,test/algebra/2102.json,normalized_text,6f0e66a3f1cbf2455e070788e8dfb0a31023b42b73dbcef74d45fa56addb2cff,pools/bon_candidates/math500_full_500/math500_212.json,test.jsonl
math500_213,213,4,test,213,test/intermediate_algebra/102.json,normalized_text,88661c5037ee41b4ef3facfc2f4e678dd030d3838b45b5747e580dcf1bb875c3,pools/bon_candidates/math500_full_500/math500_213.json,test.jsonl
math500_214,214,5,test,214,test/counting_and_probability/765.json,normalized_text,87cc54d7f4f149ba18f8dc2ccea289bc0f73431a4aeeef4ee20b3e6daa61d021,pools/bon_candidates/math500_full_500/math500_214.json,test.jsonl
math500_215,215,4,test,215,test/algebra/907.json,normalized_text,f5c172c898474116bd2b0e252e2a02362afa1e07986b2f51faa2c6f9f7a46160,pools/bon_candidates/math500_full_500/math500_215.json,test.jsonl
math500_216,216,4,test,216,test/prealgebra/1436.json,normalized_text,d871815d374eb79f59b228b6c5a2fed52001fa172487a2a89c46039229b44548,pools/bon_candidates/math500_full_500/math500_216.json,test.jsonl
math500_217,217,4,test,217,test/number_theory/417.json,normalized_text,f79eb3696da414f81aed80fa09876c8923ba7fc50d7772a3860a6b50cd1ec3b8,pools/bon_candidates/math500_full_500/math500_217.json,test.jsonl
math500_218,218,2,test,218,test/algebra/864.json,normalized_text,a0be6631f332b996b0148cd0c5e9ec2079ddf8118861101b6a7a332ed2938c2b,pools/bon_candidates/math500_full_500/math500_218.json,test.jsonl
math500_219,219,4,test,219,test/counting_and_probability/282.json,normalized_text,31e7929ff4d611c9fcb20b6e105a109c1e0f9c23afa129941282ef4443ab6072,pools/bon_candidates/math500_full_500/math500_219.json,test.jsonl
math500_220,220,5,test,220,test/prealgebra/1961.json,normalized_text,6c70163ce817add42314f8a39903df8d283d17ac1338a110cc2b3af5b5708e08,pools/bon_candidates/math500_full_500/math500_220.json,test.jsonl
math500_221,221,3,test,221,test/number_theory/89.json,normalized_text,b5dc33c4111f2507692619135c211b649f219138335e03292fd1430f7b744e21,pools/bon_candidates/math500_full_500/math500_221.json,test.jsonl
math500_222,222,4,test,222,test/geometry/547.json,normalized_text,0eb62fab1b21f001fc82c0db0c599ae373f8fe962e4ee69a1a61b6dc15b3fe03,pools/bon_candidates/math500_full_500/math500_222.json,test.jsonl
math500_223,223,3,test,223,test/number_theory/183.json,normalized_text,4ad5306cd6ea3bade159a4f48a3168f9d311560e3d355b13afcf18be2163f5eb,pools/bon_candidates/math500_full_500/math500_223.json,test.jsonl
math500_224,224,4,test,224,test/precalculus/190.json,normalized_text,d3823d137562e66d61543fc61fdd8a3551a53cc33ba49981c7682c5a44917fca,pools/bon_candidates/math500_full_500/math500_224.json,test.jsonl
math500_225,225,3,test,225,test/algebra/2159.json,normalized_text,9fc42be07fde07668ef220c42cb8ec2839740633593061bbc0a174b45f970b1e,pools/bon_candidates/math500_full_500/math500_225.json,test.jsonl
math500_226,226,3,test,226,test/counting_and_probability/71.json,normalized_text,1274ec9221321d0415017e0a3f89e6052b438263be004c881bc5da05aa9cbd7c,pools/bon_candidates/math500_full_500/math500_226.json,test.jsonl
math500_227,227,3,test,227,test/precalculus/819.json,normalized_text,adb03f37bc61dab9a3bde2f55f8d735db4cfe25043f0592fec8d1363363bccc9,pools/bon_candidates/math500_full_500/math500_227.json,test.jsonl
math500_228,228,4,test,228,test/precalculus/1056.json,normalized_text,e85714844acfd06975c60b399921e84f7fbee5b27982d6fca5347032985190b1,pools/bon_candidates/math500_full_500/math500_228.json,test.jsonl
math500_229,229,4,test,229,test/prealgebra/2057.json,normalized_text,3e3197b5f708b6264111ecf32a3bdda55cfc213d3b2eec5d429f49903216fe35,pools/bon_candidates/math500_full_500/math500_229.json,test.jsonl
math500_230,230,4,test,230,test/intermediate_algebra/986.json,normalized_text,8078ab59d4615f37a8cf87843e424f67f83af82d33448c6b7170810f27c98949,pools/bon_candidates/math500_full_500/math500_230.json,test.jsonl
math500_231,231,4,test,231,test/algebra/1578.json,normalized_text,42517366b010dd6bc635944a2a50c9c24aa6d2cfa3cb624241d537901abb42a0,pools/bon_candidates/math500_full_500/math500_231.json,test.jsonl
math500_232,232,5,test,232,test/intermediate_algebra/1354.json,normalized_text,45d2328486552db28d6670c5057c6133f8bc36860e0d9793ea4beb8781a9d4fa,pools/bon_candidates/math500_full_500/math500_232.json,test.jsonl
math500_233,233,2,test,233,test/precalculus/441.json,normalized_text,072eba222d9026304bf539e595a9ee9945aae21cb68324fc5af771da558a9f3e,pools/bon_candidates/math500_full_500/math500_233.json,test.jsonl
math500_234,234,3,test,234,test/intermediate_algebra/1837.json,normalized_text,80a5aa2cdf064d255b4f727d81386a63b834e5117fea606e5ccefd6b713764cd,pools/bon_candidates/math500_full_500/math500_234.json,test.jsonl
math500_235,235,4,test,235,test/prealgebra/153.json,normalized_text,b85cd3a0d61d8d2a88e1862437ba131cc5e0f2e499361dd42851c1b0ff752e34,pools/bon_candidates/math500_full_500/math500_235.json,test.jsonl
math500_236,236,4,test,236,test/precalculus/989.json,normalized_text,eeedc13aafaaa1c00efc9435dd3f5744c2941a8614a27d0b937a2c699be68b1c,pools/bon_candidates/math500_full_500/math500_236.json,test.jsonl
math500_237,237,1,test,237,test/intermediate_algebra/337.json,normalized_text,55ddbdf1e3460bcfe854e507e33df10591410befce0cc9d1b8134e4bfaf30408,pools/bon_candidates/math500_full_500/math500_237.json,test.jsonl
math500_238,238,5,test,238,test/algebra/975.json,normalized_text,ea56df40410631ba62bd38fc3686bd892e97d2e663aaa71719da7e58ae96de93,pools/bon_candidates/math500_full_500/math500_238.json,test.jsonl
math500_239,239,5,test,239,test/geometry/229.json,normalized_text,dbe25f76577aa2277c03f3a024f71493a2c14a6b7d9b9ee4d160021dc45bb70b,pools/bon_candidates/math500_full_500/math500_239.json,test.jsonl
math500_240,240,4,test,240,test/prealgebra/874.json,normalized_text,630b81af5acbffeeaa41714c421ed9baeaf824fe75e91675eb36cef88db583d5,pools/bon_candidates/math500_full_500/math500_240.json,test.jsonl
math500_241,241,5,test,241,test/algebra/1143.json,normalized_text,f2c81f01ec95c73fe6d732a62834d10a8beaa5df52fce5cdfd7ed8ff4765efee,pools/bon_candidates/math500_full_500/math500_241.json,test.jsonl
math500_242,242,5,test,242,test/algebra/2626.json,normalized_text,f63d2aeb1dcb48773a8ddd37f3486d6fa091739735bb46cd58fc8b84f4c7f9cd,pools/bon_candidates/math500_full_500/math500_242.json,test.jsonl
math500_243,243,2,test,243,test/geometry/254.json,normalized_text,5567e2ebab5e0f67d5f7d16e600093c48b2131a627b16ee974a3bf400b80a090,pools/bon_candidates/math500_full_500/math500_243.json,test.jsonl
math500_244,244,5,test,244,test/prealgebra/1251.json,normalized_text,6756a2e74b25f765ebfd60f72381373865d3c8f04d4c4fc9bcb3954ea2fbef1e,pools/bon_candidates/math500_full_500/math500_244.json,test.jsonl
math500_245,245,4,test,245,test/intermediate_algebra/1210.json,normalized_text,e497bfcb257b3f786f2eb6cf80ba659d3d0cdb54929459370ecc8efa3297ac24,pools/bon_candidates/math500_full_500/math500_245.json,test.jsonl
math500_246,246,2,test,246,test/algebra/1787.json,normalized_text,d8224979f71d4e159110c9fc5228b71662eda0114db5a59f66d9056cea7a2332,pools/bon_candidates/math500_full_500/math500_246.json,test.jsonl
math500_247,247,3,test,247,test/intermediate_algebra/1123.json,normalized_text,0c31b4a5e4c8e6300627ddce15766cdf97d478b068e1a5ec39e357245c7a2e37,pools/bon_candidates/math500_full_500/math500_247.json,test.jsonl
math500_248,248,4,test,248,test/precalculus/920.json,normalized_text,b248cb4aff92956c863cd25ac11e50f3c8c87cb35e296bd162a9bccf75cdeda6,pools/bon_candidates/math500_full_500/math500_248.json,test.jsonl
math500_249,249,4,test,249,test/number_theory/1065.json,normalized_text,ee1b3a25b71946282d4300091a2809b35c450bfbe3491c5a6c35a331433d76eb,pools/bon_candidates/math500_full_500/math500_249.json,test.jsonl
math500_250,250,4,test,250,test/algebra/1934.json,normalized_text,b4c65e92228af5bd4a0197132226311de8d922131f5663b01f670c72a5187a8c,pools/bon_candidates/math500_full_500/math500_250.json,test.jsonl
math500_251,251,5,test,251,test/counting_and_probability/894.json,normalized_text,69fc365bc2fe7c07fbb175518ffd824d174de45369316513cdd48eda7f6b236b,pools/bon_candidates/math500_full_500/math500_251.json,test.jsonl
math500_252,252,5,test,252,test/algebra/2064.json,normalized_text,f612b9efc2716ec8ca006023e62af7fe3bdf7834723547db4e0d827c94a7c549,pools/bon_candidates/math500_full_500/math500_252.json,test.jsonl
math500_253,253,3,test,253,test/prealgebra/1458.json,normalized_text,26add22e99a122eb23e81a8d260fbff2ba118b207bfa72fd4f02660635ebaf47,pools/bon_candidates/math500_full_500/math500_253.json,test.jsonl
math500_254,254,5,test,254,test/counting_and_probability/1009.json,normalized_text,6fe518888bc76580a2aeb6b8fd2b694d8798390d52b92aa85ae64dd43b64a4ed,pools/bon_candidates/math500_full_500/math500_254.json,test.jsonl
math500_255,255,2,test,255,test/precalculus/452.json,normalized_text,377a092aa19d9ef01790154f0bd4084e82fd298854b333741f6d1ac3d5eaa8db,pools/bon_candidates/math500_full_500/math500_255.json,test.jsonl
math500_256,256,3,test,256,test/prealgebra/1995.json,normalized_text,746a8f87097718e59867d0bf42db8a53283e76aec18b6741587f738f933924a4,pools/bon_candidates/math500_full_500/math500_256.json,test.jsonl
math500_257,257,4,test,257,test/geometry/473.json,normalized_text,cf3312d83cf0bc46f670f0629bb528881ae7b4349ae3403477e8cf8410a04349,pools/bon_candidates/math500_full_500/math500_257.json,test.jsonl
math500_258,258,3,test,258,test/algebra/694.json,normalized_text,7c50e325b6a4d24aa82e7c16df654e1f739a947b2aa8e895002e45064591b382,pools/bon_candidates/math500_full_500/math500_258.json,test.jsonl
math500_259,259,1,test,259,test/intermediate_algebra/149.json,normalized_text,79b7b095949bd64cba563c068359e6ebb6c9fedd0b97216d62df474291741bd2,pools/bon_candidates/math500_full_500/math500_259.json,test.jsonl
math500_260,260,3,test,260,test/precalculus/580.json,normalized_text,7a741a2c395f7a78894f4aea1e777b8b32c40e19d0d9649f55de3c27b87b7748,pools/bon_candidates/math500_full_500/math500_260.json,test.jsonl
math500_261,261,3,test,261,test/geometry/347.json,normalized_text,d2abc39647ebd5cc878c15827188cf2f0f8acb39cd7cb3b892d89756f851df79,pools/bon_candidates/math500_full_500/math500_261.json,test.jsonl
math500_262,262,1,test,262,test/prealgebra/1317.json,normalized_text,ec1f8b8255f9bd4e4f13c773a75cc0ac8f875f4d4d76a2c1660eff291ce5ed05,pools/bon_candidates/math500_full_500/math500_262.json,test.jsonl
math500_263,263,4,test,263,test/geometry/483.json,normalized_text,9c713fb13ae435bf4724e8d10d645e070a203cd44b89cb13b8f6f14cc03ee5e7,pools/bon_candidates/math500_full_500/math500_263.json,test.jsonl
math500_264,264,5,test,264,test/geometry/826.json,normalized_text,7aa14269cd71381f3fc1e67ddb47062684de596b7be35d08b3330760b84da84c,pools/bon_candidates/math500_full_500/math500_264.json,test.jsonl
math500_265,265,2,test,265,test/algebra/524.json,normalized_text,83864f8749594ce401668e94215e18631f899ca2e8f1da9c0ab889a10699b4d2,pools/bon_candidates/math500_full_500/math500_265.json,test.jsonl
math500_266,266,3,test,266,test/prealgebra/1742.json,normalized_text,c16492850cbf8813866fbc877ce6969ef4285b9f526c6bf1fb3ced65ea7b8c81,pools/bon_candidates/math500_full_500/math500_266.json,test.jsonl
math500_267,267,1,test,267,test/geometry/226.json,normalized_text,e77e1c6b8a5a1a09c966587ffd316d389c6315b42cf7a97a10f64dad437f8ee9,pools/bon_candidates/math500_full_500/math500_267.json,test.jsonl
math500_268,268,1,test,268,test/number_theory/466.json,normalized_text,ded0ffd3643d01300751d58ce6b747aa56f9e8f460bbcf7d41a4fee1fc747961,pools/bon_candidates/math500_full_500/math500_268.json,test.jsonl
math500_269,269,3,test,269,test/counting_and_probability/913.json,normalized_text,3447eebbdcaa37f97290ede09df1f2b22667b04d315fe73422b8953b0b22791a,pools/bon_candidates/math500_full_500/math500_269.json,test.jsonl
math500_270,270,1,test,270,test/algebra/2551.json,normalized_text,1e70b4456ea54b6e71d0e7a9028b39069525b4708c37712c61a44e8b7bc897dd,pools/bon_candidates/math500_full_500/math500_270.json,test.jsonl
math500_271,271,4,test,271,test/number_theory/634.json,normalized_text,a5b3b535a7854a82f55a862af60787648fabd312599b1a524326a3ea5bc755c6,pools/bon_candidates/math500_full_500/math500_271.json,test.jsonl
math500_272,272,4,test,272,test/number_theory/533.json,normalized_text,71eae2be9ad19da74cc73b8bb6b7525b8c3f03ce365ee6116c091849f7e65f80,pools/bon_candidates/math500_full_500/math500_272.json,test.jsonl
math500_273,273,4,test,273,test/prealgebra/993.json,normalized_text,20855ff8e775267f6a6f3932dce944ca3ca36a7fc6ca964df6c46df9816164b6,pools/bon_candidates/math500_full_500/math500_273.json,test.jsonl
math500_274,274,5,test,274,test/geometry/686.json,normalized_text,b52eb6397f3d1b3881ff42b9a4b75367d19f21f1e6add5fb7b2f1f13e1a26298,pools/bon_candidates/math500_full_500/math500_274.json,test.jsonl
math500_275,275,2,test,275,test/algebra/346.json,normalized_text,1abaefe281529653aa738324cef55620674d86b4766d839517195e41e5f9f79b,pools/bon_candidates/math500_full_500/math500_275.json,test.jsonl
math500_276,276,5,test,276,test/algebra/1282.json,normalized_text,a153bf646bb8dfb046d7c75433a9e56cd7c552526ee5ec4085c5b284d4b6813a,pools/bon_candidates/math500_full_500/math500_276.json,test.jsonl
math500_277,277,4,test,277,test/prealgebra/1834.json,normalized_text,80883c8d718e794247523916423d2890137d335904bfc9824ab25ceb3d1c307b,pools/bon_candidates/math500_full_500/math500_277.json,test.jsonl
math500_278,278,3,test,278,test/number_theory/691.json,normalized_text,4b89940b5a1505a235806a5371a5cdefa3808e6b6791ac3ec0ff6a41ffef82b9,pools/bon_candidates/math500_full_500/math500_278.json,test.jsonl
math500_279,279,5,test,279,test/prealgebra/1512.json,normalized_text,aa943667a0cba9f82b627fb2eab06a7a6a26b62f7c7573e707a238aec3940412,pools/bon_candidates/math500_full_500/math500_279.json,test.jsonl
math500_280,280,4,test,280,test/number_theory/1287.json,normalized_text,7402b093e77ab835f3b04b716db0c7f7278821bfe49c39a3fd138d563e45f328,pools/bon_candidates/math500_full_500/math500_280.json,test.jsonl
math500_281,281,4,test,281,test/prealgebra/260.json,normalized_text,10dc53719ddbe492b9c68390c86b546bcdce649ebed204ffe88704730fa7e58a,pools/bon_candidates/math500_full_500/math500_281.json,test.jsonl
math500_282,282,4,test,282,test/algebra/1184.json,normalized_text,9377eb1958837bb77d9dd90909661e2a6994100cd480fd140e2f2ae2cebc2fa0,pools/bon_candidates/math500_full_500/math500_282.json,test.jsonl
math500_283,283,3,test,283,test/prealgebra/1787.json,normalized_text,24cffc732716cb8fa513f4d53152b8b0974478515dfbfdaee2834aefa1e84e07,pools/bon_candidates/math500_full_500/math500_283.json,test.jsonl
math500_284,284,5,test,284,test/precalculus/768.json,normalized_text,997fde6876681f184a2cfad012031e8a9f6fb8c90994336153c7ee55393d46a1,pools/bon_candidates/math500_full_500/math500_284.json,test.jsonl
math500_285,285,4,test,285,test/intermediate_algebra/1411.json,normalized_text,1ea3d389e0493b48d5a8f724aec8c99519fb42585d753edd20ce6251a281d43c,pools/bon_candidates/math500_full_500/math500_285.json,test.jsonl
math500_286,286,5,test,286,test/intermediate_algebra/960.json,normalized_text,4090b3789beffe7291a8785d097b3708693ebb7d35b88ca80fdffdccf177f9ca,pools/bon_candidates/math500_full_500/math500_286.json,test.jsonl
math500_287,287,5,test,287,test/number_theory/631.json,normalized_text,d699cb734c33a748b5f5a178dd898182fad392c59814a4f2ef74a6220b4aee71,pools/bon_candidates/math500_full_500/math500_287.json,test.jsonl
math500_288,288,5,test,288,test/precalculus/1172.json,normalized_text,dbb4f569f90ecb0e70cc9018a48eac2afdf673b43edaf40e1b84e935a889db31,pools/bon_candidates/math500_full_500/math500_288.json,test.jsonl
math500_289,289,3,test,289,test/intermediate_algebra/1300.json,normalized_text,61623a4f6df2088f2b20bcd52631548a4cd11964b2c737dcf13a327820c151e4,pools/bon_candidates/math500_full_500/math500_289.json,test.jsonl
math500_290,290,3,test,290,test/algebra/634.json,normalized_text,8e94732caeed5f9b9d98ac7fbaa126963bdd0858a74c2dd7f2b34ea1ceb6155a,pools/bon_candidates/math500_full_500/math500_290.json,test.jsonl
math500_291,291,4,test,291,test/counting_and_probability/25149.json,normalized_text,dedb35fff0a06a5e9f1ae0fba5a336cc28532fc396ff1525d75f5a9b16d0d8a6,pools/bon_candidates/math500_full_500/math500_291.json,test.jsonl
math500_292,292,4,test,292,test/intermediate_algebra/90.json,normalized_text,d0cf1507de976023bc3365a75e353f3394583d31bd0ab30c233f4796b968a4a0,pools/bon_candidates/math500_full_500/math500_292.json,test.jsonl
math500_293,293,5,test,293,test/algebra/2486.json,normalized_text,5b28247e26c2d9090300441920ef75a720e23c8d0d67cefd5e85a809a4fb6a5a,pools/bon_candidates/math500_full_500/math500_293.json,test.jsonl
math500_294,294,4,test,294,test/number_theory/488.json,normalized_text,cb95bc64c75cf167609883ccefcf227b838f7982d39863ff23e01225f62c69b1,pools/bon_candidates/math500_full_500/math500_294.json,test.jsonl
math500_295,295,3,test,295,test/precalculus/1201.json,normalized_text,0df325974e409586a6ce013bb6b8b114b78a1a03ce0e4e0226065a770ad8d89e,pools/bon_candidates/math500_full_500/math500_295.json,test.jsonl
math500_296,296,2,test,296,test/intermediate_algebra/754.json,normalized_text,85bba74c88cb07603ca9caf2ed332f433c82e197d165c16efe1fd61fa4587611,pools/bon_candidates/math500_full_500/math500_296.json,test.jsonl
math500_297,297,4,test,297,test/number_theory/1172.json,normalized_text,eee898cfa2cd6785e81b35ccba0f2a6afd4ade980b9840a039ba311389aaf62a,pools/bon_candidates/math500_full_500/math500_297.json,test.jsonl
math500_298,298,4,test,298,test/precalculus/881.json,normalized_text,a5b7754621e9724bbf5980244e2142ba24a1e402a1bb8bbca6f95efe36093ee1,pools/bon_candidates/math500_full_500/math500_298.json,test.jsonl
math500_299,299,4,test,299,test/geometry/1097.json,normalized_text,a6309a04df98dba13a191d05ed8c9d4fdaf3de7c78dbc9e033f049844e339b72,pools/bon_candidates/math500_full_500/math500_299.json,test.jsonl
math500_300,300,4,test,300,test/counting_and_probability/339.json,normalized_text,3cbf37a65f1d222ac94afd99bec656c1133650bd2fcb3c6dc4b2839a9c722d8d,pools/bon_candidates/math500_full_500/math500_300.json,test.jsonl
math500_301,301,5,test,301,test/prealgebra/1044.json,normalized_text,869fd921a94c4dc548f1307b94171cc8bbedb55e0b6c15b1bbae33694aee357b,pools/bon_candidates/math500_full_500/math500_301.json,test.jsonl
math500_302,302,4,test,302,test/prealgebra/465.json,normalized_text,d41322c9103030cee02d076a57ba6f533eda0b380d20f4e0a74354c7d632fdbe,pools/bon_candidates/math500_full_500/math500_302.json,test.jsonl
math500_303,303,5,test,303,test/geometry/965.json,normalized_text,f5538ac4bbbed1cd94cb48388a62763bc5a610d9e6dbcffb78a5d7e00cdd358e,pools/bon_candidates/math500_full_500/math500_303.json,test.jsonl
math500_304,304,3,test,304,test/intermediate_algebra/446.json,normalized_text,a66962fe3ac65ca5c8a4d2dcc2e76cee19932a92eefa18eb81c7c608d8203293,pools/bon_candidates/math500_full_500/math500_304.json,test.jsonl
math500_305,305,4,test,305,test/algebra/2257.json,normalized_text,d308b5bba1d4e73849d002ef0e34971abb949b8aff2e8418d943a625de7ddb33,pools/bon_candidates/math500_full_500/math500_305.json,test.jsonl
math500_306,306,5,test,306,test/intermediate_algebra/1544.json,normalized_text,ebebe01a18f218d63ea49b6b41f7a084a588d69128eb533d325b3bb1b010b4a1,pools/bon_candidates/math500_full_500/math500_306.json,test.jsonl
math500_307,307,2,test,307,test/precalculus/695.json,normalized_text,54691fce5a1342e9dd816784ad8735b27cbbf2edef611b7018345c80e29b25a2,pools/bon_candidates/math500_full_500/math500_307.json,test.jsonl
math500_308,308,5,test,308,test/geometry/711.json,normalized_text,0b7036ebe3423f4237f6f15c1b9e2a4a4d995694c4e83e162968984e35baaaca,pools/bon_candidates/math500_full_500/math500_308.json,test.jsonl
math500_309,309,3,test,309,test/number_theory/203.json,normalized_text,116237dfe3dbfe5ab5abe7232eb2173e4b8098866be7f88dccbd86841925d947,pools/bon_candidates/math500_full_500/math500_309.json,test.jsonl
math500_310,310,2,test,310,test/algebra/1842.json,normalized_text,d617e0f458c4b1fa50997b57b733d166cb8eab895767cc43a564e086657d8bc8,pools/bon_candidates/math500_full_500/math500_310.json,test.jsonl
math500_311,311,4,test,311,test/number_theory/911.json,normalized_text,5d688c1d01def1bc20b491e071f5abeed2f44f76de2495e004e568db8191c6d9,pools/bon_candidates/math500_full_500/math500_311.json,test.jsonl
math500_312,312,1,test,312,test/intermediate_algebra/1714.json,normalized_text,92568e30e12f074afd662a74479d84c5abeeb8931ae7576821b303857c64ecbf,pools/bon_candidates/math500_full_500/math500_312.json,test.jsonl
math500_313,313,5,test,313,test/prealgebra/1423.json,normalized_text,2453029bc9e469f11c8b69dc0a94c6bbd927afa03b2e7c3f318f575c550bb6a9,pools/bon_candidates/math500_full_500/math500_313.json,test.jsonl
math500_314,314,2,test,314,test/geometry/1108.json,normalized_text,4b5b19174e5d447f39bb448405603118f1afc674a7de7e5899f57dde205b390c,pools/bon_candidates/math500_full_500/math500_314.json,test.jsonl
math500_315,315,4,test,315,test/algebra/791.json,normalized_text,3b95366916efe8e8ba6c605ccd8ee266758b391004f296e02c99209c3a13c633,pools/bon_candidates/math500_full_500/math500_315.json,test.jsonl
math500_316,316,2,test,316,test/algebra/276.json,normalized_text,eb20fcfbc7fe587d061ece4e51811ba589f1534d169e18c4d8db0422fae1f135,pools/bon_candidates/math500_full_500/math500_316.json,test.jsonl
math500_317,317,5,test,317,test/intermediate_algebra/2152.json,normalized_text,2f7c46ab9eda1c840450269cd3a8e54caac133e23b24bc337be1e40b7b4eb427,pools/bon_candidates/math500_full_500/math500_317.json,test.jsonl
math500_318,318,2,test,318,test/algebra/2735.json,normalized_text,ea43c5a8e79753bf8c40ac761fdb04467a7f134a801309fa3cf5c5ad7d21a4cd,pools/bon_candidates/math500_full_500/math500_318.json,test.jsonl
math500_319,319,3,test,319,test/algebra/425.json,normalized_text,9546fca3a130ae853006a70506b78843900f13aa03c9cea0869c641b8494a821,pools/bon_candidates/math500_full_500/math500_319.json,test.jsonl
math500_320,320,5,test,320,test/geometry/947.json,normalized_text,1b433f190997c8e32f4e9eedd258a223d3b078b579f7d9f36af376c7758af330,pools/bon_candidates/math500_full_500/math500_320.json,test.jsonl
math500_321,321,5,test,321,test/prealgebra/954.json,normalized_text,02480d2c0415a28153e0ac654e2afb21e83a856d14503689ba3332db1548ffdc,pools/bon_candidates/math500_full_500/math500_321.json,test.jsonl
math500_322,322,3,test,322,test/algebra/1936.json,normalized_text,3c62a0acc21bacf15955570d349d1d629a8efa5b471fdc1810e7aa11beebc98a,pools/bon_candidates/math500_full_500/math500_322.json,test.jsonl
math500_323,323,5,test,323,test/counting_and_probability/870.json,normalized_text,50d8fc4d7e16382c89e0c967824011ce3ddf9e079ab5d9eb3bf5c0f4e27c6779,pools/bon_candidates/math500_full_500/math500_323.json,test.jsonl
math500_324,324,4,test,324,test/geometry/465.json,normalized_text,b39e148459d7f0e0544d2b5fb66da928f3c6b0c19f2d285494729c664b76fae5,pools/bon_candidates/math500_full_500/math500_324.json,test.jsonl
math500_325,325,2,test,325,test/geometry/73.json,normalized_text,ea88ff699f5e513c7405e0f14ed2efa9fcd24aca33b24f9104e473cf398eb950,pools/bon_candidates/math500_full_500/math500_325.json,test.jsonl
math500_326,326,2,test,326,test/precalculus/742.json,normalized_text,4c0eebc20dd687bd08a662c3a230f645b56bffc8d3ef6fb902522d70aa287bf6,pools/bon_candidates/math500_full_500/math500_326.json,test.jsonl
math500_327,327,5,test,327,test/intermediate_algebra/117.json,normalized_text,7c500c083448945bdc64d76afd1212ae3b3d466c1c63b3a200cea838459b7ac3,pools/bon_candidates/math500_full_500/math500_327.json,test.jsonl
math500_328,328,5,test,328,test/algebra/2176.json,normalized_text,0809a483e113340db8da3c4f16443001d12ab90d03150053e819ee5539dae187,pools/bon_candidates/math500_full_500/math500_328.json,test.jsonl
math500_329,329,4,test,329,test/prealgebra/1973.json,normalized_text,3d356b3168ea8edc02638c7dd1226970e9e9af1be2a45b8a7331a63da7093605,pools/bon_candidates/math500_full_500/math500_329.json,test.jsonl
math500_330,330,5,test,330,test/counting_and_probability/216.json,normalized_text,4d7f93151214ef76ee274075e65b7909e274c5796237f7ab5ff33a78210f3ebd,pools/bon_candidates/math500_full_500/math500_330.json,test.jsonl
math500_331,331,5,test,331,test/algebra/509.json,normalized_text,118be303d7abffbef5a718d556a1a6bee2777e91a143c3327569b21dd859610f,pools/bon_candidates/math500_full_500/math500_331.json,test.jsonl
math500_332,332,4,test,332,test/intermediate_algebra/190.json,normalized_text,543fa2b4f0fe3ef6e47b0df772c211e965c77e314d1bd3411ca7a0917ccf0d72,pools/bon_candidates/math500_full_500/math500_332.json,test.jsonl
math500_333,333,4,test,333,test/intermediate_algebra/776.json,normalized_text,71fc61f49bcfcd8f97a9d577f20b4788ecf7438d6d1c4391e03dea1e0aa1ee20,pools/bon_candidates/math500_full_500/math500_333.json,test.jsonl
math500_334,334,3,test,334,test/algebra/1457.json,normalized_text,4dc2dc42c8067b961df704bc49cde92de7d7ee83d27726af976aaa6c47aca301,pools/bon_candidates/math500_full_500/math500_334.json,test.jsonl
math500_335,335,4,test,335,test/number_theory/483.json,normalized_text,778f458d8f22769d89b7fd31c2521b8b747800763f09ba7be4bfe5cba5cd005d,pools/bon_candidates/math500_full_500/math500_335.json,test.jsonl
math500_336,336,1,test,336,test/algebra/2592.json,normalized_text,73f279c3087035a428ddfa8b678a3b33080f9d49026eedc4563c46d8c580c753,pools/bon_candidates/math500_full_500/math500_336.json,test.jsonl
math500_337,337,3,test,337,test/prealgebra/1730.json,normalized_text,b18bba5824f91f211731ff2c9b89a88c01a3e92da6ca19a12afec4857f7d2c71,pools/bon_candidates/math500_full_500/math500_337.json,test.jsonl
math500_338,338,3,test,338,test/number_theory/368.json,normalized_text,ab7e10c4af73c9ed6ddf5ba3ffb0e07855591c25339c369f4ff920a3771210e4,pools/bon_candidates/math500_full_500/math500_338.json,test.jsonl
math500_339,339,3,test,339,test/intermediate_algebra/1566.json,normalized_text,87a738fd2c06a2eb754aad16e7c870fcf812630c54a2f3fc161e72e76de79023,pools/bon_candidates/math500_full_500/math500_339.json,test.jsonl
math500_340,340,3,test,340,test/precalculus/801.json,normalized_text,bd24d198763397d25c59fbc81682243fa3ce90f0e528011b50380480b4bdd5c9,pools/bon_candidates/math500_full_500/math500_340.json,test.jsonl
math500_341,341,4,test,341,test/algebra/858.json,normalized_text,0410748c1e76e3d42db6965c8dc90de8deefc6453e280bf7d1016659bbaa0c8c,pools/bon_candidates/math500_full_500/math500_341.json,test.jsonl
math500_342,342,3,test,342,test/prealgebra/1238.json,normalized_text,bdd43ed050657861956848746ea2ae6a5aa644a76a77dd889f6e1ecb5a42f982,pools/bon_candidates/math500_full_500/math500_342.json,test.jsonl
math500_343,343,2,test,343,test/counting_and_probability/737.json,normalized_text,4ee4220e8bc8cdab69831bbbec1aeca0d313ddeb6671f0e50c37e6fc4c1f2ca7,pools/bon_candidates/math500_full_500/math500_343.json,test.jsonl
math500_344,344,2,test,344,test/intermediate_algebra/1572.json,normalized_text,3dadf5c4644fad7e1fa4a6de6326b79dbf301c80fe21ffee47fd967be79ad72f,pools/bon_candidates/math500_full_500/math500_344.json,test.jsonl
math500_345,345,3,test,345,test/algebra/1529.json,normalized_text,7f3bd86e5e9247ded12c5890c2818e820cacf54063904956f584c1bcb4574445,pools/bon_candidates/math500_full_500/math500_345.json,test.jsonl
math500_346,346,4,test,346,test/algebra/1338.json,normalized_text,2e9a888b0d01012503cd504e3fa1544075a6ab10c77f08ab8e13eb64991c7f4d,pools/bon_candidates/math500_full_500/math500_346.json,test.jsonl
math500_347,347,3,test,347,test/algebra/1547.json,normalized_text,76bb173b20d420b66bfe27e1889971ef7996fda0e8e7d9e62babcbee756a8c7c,pools/bon_candidates/math500_full_500/math500_347.json,test.jsonl
math500_348,348,2,test,348,test/counting_and_probability/116.json,normalized_text,24416ee05263b73165332aa78aa027b367e8f545063c7d3bd366bcc499bd4163,pools/bon_candidates/math500_full_500/math500_348.json,test.jsonl
math500_349,349,4,test,349,test/counting_and_probability/238.json,normalized_text,0be67f06c62d9ce0e1539a37ea961a515b9dce3035912dff1ecf79f66858583f,pools/bon_candidates/math500_full_500/math500_349.json,test.jsonl
math500_350,350,2,test,350,test/number_theory/686.json,normalized_text,a56e179f4a1af47a57141d2e322002c7bbcd1035dab940e3a605dc1042f9896f,pools/bon_candidates/math500_full_500/math500_350.json,test.jsonl
math500_351,351,3,test,351,test/precalculus/826.json,normalized_text,cb46d55054ad2162516afc8490bc55b7d41077a286af258f74c07e0d395d1ec8,pools/bon_candidates/math500_full_500/math500_351.json,test.jsonl
math500_352,352,4,test,352,test/precalculus/1281.json,normalized_text,7295bd92760d8036f479403b4f3f0910f6171d1cf704e207d3b38091b6154a98,pools/bon_candidates/math500_full_500/math500_352.json,test.jsonl
math500_353,353,4,test,353,test/counting_and_probability/1014.json,normalized_text,f25c15fb353535a819b13a39ad4e6d6f3cdf8147d2c8ae5f621637cef9e11f11,pools/bon_candidates/math500_full_500/math500_353.json,test.jsonl
math500_354,354,4,test,354,test/algebra/529.json,normalized_text,59b3380466ff1adb06b515e0a6f473a51ea252f6b5b05595775f509383d0238e,pools/bon_candidates/math500_full_500/math500_354.json,test.jsonl
math500_355,355,5,test,355,test/intermediate_algebra/1166.json,normalized_text,02e1cce4311336f46f2ed863de85a180175c3403ae8893f7d208dfa63ca53c85,pools/bon_candidates/math500_full_500/math500_355.json,test.jsonl
math500_356,356,5,test,356,test/algebra/1078.json,normalized_text,05eb5a170e9f052e5fe71a386076276423eafd190de2cfb91fafcd66052e65ad,pools/bon_candidates/math500_full_500/math500_356.json,test.jsonl
math500_357,357,5,test,357,test/prealgebra/1353.json,normalized_text,9ecc4ef949d9a0d8d06a6af59ef5bccb0518f0d49177c4eaa417584b4deccb92,pools/bon_candidates/math500_full_500/math500_357.json,test.jsonl
math500_358,358,2,test,358,test/intermediate_algebra/860.json,normalized_text,d4b934f6ede28d754dca241dab782e30d45181563e0fec2568661c79a2ea2aab,pools/bon_candidates/math500_full_500/math500_358.json,test.jsonl
math500_359,359,4,test,359,test/intermediate_algebra/1407.json,normalized_text,77dcb63f9722cb2b222ed3589765bfbb277c99ebe9ee5d3c7e3d428507ac1504,pools/bon_candidates/math500_full_500/math500_359.json,test.jsonl
math500_360,360,3,test,360,test/precalculus/96.json,normalized_text,3dd318b44a98a85d7e2e1c9d1b32f4ca7ead1c3ebc1fb5743ab96d514198227e,pools/bon_candidates/math500_full_500/math500_360.json,test.jsonl
math500_361,361,4,test,361,test/intermediate_algebra/1405.json,normalized_text,27304254dfee5d97ba0a89db4a00ac29cd1b231b1d6f9013f64bd1ad816a7217,pools/bon_candidates/math500_full_500/math500_361.json,test.jsonl
math500_362,362,1,test,362,test/counting_and_probability/14.json,normalized_text,ee02cd5b28fb246421a02d67e994fe9a2ab8ac30a70dd349ce65f60e2e4d87e0,pools/bon_candidates/math500_full_500/math500_362.json,test.jsonl
math500_363,363,2,test,363,test/algebra/251.json,normalized_text,a325f288a314fe56c9a2996f8be6c263163ce9f23a90c5d0950cb259bd99cad2,pools/bon_candidates/math500_full_500/math500_363.json,test.jsonl
math500_364,364,4,test,364,test/intermediate_algebra/690.json,normalized_text,0d263edcb5d8a9468dedb353d2f859b6908b1eed0cc8034d58f2b4bfea40b7fb,pools/bon_candidates/math500_full_500/math500_364.json,test.jsonl
math500_365,365,5,test,365,test/number_theory/820.json,normalized_text,eed9594538d18b5789e8649fce05cde658809bd2b72d453dc28c913208c4eaa0,pools/bon_candidates/math500_full_500/math500_365.json,test.jsonl
math500_366,366,4,test,366,test/number_theory/109.json,normalized_text,498bac6c50d80f1b0191b208215adf1cd25ac1179fe18d4b3c5e398d63b30004,pools/bon_candidates/math500_full_500/math500_366.json,test.jsonl
math500_367,367,4,test,367,test/algebra/1199.json,normalized_text,2bf2a416429c8a87b93c6bb88bb8e550282e70d4380b166e218979a358068a7d,pools/bon_candidates/math500_full_500/math500_367.json,test.jsonl
math500_368,368,2,test,368,test/geometry/106.json,normalized_text,9fb726184d4d2deeaefa437e3a9cad176011232077bb04bc03aebb3cefa992f7,pools/bon_candidates/math500_full_500/math500_368.json,test.jsonl
math500_369,369,2,test,369,test/prealgebra/1187.json,normalized_text,553cee3cc4f1f7f7ae862d16c2d224bcb9c5913299d84647c8bcc5f6aa30651b,pools/bon_candidates/math500_full_500/math500_369.json,test.jsonl
math500_370,370,1,test,370,test/precalculus/1289.json,normalized_text,a4363ea671d3da39e33e5cd154c34aec2532bf8a79064553c5b5647aa07da7c5,pools/bon_candidates/math500_full_500/math500_370.json,test.jsonl
math500_371,371,5,test,371,test/intermediate_algebra/955.json,normalized_text,a761c38205b1ac251ed069018f0f8a15440423897482ceae5595760c5d669b16,pools/bon_candidates/math500_full_500/math500_371.json,test.jsonl
math500_372,372,2,test,372,test/geometry/846.json,normalized_text,2d9df14078786bfcd91433283285053acf7b702801a930a3cf156eb377820b3f,pools/bon_candidates/math500_full_500/math500_372.json,test.jsonl
math500_373,373,5,test,373,test/algebra/2264.json,normalized_text,cd12e854a059eefc9afad021db0273281c48689ea0067f8d15a531d5d26a9ca7,pools/bon_candidates/math500_full_500/math500_373.json,test.jsonl
math500_374,374,1,test,374,test/algebra/1303.json,normalized_text,5acc6365946cc933628aa49ffbba745bb1c8eb846c7bc1c0970b509ea9fcbbb7,pools/bon_candidates/math500_full_500/math500_374.json,test.jsonl
math500_375,375,5,test,375,test/number_theory/427.json,normalized_text,9f3b9f8d7ae2958e0245eb06db8341a7ec0d7597903466a87448caabbacfeb92,pools/bon_candidates/math500_full_500/math500_375.json,test.jsonl
math500_376,376,4,test,376,test/geometry/538.json,normalized_text,e86aeb48607d14cfa677a15408cba4ee2828f5f22a0a36f920360512e12a53db,pools/bon_candidates/math500_full_500/math500_376.json,test.jsonl
math500_377,377,3,test,377,test/number_theory/1185.json,normalized_text,a509f3e3d250cbc889fda01cf2c02a9358c47ae41cc88ead2493a1481bfcf519,pools/bon_candidates/math500_full_500/math500_377.json,test.jsonl
math500_378,378,3,test,378,test/prealgebra/1743.json,normalized_text,ac286982c945a921e3dd876d65473a1ab78501a8f9516ab6b0bb80d15e82b848,pools/bon_candidates/math500_full_500/math500_378.json,test.jsonl
math500_379,379,4,test,379,test/prealgebra/1865.json,normalized_text,83233254b974f8d3b13d0a0f21ee0cfbe98af6302047d00bc98844bfc503fa5e,pools/bon_candidates/math500_full_500/math500_379.json,test.jsonl
math500_380,380,4,test,380,test/intermediate_algebra/1992.json,normalized_text,45e5f7656e796fc9615c51e6b506388b5b94104754f72874bfd2c5bc5fd16fc7,pools/bon_candidates/math500_full_500/math500_380.json,test.jsonl
math500_381,381,5,test,381,test/counting_and_probability/188.json,normalized_text,21279e30be06ebf289ecddd205b0da335cb415458f60c5480c344528208c5abd,pools/bon_candidates/math500_full_500/math500_381.json,test.jsonl
math500_382,382,5,test,382,test/intermediate_algebra/1111.json,normalized_text,c26bf37622f310bf396364c8b96e6c5e3fa81016aaff02cce994cb3afd3b014d,pools/bon_candidates/math500_full_500/math500_382.json,test.jsonl
math500_383,383,4,test,383,test/algebra/101.json,normalized_text,30257ce512a9dbe4ce54665865cbef81235971574bf2ddf89c2eecd7980ac380,pools/bon_candidates/math500_full_500/math500_383.json,test.jsonl
math500_384,384,2,test,384,test/prealgebra/1298.json,normalized_text,93d733b48692eae6f8495b189e802021a189e8d9a7dd79e8c7d6d138c6e3424d,pools/bon_candidates/math500_full_500/math500_384.json,test.jsonl
math500_385,385,5,test,385,test/prealgebra/2066.json,normalized_text,e38a82f125692ef36b9673fc3567988c2ddb1b719fdf96c8ba909b0eee646154,pools/bon_candidates/math500_full_500/math500_385.json,test.jsonl
math500_386,386,3,test,386,test/algebra/170.json,normalized_text,25496c580bb5441133481c8ccfde1d4e384e9235493d2de16e6a469835e228b3,pools/bon_candidates/math500_full_500/math500_386.json,test.jsonl
math500_387,387,1,test,387,test/algebra/849.json,normalized_text,6c3d09ab3690acaadbf542084640305250029eec625c8625dbba8384b378d0e2,pools/bon_candidates/math500_full_500/math500_387.json,test.jsonl
math500_388,388,5,test,388,test/algebra/1031.json,normalized_text,8f00399e3534c9da2113886c525c158c02fd180f51bfd70fac0e3f56f25fc454,pools/bon_candidates/math500_full_500/math500_388.json,test.jsonl
math500_389,389,3,test,389,test/geometry/795.json,normalized_text,04fc13556e3fc4c6e19ac0d5ec80a2875d50384a423cc6037ef2a5a0230dbf5b,pools/bon_candidates/math500_full_500/math500_389.json,test.jsonl
math500_390,390,5,test,390,test/algebra/853.json,normalized_text,c132bc995ac93e435f3252febabe9f13eccfd3e79f661553b5248ffae74e9247,pools/bon_candidates/math500_full_500/math500_390.json,test.jsonl
math500_391,391,5,test,391,test/algebra/2277.json,normalized_text,4cc7f8fed04d75caf2dd383d93112fb19e8b904ddad8a74cee0403b69d12325f,pools/bon_candidates/math500_full_500/math500_391.json,test.jsonl
math500_392,392,5,test,392,test/precalculus/902.json,normalized_text,de0a9f551aff79abd55f05e13e76f8e75ba4d32e1f1989412dec8cca48c2c9f8,pools/bon_candidates/math500_full_500/math500_392.json,test.jsonl
math500_393,393,3,test,393,test/algebra/518.json,normalized_text,7d076f64a5e86762cf18dbe0358b2c0d7a5fe33eccab8f9b480e6683d214c52d,pools/bon_candidates/math500_full_500/math500_393.json,test.jsonl
math500_394,394,5,test,394,test/intermediate_algebra/1791.json,normalized_text,3b7adb5c0f931e7527e3955440bd122ad6c96e1b17a58a9505d5cb755030788e,pools/bon_candidates/math500_full_500/math500_394.json,test.jsonl
math500_395,395,1,test,395,test/algebra/114.json,normalized_text,9659416657d19153361d79415f7ff245c3e3a65ee701729266357f989ad18607,pools/bon_candidates/math500_full_500/math500_395.json,test.jsonl
math500_396,396,3,test,396,test/prealgebra/631.json,normalized_text,d0cd918ebadbb111038940120117972835f0768f559d4eb6c662f84e1659e958,pools/bon_candidates/math500_full_500/math500_396.json,test.jsonl
math500_397,397,2,test,397,test/prealgebra/977.json,normalized_text,fdd18857dfc203ee1b4d0dd165f59c0bda9142cbd7baed65c5be23abb3ac85fa,pools/bon_candidates/math500_full_500/math500_397.json,test.jsonl
math500_398,398,4,test,398,test/prealgebra/1991.json,normalized_text,2cd7714989b85d8377b0fe4c0a20c80c3e7eb592637f079d2a035fa9bdd7dd6b,pools/bon_candidates/math500_full_500/math500_398.json,test.jsonl
math500_399,399,2,test,399,test/prealgebra/1784.json,normalized_text,c4f4fd84bb522f70e431e1c1381f243d6d3b9684cf5c973d9ff982006cc227a6,pools/bon_candidates/math500_full_500/math500_399.json,test.jsonl
math500_400,400,5,test,400,test/geometry/817.json,normalized_text,370853d31f3eb7810e1ec7f622a324b75a45fb158b0d3c85e5c637c0db2c7aa0,pools/bon_candidates/math500_full_500/math500_400.json,test.jsonl
math500_401,401,5,test,401,test/intermediate_algebra/1806.json,normalized_text,ea0162ad089adfef4c4e88eb4724eb71a554c2c06af372221ccae12f1c3c58bc,pools/bon_candidates/math500_full_500/math500_401.json,test.jsonl
math500_402,402,3,test,402,test/precalculus/1291.json,normalized_text,c654650535c8d5dfb448d33b1049232d4ccce5ef5bd417d4c6eac883dd949c37,pools/bon_candidates/math500_full_500/math500_402.json,test.jsonl
math500_403,403,4,test,403,test/number_theory/928.json,normalized_text,3bc30c4cda03ad051c7b8f030b6da5a38e0ca0df24550e505c1df9b3d6c73024,pools/bon_candidates/math500_full_500/math500_403.json,test.jsonl
math500_404,404,1,test,404,test/counting_and_probability/761.json,normalized_text,0c9bf35e7280f37a8168eb29585fe0c13c108eb3b95e0522f7549f5d046c4a69,pools/bon_candidates/math500_full_500/math500_404.json,test.jsonl
math500_405,405,4,test,405,test/prealgebra/1572.json,normalized_text,8d14c583b8a876ea701c4fe492a956705120229a851ca60e317d887c46693d3b,pools/bon_candidates/math500_full_500/math500_405.json,test.jsonl
math500_406,406,1,test,406,test/number_theory/132.json,normalized_text,d1c9cde9325101276a8fbd69bf0fd08a989ce894d7c421258a480def75548ff1,pools/bon_candidates/math500_full_500/math500_406.json,test.jsonl
math500_407,407,4,test,407,test/algebra/1960.json,normalized_text,4ad774d03e1d7ae9f60595652d6705f1ec3ea7c5c4ac2ef779d9048275d14120,pools/bon_candidates/math500_full_500/math500_407.json,test.jsonl
math500_408,408,5,test,408,test/precalculus/398.json,normalized_text,c26fe5040bbc76a5dd9ce3e7ab88746690c285a5d63535edfaa42942d2bbeae0,pools/bon_candidates/math500_full_500/math500_408.json,test.jsonl
math500_409,409,4,test,409,test/intermediate_algebra/1797.json,normalized_text,5b62e67bc3275b555bbc5f63931ecd51f95514fc937179719d29765ab30cb7f8,pools/bon_candidates/math500_full_500/math500_409.json,test.jsonl
math500_410,410,2,test,410,test/prealgebra/65.json,normalized_text,d3e9908503944910cbf7adcc4535aa32d9ff6ba7218d4496e98dc1c27c366f8d,pools/bon_candidates/math500_full_500/math500_410.json,test.jsonl
math500_411,411,3,test,411,test/prealgebra/1227.json,normalized_text,ca9cbef015dfaab22b1a6944f39b7e09b2a7619b3e7a5ec8464ad82ebde36dbf,pools/bon_candidates/math500_full_500/math500_411.json,test.jsonl
math500_412,412,4,test,412,test/intermediate_algebra/2146.json,normalized_text,06d5aeabb535b6a990b29e1f5210e010d81f9f767a3bbe9e9b07c62c1ca02c08,pools/bon_candidates/math500_full_500/math500_412.json,test.jsonl
math500_413,413,2,test,413,test/algebra/2680.json,normalized_text,1c084e439770e1d9681fd53f6dd189268b1817b37a0b7b88b48a9e036fc956c6,pools/bon_candidates/math500_full_500/math500_413.json,test.jsonl
math500_414,414,4,test,414,test/algebra/2391.json,normalized_text,2c3d89ca5aca2bca673678dd4c431bc926d7f20324bd7651652a26a8744da0b0,pools/bon_candidates/math500_full_500/math500_414.json,test.jsonl
math500_415,415,5,test,415,test/number_theory/769.json,normalized_text,ef20b746da9beeb2925f5fc3c47b91e3990e4296e11bb8fcf59da818c86c0d43,pools/bon_candidates/math500_full_500/math500_415.json,test.jsonl
math500_416,416,3,test,416,test/precalculus/681.json,normalized_text,ec4a6e5635d208d70ba850484927bc18ac42279da40bfb39b4dee528d04617f1,pools/bon_candidates/math500_full_500/math500_416.json,test.jsonl
math500_417,417,5,test,417,test/algebra/776.json,normalized_text,fc0a8c355d6080a0c826bb3b4a083ad9986329a6c2e6e7ad7359927596bd9352,pools/bon_candidates/math500_full_500/math500_417.json,test.jsonl
math500_418,418,5,test,418,test/algebra/1796.json,normalized_text,7ae13788fcc36e0882098c64c7f8c28a622691e36a91c8242a9e6bdf197320ae,pools/bon_candidates/math500_full_500/math500_418.json,test.jsonl
math500_419,419,4,test,419,test/precalculus/145.json,normalized_text,50586870d07058f98307fef87db6b0629aa95641e7ffee6633b34b319eb022dd,pools/bon_candidates/math500_full_500/math500_419.json,test.jsonl
math500_420,420,3,test,420,test/precalculus/625.json,normalized_text,4eb54cd64aed6e3c254e2a2383561efcff73f045f0e296420929039fd72a56f7,pools/bon_candidates/math500_full_500/math500_420.json,test.jsonl
math500_421,421,5,test,421,test/precalculus/1202.json,normalized_text,1e6f33c6a63e30c44fb5fa0ea4cb73aba2f02b6da43b9f5b12df027b6bfba18b,pools/bon_candidates/math500_full_500/math500_421.json,test.jsonl
math500_422,422,5,test,422,test/intermediate_algebra/2015.json,normalized_text,aaf1f5a4ba5631e5e019af3d5ef16dcd9b26ad5b15aa117ede2b9e14b0490623,pools/bon_candidates/math500_full_500/math500_422.json,test.jsonl
math500_423,423,5,test,423,test/number_theory/1002.json,normalized_text,a224416f5ecf4319987341af7f12df6fcd64ac8ac4d4734119c50f6a78570bbf,pools/bon_candidates/math500_full_500/math500_423.json,test.jsonl
math500_424,424,5,test,424,test/algebra/1339.json,normalized_text,cbe5b6b45a9ab948e501098998aa78238b6bba38c736fed72b1f4627e92be1ed,pools/bon_candidates/math500_full_500/math500_424.json,test.jsonl
math500_425,425,5,test,425,test/precalculus/1133.json,normalized_text,ab8474b5c891f6bbe994b2828b3db47df52bc27f2b2d33106ce35c152e29d273,pools/bon_candidates/math500_full_500/math500_425.json,test.jsonl
math500_426,426,3,test,426,test/geometry/843.json,normalized_text,db0260fbb016dccdbd6adbad0e4db44c8ab78df7d21069fc6522d1a2ef1f115d,pools/bon_candidates/math500_full_500/math500_426.json,test.jsonl
math500_427,427,2,test,427,test/algebra/2743.json,normalized_text,ad5b14b23ed9a9ea6232a345705013fe97fcefb1c39c4080305c21c38291cddd,pools/bon_candidates/math500_full_500/math500_427.json,test.jsonl
math500_428,428,4,test,428,test/intermediate_algebra/121.json,normalized_text,9a5554ea743dbc9ca66a248b32640de567a4166b3ad3c53cb93186d2432db959,pools/bon_candidates/math500_full_500/math500_428.json,test.jsonl
math500_429,429,3,test,429,test/intermediate_algebra/1014.json,normalized_text,89ee4e5ddd25b8e099b349c1e7bbad4f25e148043d3ef3e6c6826838cd2100f6,pools/bon_candidates/math500_full_500/math500_429.json,test.jsonl
math500_430,430,2,test,430,test/prealgebra/2019.json,normalized_text,2ca7e059eeb0b7ddaa9a268c68ce111e0895dfc485cd682f7e9d032902cadf61,pools/bon_candidates/math500_full_500/math500_430.json,test.jsonl
math500_431,431,4,test,431,test/precalculus/499.json,normalized_text,ab5a486c7b6708d2167de45983e2b2f4f489d351d438b5d3a549db0cdd360b84,pools/bon_candidates/math500_full_500/math500_431.json,test.jsonl
math500_432,432,5,test,432,test/intermediate_algebra/1462.json,normalized_text,4e48831b718f7ba2ad833ba32c235ce929e1b221ec7749240ff089b77670d286,pools/bon_candidates/math500_full_500/math500_432.json,test.jsonl
math500_433,433,2,test,433,test/number_theory/410.json,normalized_text,d43b5b59260aea9d76381878a40b954e6adb57f23b3a01baa7f7f3ae3ecf31d0,pools/bon_candidates/math500_full_500/math500_433.json,test.jsonl
math500_434,434,5,test,434,test/prealgebra/1640.json,normalized_text,b93d929414a806afa8f354910c4366eeb6d1b4753e4c60f285a3cf9988cf6ba7,pools/bon_candidates/math500_full_500/math500_434.json,test.jsonl
math500_435,435,5,test,435,test/algebra/2043.json,normalized_text,59930f06199891a2969c068a73251ba37e67d84115c811e06056e2ce5fc18d30,pools/bon_candidates/math500_full_500/math500_435.json,test.jsonl
math500_436,436,4,test,436,test/counting_and_probability/10.json,normalized_text,2bf992caa662143d177dcb9aade5131039abfaf56ef05038d9e681f2ddae982c,pools/bon_candidates/math500_full_500/math500_436.json,test.jsonl
math500_437,437,3,test,437,test/algebra/1553.json,normalized_text,d3161eafd1210d426e914e94868294b22ebfeab319d07c152d691dd7bc0bc8ef,pools/bon_candidates/math500_full_500/math500_437.json,test.jsonl
math500_438,438,2,test,438,test/number_theory/255.json,normalized_text,f23b30541989c47c8f6f258f3f3f6f4fc559ceaf9881fad28a505c3b9c398620,pools/bon_candidates/math500_full_500/math500_438.json,test.jsonl
math500_439,439,3,test,439,test/intermediate_algebra/199.json,normalized_text,d32a3fa07b18122a86c8d037617dbade753b37f7034e0a975f68abb1436cb03f,pools/bon_candidates/math500_full_500/math500_439.json,test.jsonl
math500_440,440,3,test,440,test/algebra/2080.json,normalized_text,edc76d80b3d26c0a11c0845db51d84f542c668d84755857fa1ccdffe61192433,pools/bon_candidates/math500_full_500/math500_440.json,test.jsonl
math500_441,441,4,test,441,test/prealgebra/2037.json,normalized_text,0c7d885aab7f7eb7d77ab47bd165af83b8a8ff150f4cbb3a7fc225284d19e0f1,pools/bon_candidates/math500_full_500/math500_441.json,test.jsonl
math500_442,442,4,test,442,test/algebra/1343.json,normalized_text,9855ca472cb26c0b3f5c26687d1a12f0921b4c45f193777f600e4f02465cc224,pools/bon_candidates/math500_full_500/math500_442.json,test.jsonl
math500_443,443,4,test,443,test/algebra/668.json,normalized_text,310d3a0451c5bb4a783c4d7198e919206341a4cbb85c3bbcb6af12500136be6c,pools/bon_candidates/math500_full_500/math500_443.json,test.jsonl
math500_444,444,5,test,444,test/counting_and_probability/731.json,normalized_text,324f53c548e3de45cebb96d69a90c47419ba36b321b2d17c38a50e9db87724b7,pools/bon_candidates/math500_full_500/math500_444.json,test.jsonl
math500_445,445,4,test,445,test/intermediate_algebra/1779.json,normalized_text,4f5508d9d147c8143d486e572c6459874141e108b5190d39d53d1e981820365d,pools/bon_candidates/math500_full_500/math500_445.json,test.jsonl
math500_446,446,4,test,446,test/algebra/2430.json,normalized_text,e1530f57dea8f8c85bb932d7c2e9954d5e61e428f35aede4f19f7430f03b659e,pools/bon_candidates/math500_full_500/math500_446.json,test.jsonl
math500_447,447,1,test,447,test/prealgebra/996.json,normalized_text,ec7aef671dc095b42ee06a40cab246819d04d8cff3dd4ba09ab3b4440f240489,pools/bon_candidates/math500_full_500/math500_447.json,test.jsonl
math500_448,448,5,test,448,test/number_theory/1000.json,normalized_text,c97bae96c69a7454e16741d0a120deba5ec5e8fb8947dc7235c2027c5eabeb10,pools/bon_candidates/math500_full_500/math500_448.json,test.jsonl
math500_449,449,1,test,449,test/algebra/2789.json,normalized_text,5df990bd825bcc701c842a549abf402c5fda7292103738e046447a2cf7562cbd,pools/bon_candidates/math500_full_500/math500_449.json,test.jsonl
math500_450,450,5,test,450,test/number_theory/13.json,normalized_text,983cb8f8902a788775fdb22b66f3b9d8e8b2afa98a503753f452f4b8688acb9e,pools/bon_candidates/math500_full_500/math500_450.json,test.jsonl
math500_451,451,3,test,451,test/number_theory/459.json,normalized_text,0f74f3328993b34b009396e2a5f17df1b64539b3d64cba7893b334d3f9c41066,pools/bon_candidates/math500_full_500/math500_451.json,test.jsonl
math500_452,452,2,test,452,test/algebra/1814.json,normalized_text,f7d45d9e11fcf4f6e0ff3061324084c96f710aca99a4d53e558dab4962bc8a02,pools/bon_candidates/math500_full_500/math500_452.json,test.jsonl
math500_453,453,2,test,453,test/algebra/2476.json,normalized_text,dbd323191fa41977bd69a09e763a5c5e9749943b9f0e15a034dcda31efc785be,pools/bon_candidates/math500_full_500/math500_453.json,test.jsonl
math500_454,454,5,test,454,test/precalculus/323.json,normalized_text,f83aecab9faccb6cedc6d78501eea1a0b61e6d8223c5de4b7db4fad115cab3f0,pools/bon_candidates/math500_full_500/math500_454.json,test.jsonl
math500_455,455,2,test,455,test/counting_and_probability/190.json,normalized_text,7edb000570e7a5ad87649b2eda307d7e9c382526f858e9a9352cae6766fa78f6,pools/bon_candidates/math500_full_500/math500_455.json,test.jsonl
math500_456,456,1,test,456,test/intermediate_algebra/1102.json,normalized_text,1adc8b1cc0568611cf23e44238a5f66980986656ce7c712829f728efd1db922e,pools/bon_candidates/math500_full_500/math500_456.json,test.jsonl
math500_457,457,1,test,457,test/number_theory/342.json,normalized_text,ae0a8ba5912720e7631028b0a5f388cc4eee86495a6f8ff85548d56075f54b2e,pools/bon_candidates/math500_full_500/math500_457.json,test.jsonl
math500_458,458,3,test,458,test/prealgebra/805.json,normalized_text,ebfbf81b2d04ffc41c87ace1fe0a5656445be73a7e6e2f300f2c4d02accfafd5,pools/bon_candidates/math500_full_500/math500_458.json,test.jsonl
math500_459,459,5,test,459,test/algebra/2780.json,normalized_text,cdaeb4bf71f691123c54b932ef3a3c576c391ab5541bdf75dcc68a7d07c22764,pools/bon_candidates/math500_full_500/math500_459.json,test.jsonl
math500_460,460,4,test,460,test/prealgebra/914.json,normalized_text,c9035b635a9153d8791c8ffe0ba6b2a06023bd8c9f3b7ca277dbfd82d6c336d6,pools/bon_candidates/math500_full_500/math500_460.json,test.jsonl
math500_461,461,4,test,461,test/algebra/824.json,normalized_text,48e7b5d5a1bb68e82a3627042d548db436a56467d8c13ae40bae4455a19aa99e,pools/bon_candidates/math500_full_500/math500_461.json,test.jsonl
math500_462,462,2,test,462,test/number_theory/679.json,normalized_text,0887851f3251fb23711dfa16087b3269972272a1a04c807191666ebc292a05a1,pools/bon_candidates/math500_full_500/math500_462.json,test.jsonl
math500_463,463,2,test,463,test/algebra/1425.json,normalized_text,25b30ae82b7937f0870d8dc7af1f50913aa20877a05d5abb23b4315700d72d87,pools/bon_candidates/math500_full_500/math500_463.json,test.jsonl
math500_464,464,3,test,464,test/intermediate_algebra/834.json,normalized_text,d3610a7a7451457588e70f4ab41af1c4a50615e72de3ebbd4fc4dccd4a209d27,pools/bon_candidates/math500_full_500/math500_464.json,test.jsonl
math500_465,465,4,test,465,test/number_theory/72.json,normalized_text,e670b2f65bcd4b8c080cc99ba748e180708051bfde97139641b1a1bddb605811,pools/bon_candidates/math500_full_500/math500_465.json,test.jsonl
math500_466,466,5,test,466,test/precalculus/703.json,normalized_text,d708ac38968b58e5e78869ea5dce39bf95ddd9e48fab97e883a19b50b6f34503,pools/bon_candidates/math500_full_500/math500_466.json,test.jsonl
math500_467,467,2,test,467,test/prealgebra/1114.json,normalized_text,8339ed01e1fdb09585a342573fc3727147415b7354b73ad4d03faa5ffb5133e2,pools/bon_candidates/math500_full_500/math500_467.json,test.jsonl
math500_468,468,4,test,468,test/algebra/224.json,normalized_text,a54ef7e372ba27132b233ca4004285af741eca3c8a77ee76e8b6b24179e7873a,pools/bon_candidates/math500_full_500/math500_468.json,test.jsonl
math500_469,469,3,test,469,test/algebra/435.json,normalized_text,6a73c9a2c1ed843f82c67c260485366d059413fff2fffde97416f393b8c1f5d3,pools/bon_candidates/math500_full_500/math500_469.json,test.jsonl
math500_470,470,5,test,470,test/intermediate_algebra/158.json,normalized_text,4539e8f79c081acd742a98f13b9b636dbca5368299391923899d53524c6be857,pools/bon_candidates/math500_full_500/math500_470.json,test.jsonl
math500_471,471,3,test,471,test/prealgebra/846.json,normalized_text,63fb0c19be9bfc02dd48ad3466d54f5e77cc37b67348eae9701a55a225d676db,pools/bon_candidates/math500_full_500/math500_471.json,test.jsonl
math500_472,472,1,test,472,test/algebra/2470.json,normalized_text,fc0b0712fe1587cc109003192450b630eb8c280d1272b6d6bbc88dc303ffe10f,pools/bon_candidates/math500_full_500/math500_472.json,test.jsonl
math500_473,473,5,test,473,test/prealgebra/1930.json,normalized_text,66777c6b1d130f4578f69bdd5f473be8ccae353f57bfe9d871a591d218de42dd,pools/bon_candidates/math500_full_500/math500_473.json,test.jsonl
math500_474,474,1,test,474,test/intermediate_algebra/752.json,normalized_text,89f1d351159d3b1e680347365313832ce38266aa96015d70ae7d98a3cb330e53,pools/bon_candidates/math500_full_500/math500_474.json,test.jsonl
math500_475,475,5,test,475,test/counting_and_probability/1003.json,normalized_text,7d01b45a9256a916485f8bb205d81ccaba8d4fc54df0ea27d149d29dcb49cdaa,pools/bon_candidates/math500_full_500/math500_475.json,test.jsonl
math500_476,476,2,test,476,test/prealgebra/1252.json,normalized_text,70cf8bf9114223fc614d949e7c1eb8666b5c383f980cc66335499fa1b4299085,pools/bon_candidates/math500_full_500/math500_476.json,test.jsonl
math500_477,477,3,test,477,test/number_theory/22.json,normalized_text,fbe8ea1d8aa2cbd759604fceec4984e5ab6e65c5088e5d337c1caaa6e5b63455,pools/bon_candidates/math500_full_500/math500_477.json,test.jsonl
math500_478,478,5,test,478,test/intermediate_algebra/1279.json,normalized_text,3cd65d338d7fdcc9f98ac26f3d00b30e7c306c752f8ad5402ffd9d3d42a7161b,pools/bon_candidates/math500_full_500/math500_478.json,test.jsonl
math500_479,479,5,test,479,test/number_theory/1128.json,normalized_text,1bddb019d1673cb800e4698926cf93a08ad6cc885c21dddc420cf7dd62141beb,pools/bon_candidates/math500_full_500/math500_479.json,test.jsonl
math500_480,480,2,test,480,test/precalculus/1252.json,normalized_text,6bb3caecbae2a0c3ff30d44c2906ffc9838cd7dc0ec6535a725e8de8005b1a0b,pools/bon_candidates/math500_full_500/math500_480.json,test.jsonl
math500_481,481,5,test,481,test/intermediate_algebra/1467.json,normalized_text,8ee20bfdebe66b3839b2f6a9ac3d3ea74ea00e18767b9dec3345e4d0866618d7,pools/bon_candidates/math500_full_500/math500_481.json,test.jsonl
math500_482,482,5,test,482,test/number_theory/1090.json,normalized_text,d1e39ceb48a9c9f1b5daa6084c7c3aa678dbca1469898bab2924bd5422b8c7c6,pools/bon_candidates/math500_full_500/math500_482.json,test.jsonl
math500_483,483,3,test,483,test/precalculus/1082.json,normalized_text,7b5a516cad6a7a6df6e255752b84ff7aef611d7c601f6306a241aa68fdc12b27,pools/bon_candidates/math500_full_500/math500_483.json,test.jsonl
math500_484,484,3,test,484,test/intermediate_algebra/101.json,normalized_text,827611782a6a81f2dceb9570ccd65371b861bc461a876485614d11d91a327086,pools/bon_candidates/math500_full_500/math500_484.json,test.jsonl
math500_485,485,2,test,485,test/counting_and_probability/199.json,normalized_text,883f43c19b123b8c72e3d0d075cef74b37c60004886f7dd847885a82c10e3d59,pools/bon_candidates/math500_full_500/math500_485.json,test.jsonl
math500_486,486,3,test,486,test/geometry/477.json,normalized_text,232c130542b07b7c2286cfa37f4cd4e8ff7665eb0f34e3b53c99bebe9cbd7e81,pools/bon_candidates/math500_full_500/math500_486.json,test.jsonl
math500_487,487,1,test,487,test/number_theory/239.json,normalized_text,9c95bcba3f6be00cb5d1c75b11a9f7e25ac13454500c1c6f4be699281ca96dc1,pools/bon_candidates/math500_full_500/math500_487.json,test.jsonl
math500_488,488,5,test,488,test/prealgebra/1203.json,normalized_text,f6faf09783c45a37b543783d5683099f51e0cd2ccae38643642296da03d0549d,pools/bon_candidates/math500_full_500/math500_488.json,test.jsonl
math500_489,489,3,test,489,test/intermediate_algebra/1365.json,normalized_text,24b6ac402f7f606fdcce34353e99d3bebd58adfe580fa59ce3fb2b2a7211facb,pools/bon_candidates/math500_full_500/math500_489.json,test.jsonl
math500_490,490,5,test,490,test/intermediate_algebra/1350.json,normalized_text,e0cb6d0fac527a8382f237a40f6b2b70ee77a704c29e20935051adca0d6c0749,pools/bon_candidates/math500_full_500/math500_490.json,test.jsonl
math500_491,491,5,test,491,test/prealgebra/1128.json,normalized_text,17002c400ab548895d1eaf3fcf72536305b57717c4d12ed61eacb32e4c568e89,pools/bon_candidates/math500_full_500/math500_491.json,test.jsonl
math500_492,492,3,test,492,test/precalculus/356.json,normalized_text,3d4b6f28e17ac1e5a3e7afe7d8c814552d64de0eb0aec0829ca3b754ee042c7f,pools/bon_candidates/math500_full_500/math500_492.json,test.jsonl
math500_493,493,5,test,493,test/algebra/2779.json,normalized_text,953b683f2dc4237eecf8773d1342c77aeb7e665576b15b1224547febe1710e13,pools/bon_candidates/math500_full_500/math500_493.json,test.jsonl
math500_494,494,5,test,494,test/intermediate_algebra/1930.json,normalized_text,e6376885ffd20df9076c5d3734abf8be9226a0e3bcce059ffe0dffa5426bde04,pools/bon_candidates/math500_full_500/math500_494.json,test.jsonl
math500_495,495,4,test,495,test/intermediate_algebra/1981.json,normalized_text,4ecfbe0b1cc77e4e10a7381d758ec7e6bae434798dedbf78160dcac07c2603a6,pools/bon_candidates/math500_full_500/math500_495.json,test.jsonl
math500_496,496,3,test,496,test/intermediate_algebra/1232.json,normalized_text,594ea12e92fffd955b650b950a69a89d70d82ae9ec92218dc548633aeb0785c5,pools/bon_candidates/math500_full_500/math500_496.json,test.jsonl
math500_497,497,5,test,497,test/geometry/561.json,normalized_text,289d8fe784375878da79526995cda91ef3c5ab390666785a565749a4e1886ff1,pools/bon_candidates/math500_full_500/math500_497.json,test.jsonl
math500_498,498,5,test,498,test/intermediate_algebra/1508.json,normalized_text,b102f75a46486226d9e1c0433f44db429637c0350b00be0764e44974ae745b24,pools/bon_candidates/math500_full_500/math500_498.json,test.jsonl
math500_499,499,4,test,499,test/geometry/615.json,normalized_text,d95c31385ad9855488227071e379ffae980f2031e70f92d08611da836a0c481c,pools/bon_candidates/math500_full_500/math500_499.json,test.jsonl


==> anc/inputs/math_level_records.csv <==
checkpoint,checkpoint_label,problem_id,math_level,valid_edited_trace,pool_candidate_count,pool_has_incorrect_candidate,native_top1_idx,attack_idx,attack_deleted_step_idx,product_eligible,gm_eligible,common_support,clean_idx_product,inj_idx_product,flip_product,clean_idx_gm,inj_idx_gm,flip_gm,paired_delta_product_minus_gm,product_edited_trace_selected,gm_edited_trace_selected,product_selected_original_candidate_correct,gm_selected_original_candidate_correct,wrong_product_value,wrong_gm_value,wrong_value_provenance
skywork_prm,Skywork-7B,math500_001,5,True,32,True,20,31,1,True,True,True,11,11,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_005,2,True,32,False,21,31,2,True,True,True,6,6,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_007,4,True,32,True,1,31,4,True,True,True,31,4,1,31,4,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_008,3,True,32,False,14,31,5,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_010,3,True,32,True,14,31,3,True,True,True,25,25,0,14,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_013,2,True,32,False,0,31,1,True,True,True,12,12,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_014,1,True,32,True,3,31,11,True,True,True,18,18,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_015,5,True,32,True,11,31,2,True,True,True,6,6,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_016,1,True,32,False,9,31,1,True,True,True,10,10,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_017,4,True,32,True,25,31,1,True,True,True,25,31,1,25,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_019,3,True,32,True,4,31,2,True,True,True,4,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_021,3,True,32,True,17,31,4,True,True,True,10,10,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_023,5,True,32,False,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_024,5,True,32,True,14,31,1,True,True,True,14,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_026,5,True,32,True,20,31,4,True,True,True,2,2,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_027,2,True,32,False,4,31,1,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_028,2,True,32,False,26,31,1,True,True,True,27,27,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_029,2,True,32,False,4,31,6,True,True,True,13,13,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_032,4,True,32,True,7,31,1,True,True,True,16,16,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_034,4,True,32,False,31,30,6,True,True,True,10,10,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_035,2,True,32,False,31,30,2,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_036,2,True,32,True,12,31,3,True,True,True,19,19,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_037,3,True,32,False,2,31,1,True,True,True,3,3,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_040,2,True,32,False,2,31,2,True,True,True,13,13,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_042,2,True,32,False,2,31,1,True,True,True,22,22,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_044,5,True,32,True,9,31,4,True,True,True,19,19,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_045,3,True,32,False,6,31,2,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_046,2,True,32,True,8,31,2,True,True,True,30,30,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_047,5,True,32,False,3,31,1,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_049,4,True,32,False,5,31,1,True,True,True,18,18,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_050,5,True,32,True,13,31,9,True,True,True,10,10,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_051,2,True,32,True,30,31,1,True,True,True,30,30,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_053,2,True,32,False,21,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_054,2,True,32,False,0,31,4,True,True,True,27,27,0,31,26,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_055,4,True,32,False,29,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_056,3,True,32,False,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_057,2,True,32,False,4,31,10,True,True,True,14,14,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_058,1,True,32,False,2,31,1,True,True,True,12,12,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_059,2,True,32,False,15,31,1,True,True,True,22,22,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_063,5,True,32,True,8,31,15,True,True,True,12,12,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_067,4,True,32,False,6,31,2,True,True,True,10,10,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_068,4,True,32,True,28,31,1,False,False,False,12,12,0,24,24,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_069,4,True,32,False,9,31,1,True,True,True,21,21,0,9,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_076,2,True,32,False,19,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_077,1,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_078,4,True,32,True,29,31,1,True,True,True,28,28,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_079,1,True,32,False,2,31,1,True,True,True,3,3,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_081,3,True,32,False,17,31,2,True,True,True,18,18,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_084,4,True,32,False,8,31,12,True,True,True,17,17,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_086,1,True,32,False,11,31,1,True,True,True,27,31,1,27,27,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_087,1,True,32,False,14,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_093,4,True,32,False,28,31,1,True,True,True,31,28,1,31,28,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_095,2,True,32,False,0,31,2,True,True,True,14,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_098,2,True,32,False,19,31,1,True,True,True,12,12,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_102,1,True,32,False,12,31,1,True,True,True,23,23,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_105,3,True,32,True,29,31,1,True,True,True,29,31,1,13,13,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_107,2,True,32,False,27,31,1,True,True,True,3,3,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_108,3,True,32,True,14,31,1,True,True,True,23,23,0,14,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_111,3,True,32,False,11,31,4,True,True,True,9,9,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_112,4,True,32,False,27,31,3,True,True,True,5,31,1,29,29,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_113,2,True,32,False,11,31,1,True,True,True,11,11,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_114,3,True,32,False,17,31,1,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_115,2,True,32,True,12,31,4,False,True,False,14,14,0,12,12,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_116,2,True,32,False,0,31,1,True,True,True,9,9,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_117,2,True,32,False,3,31,1,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_118,5,True,32,True,25,31,9,True,True,True,20,20,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_121,2,True,32,False,24,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_125,4,True,32,False,15,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_128,3,True,32,True,9,31,1,False,True,False,6,6,0,9,9,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_130,4,True,32,True,26,31,2,True,True,True,18,18,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_131,4,True,32,False,21,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_132,3,True,32,False,20,31,2,True,True,True,20,20,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_134,4,True,32,False,23,31,5,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_139,3,True,32,False,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_140,4,True,32,True,30,31,1,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_141,1,True,32,False,25,31,1,True,True,True,1,1,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_142,5,True,32,True,28,31,1,True,True,True,8,8,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_143,3,True,32,True,3,31,2,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_144,1,True,32,False,23,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_146,3,True,32,False,4,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_148,1,True,32,False,17,31,1,True,True,True,17,31,1,17,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_149,2,True,32,True,22,31,3,True,True,True,21,21,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_151,5,True,32,True,10,31,1,True,True,True,10,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_158,4,True,32,True,26,31,3,True,True,True,19,19,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_159,4,True,32,False,0,31,2,True,True,True,25,25,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_160,2,True,32,False,12,31,5,True,True,True,12,12,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_161,2,True,32,False,0,31,3,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_163,5,True,32,True,17,31,2,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_164,2,True,32,True,24,31,7,True,True,True,27,27,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_167,1,True,32,False,0,31,3,True,True,True,20,20,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_169,2,True,32,False,12,31,1,True,True,True,11,11,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_172,1,True,32,False,19,31,4,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_173,5,True,32,True,12,31,3,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_174,3,True,32,False,25,31,3,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_175,2,True,32,True,31,30,3,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_176,3,True,32,True,13,31,2,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_178,2,True,32,False,30,31,2,True,True,True,6,6,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_179,4,True,32,False,15,31,4,True,True,True,27,27,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_180,3,True,32,True,25,31,2,False,False,False,11,11,0,7,7,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_181,3,True,32,False,6,31,2,True,True,True,4,4,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_183,4,True,32,False,24,31,6,True,True,True,15,15,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_184,5,True,32,True,0,31,2,True,True,True,3,3,0,16,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_186,4,True,32,True,19,31,1,True,True,True,16,16,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_192,3,True,32,True,24,31,2,True,True,True,26,26,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_193,3,True,32,False,0,31,1,True,True,True,8,8,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_195,4,True,32,False,29,31,4,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_196,1,True,32,False,11,31,2,True,True,True,20,20,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_197,5,True,32,False,7,31,1,True,True,True,6,6,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_199,2,True,32,False,8,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_200,4,True,32,True,0,31,4,True,True,True,19,19,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_202,5,True,32,True,13,31,9,True,True,True,16,16,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_203,3,True,32,False,31,30,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_205,3,True,32,False,15,31,7,True,True,True,21,21,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_207,2,True,32,False,11,31,5,True,True,True,3,3,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_208,3,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_211,2,True,32,False,20,31,1,True,True,True,9,9,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_215,4,True,32,False,28,31,1,True,True,True,28,31,1,28,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_216,4,True,32,True,14,31,2,True,True,True,30,30,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_221,3,True,32,True,8,31,5,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_223,3,True,32,True,19,31,1,True,True,True,30,30,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_226,3,True,32,True,14,31,1,True,True,True,14,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_231,4,True,32,False,5,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_233,2,True,32,False,0,31,2,True,True,True,9,9,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_234,3,True,32,True,30,31,2,True,True,True,31,20,1,15,15,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_237,1,True,32,True,6,31,3,True,True,True,13,13,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_238,5,True,32,True,12,31,1,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_241,5,True,32,True,6,31,22,True,True,True,2,2,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_243,2,True,32,False,5,31,3,True,True,True,9,9,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_244,5,True,32,False,24,31,3,True,True,True,25,25,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_246,2,True,32,True,28,31,1,False,True,False,27,31,1,28,31,1,,,True,,,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_249,4,True,32,True,22,31,1,True,True,True,30,30,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_250,4,True,32,False,22,31,1,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_252,5,True,32,True,3,31,3,True,True,True,7,7,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_254,5,True,32,False,7,31,1,True,True,True,13,13,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_259,1,True,32,False,3,31,2,True,True,True,3,31,1,28,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_260,3,True,32,False,8,31,5,True,True,True,2,2,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_262,1,True,32,False,4,31,1,True,True,True,4,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_263,4,True,32,False,6,31,1,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_265,2,True,32,False,11,31,2,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_267,1,True,32,True,30,31,2,False,True,False,12,12,0,22,22,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_268,1,True,32,False,17,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_269,3,True,32,False,16,31,7,True,True,True,17,17,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_270,1,True,32,False,23,31,3,True,True,True,0,0,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_272,4,True,32,True,2,31,7,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_273,4,True,32,True,5,31,1,True,True,True,30,30,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_275,2,True,32,False,0,31,1,True,True,True,0,31,1,0,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_276,5,True,32,True,20,31,8,True,True,True,23,23,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_277,4,True,32,False,24,31,1,True,True,True,1,1,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_278,3,True,32,True,18,31,3,True,True,True,4,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_279,5,True,32,True,0,31,1,True,True,True,26,26,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_280,4,True,32,False,16,31,3,True,True,True,14,14,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_281,4,True,32,True,23,31,1,True,True,True,23,31,1,23,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_282,4,True,32,True,27,31,1,True,True,True,19,19,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_283,3,True,32,False,25,31,2,True,True,True,30,31,1,29,29,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_284,5,True,32,True,8,31,1,True,True,True,19,31,1,8,8,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_287,5,True,32,True,24,31,8,True,True,True,19,19,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_288,5,True,32,True,3,31,1,True,True,True,3,31,1,18,18,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_290,3,True,32,False,12,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_291,4,True,32,True,17,31,1,True,True,True,23,23,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_293,5,True,32,False,2,31,1,True,True,True,24,24,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_294,4,True,32,True,10,31,11,True,True,True,15,15,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_297,4,True,32,True,9,31,3,True,True,True,23,23,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_298,4,True,32,True,12,31,11,True,True,True,13,13,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_299,4,True,32,True,28,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_300,4,True,32,False,1,31,2,True,True,True,13,13,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_301,5,True,32,True,18,31,2,True,True,True,7,7,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_302,4,True,32,True,15,31,1,True,True,True,5,5,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_304,3,True,32,True,4,31,1,True,True,True,4,31,1,4,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_307,2,True,32,False,26,31,1,True,True,True,18,18,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_308,5,True,32,True,4,31,1,True,True,True,1,31,1,9,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_310,2,True,32,False,17,31,7,True,True,True,14,14,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_311,4,True,32,False,26,31,2,True,True,True,16,16,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_312,1,True,32,False,20,31,3,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_315,4,True,32,True,7,31,1,True,True,True,13,13,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_316,2,True,32,False,13,31,2,True,True,True,27,27,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_317,5,True,32,True,16,31,1,True,True,True,16,31,1,16,16,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_318,2,True,32,False,1,31,1,True,True,True,10,10,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_319,3,True,32,False,14,31,2,True,True,True,5,5,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_320,5,True,32,True,18,31,1,True,True,True,25,31,1,18,18,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_321,5,True,32,False,30,31,1,True,True,True,25,25,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_322,3,True,32,False,3,31,5,True,True,True,16,16,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_325,2,True,32,False,9,31,1,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_330,5,True,32,False,26,31,1,True,True,True,26,26,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_331,5,True,32,False,30,31,1,True,True,True,11,11,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_334,3,True,32,True,3,31,1,True,True,True,24,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_335,4,True,32,False,7,31,1,True,True,True,7,7,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_336,1,True,32,False,4,31,2,True,True,True,4,4,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_337,3,True,32,True,20,31,15,True,True,True,10,10,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_338,3,True,32,True,10,31,1,False,False,False,6,6,0,6,6,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_339,3,True,32,True,31,30,1,True,True,True,3,30,1,31,30,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_341,4,True,32,False,6,31,7,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_344,2,True,32,False,21,31,1,True,True,True,28,28,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_346,4,True,32,False,7,31,3,True,True,True,16,16,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_350,2,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_351,3,True,32,True,13,31,1,True,False,False,6,6,0,20,31,1,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_353,4,True,32,False,2,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_356,5,True,32,False,7,31,9,True,True,True,6,6,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_357,5,True,32,True,5,31,3,True,True,True,26,26,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_358,2,True,32,True,5,31,1,True,True,True,5,31,1,5,5,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_359,4,True,32,True,2,31,2,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_363,2,True,32,False,20,31,1,True,True,True,20,31,1,13,13,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_364,4,True,32,True,1,31,9,True,True,True,31,6,1,3,3,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_366,4,True,32,False,10,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_367,4,True,32,True,25,31,1,True,True,True,15,15,0,13,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_368,2,True,32,False,5,31,3,True,True,True,31,8,1,27,27,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_370,1,True,32,False,30,31,1,True,True,True,30,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_373,5,True,32,False,17,31,2,True,True,True,2,2,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_374,1,True,32,False,9,31,1,True,True,True,7,31,1,22,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_377,3,True,32,True,23,31,3,True,True,True,30,30,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_379,4,True,32,False,4,31,1,True,True,True,4,31,1,18,18,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_380,4,True,32,True,14,31,1,False,True,False,16,16,0,15,15,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_382,5,True,32,True,0,31,2,True,True,True,9,9,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_383,4,True,32,False,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_384,2,True,32,False,8,31,3,True,True,True,8,8,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_385,5,True,32,False,3,31,1,True,True,True,11,11,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_386,3,True,32,False,1,31,3,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_387,1,True,32,False,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_389,3,True,32,True,1,31,1,True,True,True,26,26,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_391,5,True,32,True,0,31,3,True,True,True,8,8,0,31,0,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_395,1,True,32,False,9,31,1,True,True,True,5,5,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_396,3,True,32,True,22,31,1,True,True,True,22,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_397,2,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_399,2,True,32,False,23,31,1,True,True,True,0,31,1,0,0,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_402,3,True,32,True,16,31,1,True,True,True,16,31,1,16,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_404,1,True,32,False,4,31,2,True,True,True,1,1,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_405,4,True,32,True,2,31,1,True,True,True,2,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_406,1,True,32,False,2,31,1,True,True,True,2,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_409,4,True,32,True,5,31,1,True,True,True,2,2,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_410,2,True,32,False,14,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_411,3,True,32,False,17,31,1,True,True,True,26,31,1,21,21,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_414,4,True,32,False,15,31,1,True,True,True,15,15,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_415,5,True,32,True,2,31,7,True,True,True,2,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_417,5,True,32,True,0,31,3,True,True,True,2,2,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_423,5,True,32,True,27,31,1,True,True,True,1,1,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_424,5,True,32,False,16,31,7,True,True,True,6,6,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_426,3,True,32,False,24,31,1,True,True,True,28,28,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_428,4,True,32,True,12,31,2,True,False,False,25,25,0,9,9,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_429,3,True,32,True,31,30,9,True,True,True,11,11,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_430,2,True,32,False,21,31,2,True,True,True,2,2,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_431,4,True,32,True,13,31,8,True,True,True,16,16,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_434,5,True,32,False,26,31,1,True,True,True,26,31,1,26,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_437,3,True,32,True,8,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_438,2,True,32,False,25,31,2,True,True,True,16,16,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_439,3,True,32,False,28,31,3,True,True,True,1,1,0,28,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_440,3,True,32,False,20,31,1,True,True,True,18,18,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_441,4,True,32,False,22,31,1,True,True,True,22,22,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_442,4,True,32,False,3,31,1,True,True,True,3,3,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_443,4,True,32,False,27,31,1,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_447,1,True,32,True,29,31,2,True,True,True,5,5,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_448,5,True,32,True,2,31,5,True,True,True,7,7,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_449,1,True,32,True,9,31,2,True,True,True,4,4,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_450,5,True,32,False,18,31,5,True,True,True,4,4,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_453,2,True,32,False,25,31,2,True,True,True,0,0,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_454,5,True,32,True,6,31,3,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_455,2,True,32,False,12,31,2,True,True,True,12,31,1,9,9,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_457,1,True,32,False,22,31,2,True,True,True,4,4,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_458,3,True,32,True,20,31,2,True,True,True,27,27,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_461,4,True,32,False,17,31,1,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_462,2,True,32,True,2,31,1,True,True,True,31,28,1,16,16,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_463,2,True,32,False,8,31,2,True,True,True,10,10,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_464,3,True,32,False,0,31,1,True,True,True,31,1,1,1,1,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_465,4,True,32,False,24,31,2,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_466,5,True,32,True,4,31,6,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_468,4,True,32,False,21,31,2,True,True,True,20,20,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_469,3,True,32,False,4,31,1,True,True,True,4,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_470,5,True,32,True,8,31,17,False,True,False,31,25,1,8,8,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_471,3,True,32,False,15,31,1,True,True,True,6,6,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_472,1,True,32,True,14,31,1,True,True,True,6,6,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_474,1,True,32,False,3,31,1,True,True,True,12,12,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_475,5,True,32,True,7,31,1,True,True,True,7,31,1,7,7,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_476,2,True,32,True,8,31,4,True,True,True,1,1,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_477,3,True,32,True,15,31,2,True,True,True,12,12,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_479,5,True,32,False,18,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_480,2,True,32,True,0,31,1,True,True,True,7,7,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_481,5,True,32,True,4,31,1,True,True,True,4,31,1,4,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_484,3,True,32,True,30,31,7,False,True,False,20,20,0,2,2,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_485,2,True,32,True,3,31,1,True,True,True,3,3,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_488,5,True,32,True,20,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_489,3,True,32,True,10,31,1,True,True,True,22,31,1,29,29,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_490,5,True,32,True,24,31,2,False,True,False,12,12,0,24,24,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_493,5,True,32,True,9,31,11,True,True,True,12,12,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_495,4,True,32,False,4,31,3,True,True,True,11,11,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_498,5,True,32,True,10,31,4,True,False,False,22,22,0,31,16,1,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm,Skywork-7B,math500_499,4,True,32,True,28,31,1,True,True,True,6,6,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_001,5,True,32,True,20,31,1,True,True,True,25,25,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_003,3,True,32,False,3,31,1,True,True,True,24,24,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_005,2,True,32,False,0,31,1,True,True,True,29,29,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_007,4,True,32,True,1,31,4,True,True,True,15,15,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_008,3,True,32,False,17,31,5,True,True,True,19,19,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_013,2,True,32,False,0,31,1,True,True,True,12,31,1,6,6,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_015,5,True,32,True,0,31,2,True,True,True,6,6,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_016,1,True,32,False,20,31,1,True,True,True,14,14,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_017,4,True,32,True,23,31,1,True,True,True,25,25,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_019,3,True,32,True,5,31,5,True,True,True,15,15,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_021,3,True,32,True,5,31,2,True,True,True,10,10,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_023,5,True,32,False,4,31,1,True,True,True,13,13,0,31,23,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_024,5,True,32,True,14,31,1,True,True,True,14,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_027,2,True,32,False,4,31,1,True,True,True,10,10,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_028,2,True,32,False,23,31,2,True,True,True,24,24,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_029,2,True,32,False,25,31,5,True,True,True,6,6,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_032,4,True,32,True,21,31,1,True,True,True,16,16,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_034,4,True,32,False,21,31,8,True,True,True,0,0,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_035,2,True,32,False,2,31,2,True,True,True,2,2,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_036,2,True,32,True,12,31,3,True,True,True,10,10,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_037,3,True,32,False,2,31,1,True,True,True,21,21,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_039,3,True,32,True,0,31,1,True,True,True,31,0,1,0,0,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_040,2,True,32,False,2,31,2,True,True,True,4,4,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_042,2,True,32,False,15,31,1,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_044,5,True,32,True,5,31,1,True,True,True,5,31,1,5,5,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_045,3,True,32,False,11,31,2,True,True,True,25,25,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_046,2,True,32,True,2,31,3,True,True,True,18,18,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_047,5,True,32,False,27,31,2,True,True,True,13,13,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_049,4,True,32,False,3,31,1,True,True,True,3,3,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_050,5,True,32,True,7,31,4,True,True,True,10,10,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_051,2,True,32,True,14,31,2,True,True,True,31,28,1,14,14,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_052,5,True,32,False,9,31,1,True,True,True,7,7,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_053,2,True,32,False,2,31,1,True,True,True,10,10,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_054,2,True,32,False,8,31,3,True,True,True,7,7,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_055,4,True,32,False,29,31,1,True,True,True,17,17,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_056,3,True,32,False,19,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_057,2,True,32,False,4,31,10,True,True,True,14,14,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_058,1,True,32,False,14,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_059,2,True,32,False,1,31,4,True,True,True,22,22,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_062,5,True,32,True,26,31,5,False,True,False,27,27,0,23,23,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_065,1,True,32,False,19,31,3,True,True,True,30,30,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_067,4,True,32,False,13,31,2,True,True,True,10,10,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_069,4,True,32,False,6,31,1,True,True,True,21,21,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_074,2,True,32,True,19,31,3,True,True,True,25,25,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_076,2,True,32,False,8,31,1,True,True,True,12,12,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_077,1,True,32,False,6,31,1,True,True,True,31,30,1,6,6,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_079,1,True,32,False,31,30,1,True,True,True,14,30,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_084,4,True,32,False,8,31,12,True,True,True,27,27,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_086,1,True,32,False,11,31,1,True,True,True,11,31,1,11,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_087,1,True,32,False,21,31,1,True,True,True,18,18,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_093,4,True,32,False,24,31,2,True,True,True,16,16,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_095,2,True,32,False,0,31,2,True,True,True,3,3,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_098,2,True,32,False,19,31,1,True,True,True,12,12,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_102,1,True,32,False,4,31,1,True,True,True,23,23,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_105,3,True,32,True,21,31,1,True,True,True,21,31,1,21,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_107,2,True,32,False,9,31,1,True,True,True,9,31,1,9,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_108,3,True,32,True,30,31,7,True,True,True,23,23,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_111,3,True,32,False,19,31,2,True,True,True,26,26,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_112,4,True,32,False,20,31,7,True,True,True,27,27,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_113,2,True,32,False,17,31,2,True,True,True,11,11,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_114,3,True,32,False,17,31,1,True,True,True,24,24,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_115,2,True,32,True,26,31,7,False,True,False,14,14,0,24,24,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_116,2,True,32,False,0,31,1,True,True,True,9,9,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_117,2,True,32,False,3,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_118,5,True,32,True,5,31,1,True,True,True,20,20,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_119,3,True,32,True,24,31,1,True,True,True,24,31,1,24,24,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_121,2,True,32,False,4,31,1,True,True,True,4,31,1,4,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_123,4,True,32,True,5,31,5,True,True,True,26,26,0,5,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_125,4,True,32,False,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_128,3,True,32,True,25,31,1,True,True,True,25,31,1,9,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_131,4,True,32,False,2,31,5,True,True,True,15,15,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_132,3,True,32,False,18,31,2,True,True,True,20,20,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_133,3,True,32,False,30,31,1,True,True,True,18,31,1,18,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_134,4,True,32,False,4,31,4,True,True,True,4,31,1,23,23,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_135,5,True,32,False,26,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_139,3,True,32,False,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_140,4,True,32,True,30,31,1,True,True,True,30,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_141,1,True,32,False,25,31,1,True,True,True,1,1,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_142,5,True,32,True,14,31,2,True,True,True,3,3,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_143,3,True,32,True,0,31,2,True,True,True,6,6,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_144,1,True,32,False,12,31,1,True,True,True,7,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_148,1,True,32,False,19,31,1,True,True,True,18,31,1,24,24,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_149,2,True,32,True,22,31,3,True,True,True,18,18,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_151,5,True,32,True,31,30,1,True,True,True,10,30,1,25,30,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_159,4,True,32,False,6,31,3,True,True,True,25,25,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_160,2,True,32,False,22,31,3,True,True,True,22,22,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_161,2,True,32,False,5,31,3,True,True,True,29,29,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_163,5,True,32,True,9,31,3,True,True,True,2,2,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_167,1,True,32,False,6,31,3,True,True,True,20,20,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_169,2,True,32,False,24,31,1,True,True,True,26,26,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_172,1,True,32,False,19,31,4,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_173,5,True,32,True,12,31,3,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_174,3,True,32,False,1,31,3,True,True,True,6,6,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_176,3,True,32,True,29,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_179,4,True,32,False,18,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_181,3,True,32,False,6,31,2,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_183,4,True,32,False,7,31,7,True,True,True,30,30,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_184,5,True,32,True,5,31,1,True,True,True,3,3,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_185,1,True,32,False,11,31,1,True,True,True,21,21,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_186,4,True,32,True,14,31,1,True,True,True,10,10,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_192,3,True,32,True,28,31,2,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_193,3,True,32,False,21,31,1,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_195,4,True,32,False,19,31,1,True,True,True,3,3,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_197,5,True,32,False,6,31,1,True,True,True,6,31,1,7,7,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_199,2,True,32,False,8,31,1,True,True,True,8,31,1,8,8,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_202,5,True,32,True,13,31,9,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_203,3,True,32,False,25,31,2,True,True,True,5,5,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_207,2,True,32,False,26,31,5,True,True,True,18,18,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_208,3,True,32,False,1,31,1,True,True,True,19,19,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_211,2,True,32,False,28,31,3,True,True,True,28,28,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_212,3,True,32,False,7,31,1,True,True,True,16,16,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_215,4,True,32,False,28,31,1,True,True,True,28,31,1,28,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_218,2,True,32,False,25,31,2,True,True,True,29,29,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_221,3,True,32,True,5,31,1,True,True,True,7,7,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_223,3,True,32,True,9,31,1,True,True,True,5,5,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_225,3,True,32,False,2,31,1,True,True,True,26,26,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_231,4,True,32,False,1,31,2,True,True,True,5,5,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_233,2,True,32,False,10,31,2,True,True,True,12,12,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_234,3,True,32,True,17,31,1,True,True,True,26,26,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_237,1,True,32,True,25,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_241,5,True,32,True,14,31,5,True,True,True,2,2,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_243,2,True,32,False,26,31,1,True,True,True,26,31,1,26,26,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_244,5,True,32,False,25,31,1,True,True,True,25,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_246,2,True,32,True,14,31,1,True,True,True,14,31,1,14,14,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_249,4,True,32,True,2,31,1,True,True,True,2,2,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_250,4,True,32,False,6,31,2,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_252,5,True,32,True,11,31,1,True,True,True,11,31,1,23,23,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_254,5,True,32,False,23,31,1,True,True,True,20,20,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_259,1,True,32,False,2,31,3,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_260,3,True,32,False,14,31,1,True,True,True,14,14,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_261,3,True,32,False,20,31,1,True,True,True,30,30,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_262,1,True,32,False,5,31,1,True,True,True,11,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_263,4,True,32,False,10,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_265,2,True,32,False,3,31,3,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_268,1,True,32,False,27,31,1,True,True,True,11,11,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_269,3,True,32,False,2,31,8,True,True,True,17,17,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_270,1,True,32,False,20,31,3,True,True,True,6,6,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_271,4,True,32,True,19,31,5,True,True,True,8,8,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_275,2,True,32,False,23,31,1,True,True,True,30,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_276,5,True,32,True,22,31,6,True,True,True,10,10,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_278,3,True,32,True,7,31,3,True,True,True,4,4,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_280,4,True,32,False,3,31,3,True,True,True,14,14,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_281,4,True,32,True,23,31,1,True,True,True,23,31,1,31,31,0,1,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_282,4,True,32,True,23,31,4,False,False,False,15,15,0,15,15,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_283,3,True,32,False,4,31,1,True,True,True,24,24,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_287,5,True,32,True,8,31,1,True,True,True,19,19,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_288,5,True,32,True,3,31,1,True,True,True,3,31,1,3,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_289,3,True,32,False,5,31,1,True,True,True,21,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_290,3,True,32,False,8,31,9,True,True,True,7,7,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_291,4,True,32,True,15,31,1,True,True,True,15,31,1,15,15,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_293,5,True,32,False,15,31,1,True,True,True,1,1,0,27,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_294,4,True,32,True,15,31,1,True,True,True,28,28,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_297,4,True,32,True,9,31,3,True,True,True,5,5,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_298,4,True,32,True,26,31,13,True,True,True,3,3,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_301,5,True,32,True,2,31,1,True,True,True,23,23,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_304,3,True,32,True,21,31,1,True,True,True,21,21,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_307,2,True,32,False,26,31,1,True,True,True,18,31,1,26,26,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_309,3,True,32,True,24,31,1,True,True,True,15,15,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_310,2,True,32,False,14,31,7,True,True,True,7,7,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_311,4,True,32,False,14,31,5,True,True,True,5,5,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_312,1,True,32,False,4,31,1,True,True,True,29,31,1,4,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_313,5,True,32,True,4,31,2,True,True,True,8,8,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_318,2,True,32,False,21,31,1,True,True,True,10,10,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_319,3,True,32,False,29,31,2,True,True,True,5,5,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_320,5,True,32,True,25,31,1,True,True,True,25,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_321,5,True,32,False,2,31,1,True,True,True,25,25,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_322,3,True,32,False,8,31,2,True,True,True,4,4,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_325,2,True,32,False,6,31,4,True,True,True,1,1,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_330,5,True,32,False,8,31,1,True,True,True,16,16,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_331,5,True,32,False,30,31,1,True,True,True,11,11,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_334,3,True,32,True,9,31,2,True,True,True,16,16,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_335,4,True,32,False,18,31,2,True,True,True,24,24,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_336,1,True,32,False,1,31,3,True,True,True,7,7,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_339,3,True,32,True,24,31,4,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_341,4,True,32,False,19,31,9,True,True,True,6,6,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_344,2,True,32,False,21,31,1,True,True,True,28,28,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_346,4,True,32,False,17,31,3,True,True,True,19,19,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_350,2,True,32,False,3,31,2,True,True,True,2,2,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_351,3,True,32,True,27,31,1,True,False,False,6,6,0,15,15,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_353,4,True,32,False,21,31,1,True,True,True,21,31,1,21,21,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_354,4,True,32,True,19,31,5,True,True,True,2,2,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_357,5,True,32,True,16,31,3,True,True,True,16,16,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_363,2,True,32,False,20,31,1,True,True,True,20,31,1,20,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_364,4,True,32,True,3,31,7,True,True,True,31,5,1,1,1,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_365,5,True,32,True,21,31,1,False,True,False,29,29,0,21,21,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_366,4,True,32,False,19,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_368,2,True,32,False,31,30,1,True,True,True,31,30,1,31,30,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_370,1,True,32,False,4,31,1,True,True,True,17,17,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_373,5,True,32,False,6,31,1,True,True,True,28,28,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_374,1,True,32,False,19,31,1,True,True,True,7,7,0,31,19,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_376,4,True,32,False,31,30,1,True,True,True,1,1,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_379,4,True,32,False,23,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_383,4,True,32,False,4,31,1,True,True,True,13,13,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_384,2,True,32,False,23,31,3,True,True,True,23,31,1,23,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_385,5,True,32,False,1,31,1,True,True,True,11,11,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_386,3,True,32,False,15,31,3,True,True,True,28,28,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_387,1,True,32,False,7,31,1,True,True,True,7,7,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_389,3,True,32,True,1,31,1,True,True,True,26,26,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_390,5,True,32,False,0,31,3,True,True,True,8,8,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_394,5,True,32,True,4,31,5,True,True,True,5,5,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_395,1,True,32,False,0,31,1,True,True,True,0,31,1,23,23,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_397,2,True,32,False,11,31,1,True,True,True,2,2,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_399,2,True,32,False,2,31,1,True,True,True,0,31,1,0,0,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_402,3,True,32,True,17,31,1,True,True,True,10,31,1,10,10,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_403,4,True,32,True,1,31,5,False,False,False,26,26,0,26,26,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_404,1,True,32,False,4,31,2,True,True,True,18,18,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_405,4,True,32,True,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_406,1,True,32,False,18,31,2,True,True,True,0,0,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_407,4,True,32,False,10,31,1,True,True,True,31,11,1,10,10,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_409,4,True,32,True,23,31,7,True,True,True,2,2,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_410,2,True,32,False,8,31,2,True,True,True,14,14,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_412,4,True,32,True,12,31,6,True,True,True,23,23,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_414,4,True,32,False,5,31,1,True,True,True,30,30,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_415,5,True,32,True,27,31,5,True,True,True,27,27,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_417,5,True,32,True,13,31,2,True,True,True,2,2,0,13,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_418,5,True,32,False,10,31,4,True,True,True,6,6,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_421,5,True,32,True,1,31,6,True,True,True,11,11,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_423,5,True,32,True,13,31,10,True,True,True,1,1,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_424,5,True,32,False,2,31,8,True,True,True,12,12,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_425,5,True,32,True,31,30,1,True,True,True,0,30,1,31,31,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_426,3,True,32,False,24,31,1,True,True,True,24,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_429,3,True,32,True,9,31,1,True,True,True,9,9,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_430,2,True,32,False,23,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_431,4,True,32,True,25,31,8,True,True,True,16,16,0,13,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_434,5,True,32,False,31,30,1,True,True,True,4,30,1,10,30,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_437,3,True,32,True,8,31,1,True,True,True,4,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_439,3,True,32,False,1,31,1,True,True,True,14,31,1,14,14,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_441,4,True,32,False,27,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_442,4,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_443,4,True,32,False,28,31,1,True,True,True,9,9,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_444,5,True,32,True,1,31,3,False,False,False,5,5,0,2,2,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_447,1,True,32,True,31,30,1,True,True,True,23,23,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_448,5,True,32,True,7,31,3,True,True,True,7,31,1,10,10,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_449,1,True,32,True,23,31,2,True,True,True,24,24,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_453,2,True,32,False,0,31,2,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_454,5,True,32,True,5,31,3,False,True,False,15,15,0,5,5,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_455,2,True,32,False,12,31,2,True,True,True,12,31,1,22,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_457,1,True,32,False,28,31,1,True,True,True,4,4,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_461,4,True,32,False,14,31,2,True,True,True,18,18,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_462,2,True,32,True,19,31,1,True,True,True,18,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_463,2,True,32,False,10,31,1,True,True,True,10,10,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_464,3,True,32,False,0,31,1,True,True,True,31,8,1,8,8,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_465,4,True,32,False,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_468,4,True,32,False,15,31,2,True,True,True,15,15,0,31,15,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_469,3,True,32,False,0,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_473,5,True,32,True,14,31,1,False,True,False,30,31,1,19,19,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_474,1,True,32,False,1,31,1,True,True,True,2,2,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_476,2,True,32,True,25,31,4,True,True,True,1,1,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_479,5,True,32,False,28,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_482,5,True,32,True,1,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_484,3,True,32,True,18,31,8,True,True,True,14,14,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_488,5,True,32,True,22,31,1,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_489,3,True,32,True,20,31,3,True,True,True,22,22,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_492,3,True,32,False,13,31,2,True,True,True,19,19,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_493,5,True,32,True,19,31,9,True,True,True,18,18,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_495,4,True,32,False,8,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
skywork_prm_1_5b,Skywork-1.5B,math500_499,4,True,32,True,10,31,1,True,True,True,6,6,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_001,5,True,32,True,12,31,8,True,True,True,10,10,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_004,2,True,32,True,11,31,1,False,False,False,30,30,0,30,30,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_005,2,True,32,False,6,31,1,True,True,True,6,31,1,6,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_006,3,True,32,False,21,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_007,4,True,32,True,18,31,4,True,False,False,27,27,0,0,0,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_008,3,True,32,False,19,31,2,True,True,True,19,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_010,3,True,32,True,29,31,1,True,True,True,26,26,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_012,5,True,32,False,15,31,2,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_013,2,True,32,False,6,31,1,True,True,True,11,31,1,6,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_014,1,True,32,True,25,31,12,True,True,True,18,18,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_015,5,True,32,True,11,31,2,True,True,True,11,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_016,1,True,32,False,26,31,1,True,True,True,14,14,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_017,4,True,32,True,10,31,4,False,False,False,1,1,0,1,1,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_018,1,True,32,True,16,31,1,False,False,False,17,17,0,17,17,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_019,3,True,32,True,24,31,1,True,True,True,15,31,1,26,26,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_021,3,True,32,True,4,31,3,False,True,False,30,30,0,4,4,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_023,5,True,32,False,13,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_024,5,True,32,True,14,31,1,True,True,True,14,31,1,21,21,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_027,2,True,32,False,26,31,2,True,True,True,10,10,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_028,2,True,32,False,12,31,1,True,True,True,12,31,1,12,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_029,2,True,32,False,24,31,9,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_032,4,True,32,True,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_034,4,True,32,False,18,31,3,True,True,True,18,31,1,21,21,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_035,2,True,32,False,24,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_037,3,True,32,False,1,31,2,True,True,True,31,14,1,31,20,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_040,2,True,32,False,9,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_041,4,True,32,True,16,31,1,True,True,True,3,3,0,12,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_042,2,True,32,False,4,31,1,True,True,True,27,27,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_044,5,True,32,True,26,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_045,3,True,32,False,15,31,5,True,True,True,25,25,0,31,11,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_046,2,True,32,True,30,31,3,True,True,True,23,23,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_047,5,True,32,False,3,31,1,True,True,True,13,13,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_049,4,True,32,False,23,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_050,5,True,32,True,2,31,8,True,True,True,10,10,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_051,2,True,32,True,28,31,5,True,True,True,24,24,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_052,5,True,32,False,20,31,1,True,True,True,7,7,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_053,2,True,32,False,24,31,1,True,True,True,7,7,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_055,4,True,32,False,17,31,1,True,True,True,3,31,1,4,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_056,3,True,32,False,9,31,1,True,True,True,13,13,0,9,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_057,2,True,32,False,3,31,2,True,True,True,31,27,1,3,3,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_058,1,True,32,False,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_059,2,True,32,False,7,31,1,True,True,True,7,31,1,16,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_060,5,True,32,True,23,31,1,False,False,False,15,15,0,15,15,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_061,3,True,32,False,25,31,1,True,True,True,14,14,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_062,5,True,32,True,23,31,3,False,False,False,27,27,0,0,0,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_063,5,True,32,True,20,31,14,True,False,False,25,25,0,29,29,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_067,4,True,32,False,4,31,1,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_068,4,True,32,True,10,31,1,True,True,True,27,31,1,31,29,1,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_072,2,True,32,False,22,31,1,True,True,True,27,27,0,22,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_073,4,True,32,False,5,31,1,True,True,True,7,7,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_074,2,True,32,True,0,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_076,2,True,32,False,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_077,1,True,32,False,9,31,3,True,True,True,31,9,1,20,20,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_078,4,True,32,True,13,31,1,True,True,True,10,10,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_079,1,True,32,False,2,31,1,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_083,2,True,32,True,24,31,3,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_084,4,True,32,False,9,31,2,True,True,True,18,18,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_085,4,True,32,False,2,31,3,True,True,True,31,12,1,5,5,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_086,1,True,32,False,27,31,1,True,True,True,4,31,1,24,24,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_087,1,True,32,False,13,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_089,4,True,32,True,8,31,3,False,False,False,10,10,0,10,10,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_095,2,True,32,False,6,31,1,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_098,2,True,32,False,15,31,1,True,True,True,0,31,1,0,0,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_102,1,True,32,False,6,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_104,4,True,32,True,19,31,16,False,False,False,31,14,1,27,27,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_105,3,True,32,True,24,31,1,True,True,True,25,31,1,1,1,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_107,2,True,32,False,14,31,3,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_108,3,True,32,True,15,31,2,True,True,True,23,23,0,31,9,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_111,3,True,32,False,10,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_112,4,True,32,False,2,31,3,True,True,True,5,5,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_113,2,True,32,False,24,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_114,3,True,32,False,6,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_116,2,True,32,False,22,31,1,True,True,True,18,18,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_117,2,True,32,False,18,31,1,True,True,True,6,6,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_118,5,True,32,True,10,31,3,True,True,True,20,20,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_119,3,True,32,True,25,31,1,False,True,False,2,2,0,25,31,1,,,True,,,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_121,2,True,32,False,11,31,1,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_122,3,True,32,True,17,31,3,False,False,False,11,11,0,11,11,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_123,4,True,32,True,0,31,4,True,True,True,26,26,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_125,4,True,32,False,13,31,3,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_128,3,True,32,True,4,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_131,4,True,32,False,17,31,1,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_132,3,True,32,False,10,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_133,3,True,32,False,1,31,2,True,True,True,27,27,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_134,4,True,32,False,2,31,4,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_135,5,True,32,False,24,31,1,True,True,True,15,15,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_136,5,True,32,True,25,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_139,3,True,32,False,29,31,2,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_140,4,True,32,True,11,31,1,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_141,1,True,32,False,15,31,1,True,True,True,1,1,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_142,5,True,32,True,8,31,2,True,True,True,8,31,1,8,8,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_143,3,True,32,True,22,31,2,True,True,True,19,19,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_144,1,True,32,False,23,31,1,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_146,3,True,32,False,7,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_148,1,True,32,False,1,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_149,2,True,32,True,5,31,1,True,True,True,21,21,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_151,5,True,32,True,21,31,1,True,True,True,10,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_158,4,True,32,True,4,31,3,False,False,False,2,2,0,17,17,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_160,2,True,32,False,27,31,5,True,True,True,21,21,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_161,2,True,32,False,1,31,2,True,True,True,3,3,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_164,2,True,32,True,13,31,2,True,True,True,1,1,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_167,1,True,32,False,23,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_169,2,True,32,False,18,31,1,True,True,True,17,17,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_171,1,True,32,True,8,31,1,False,False,False,30,30,0,21,21,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_173,5,True,32,True,13,31,1,True,False,False,15,31,1,8,8,0,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_174,3,True,32,False,22,31,2,True,True,True,6,31,1,17,17,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_176,3,True,32,True,14,31,3,True,True,True,13,13,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_179,4,True,32,False,11,31,4,True,True,True,25,25,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_181,3,True,32,False,25,31,1,True,True,True,4,4,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_182,2,True,32,False,4,31,2,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_183,4,True,32,False,28,31,4,True,True,True,30,30,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_185,1,True,32,False,2,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_186,4,True,32,True,2,31,1,True,True,True,10,31,1,2,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_187,1,True,32,False,2,31,3,True,True,True,24,24,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_191,2,True,32,False,23,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_192,3,True,32,True,4,31,4,True,True,True,26,26,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_193,3,True,32,False,9,31,1,True,True,True,31,14,1,9,9,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_195,4,True,32,False,13,31,2,True,True,True,9,9,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_196,1,True,32,False,1,31,3,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_197,5,True,32,False,20,31,1,True,True,True,6,6,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_199,2,True,32,False,12,31,1,True,True,True,12,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_203,3,True,32,False,17,31,1,True,True,True,30,30,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_205,3,True,32,False,26,31,6,True,True,True,14,14,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_206,2,True,32,False,30,31,1,True,True,True,15,15,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_207,2,True,32,False,18,31,3,True,True,True,18,31,1,18,18,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_208,3,True,32,False,7,31,1,True,True,True,19,19,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_209,2,True,32,True,15,31,2,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_210,4,True,32,True,12,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_211,2,True,32,False,16,31,1,True,True,True,10,31,1,10,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_212,3,True,32,False,31,30,1,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_215,4,True,32,False,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_221,3,True,32,True,14,31,4,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_223,3,True,32,True,29,31,1,True,True,True,5,5,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_226,3,True,32,True,14,31,1,True,True,True,14,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_228,4,True,32,True,18,31,1,False,True,False,24,31,1,8,8,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_229,4,True,32,False,16,31,1,True,True,True,30,30,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_231,4,True,32,False,13,31,2,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_233,2,True,32,False,6,31,2,True,True,True,30,30,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_234,3,True,32,True,2,31,1,True,True,True,2,31,1,10,10,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_237,1,True,32,True,1,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_239,5,True,32,True,22,31,1,False,True,False,19,19,0,1,1,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_241,5,True,32,True,6,31,22,True,True,True,13,13,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_243,2,True,32,False,1,31,3,True,True,True,15,15,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_244,5,True,32,False,1,31,4,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_245,4,True,32,True,26,31,1,False,False,False,10,10,0,0,0,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_246,2,True,32,True,14,31,1,False,True,False,27,31,1,26,26,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_250,4,True,32,False,29,31,2,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_252,5,True,32,True,24,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_254,5,True,32,False,1,31,2,True,True,True,16,31,1,1,1,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_258,3,True,32,False,12,31,4,True,True,True,24,24,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_259,1,True,32,False,22,31,3,True,True,True,3,3,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_260,3,True,32,False,30,31,2,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_261,3,True,32,False,25,31,1,True,True,True,30,30,0,23,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_262,1,True,32,False,6,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_263,4,True,32,False,22,31,2,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_265,2,True,32,False,3,31,3,True,True,True,5,5,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_267,1,True,32,True,23,31,5,True,True,True,1,1,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_269,3,True,32,False,5,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_270,1,True,32,False,22,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_272,4,True,32,True,2,31,7,True,True,True,25,25,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_273,4,True,32,True,23,31,3,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_275,2,True,32,False,26,31,1,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_276,5,True,32,True,30,31,6,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_277,4,True,32,False,6,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_278,3,True,32,True,26,31,3,True,True,True,4,4,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_280,4,True,32,False,3,31,3,True,True,True,25,25,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_281,4,True,32,True,8,31,2,False,False,False,18,31,1,22,22,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_282,4,True,32,True,14,31,1,False,True,False,12,12,0,27,27,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_283,3,True,32,False,19,31,2,True,True,True,17,17,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_284,5,True,32,True,2,31,1,False,False,False,21,21,0,21,21,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_288,5,True,32,True,3,31,1,True,True,True,3,31,1,3,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_289,3,True,32,False,2,31,1,True,True,True,15,15,0,31,2,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_290,3,True,32,False,23,31,5,True,True,True,3,31,1,6,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_291,4,True,32,True,14,31,1,True,True,True,23,23,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_293,5,True,32,False,19,31,3,True,True,True,24,24,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_294,4,True,32,True,31,30,1,True,True,True,28,28,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_297,4,True,32,True,30,31,3,True,True,True,5,5,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_298,4,True,32,True,25,31,5,False,False,False,21,21,0,20,20,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_299,4,True,32,True,18,31,1,True,True,True,1,1,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_300,4,True,32,False,4,31,3,True,True,True,13,13,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_301,5,True,32,True,0,31,2,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_304,3,True,32,True,21,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_307,2,True,32,False,29,31,2,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_308,5,True,32,True,13,31,2,True,False,False,1,1,0,14,14,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_310,2,True,32,False,1,31,8,True,True,True,22,22,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_311,4,True,32,False,27,31,6,True,True,True,25,25,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_312,1,True,32,False,23,31,2,True,True,True,19,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_314,2,True,32,False,17,31,3,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_315,4,True,32,True,27,31,3,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_316,2,True,32,False,19,31,2,True,True,True,11,11,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_318,2,True,32,False,21,31,1,True,True,True,8,31,1,8,8,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_319,3,True,32,False,5,31,3,True,True,True,11,11,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_320,5,True,32,True,25,31,1,True,True,True,25,31,1,25,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_322,3,True,32,False,21,31,1,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_325,2,True,32,False,8,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_328,5,True,32,True,0,31,1,True,True,True,2,2,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_330,5,True,32,False,23,31,1,True,True,True,4,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_331,5,True,32,False,21,31,1,True,True,True,11,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_333,4,True,32,True,7,31,1,False,False,False,1,1,0,1,1,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_334,3,True,32,True,20,31,2,True,True,True,13,13,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_335,4,True,32,False,6,31,1,True,True,True,13,13,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_336,1,True,32,False,23,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_337,3,True,32,True,21,31,9,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_339,3,True,32,True,24,31,4,True,True,True,26,26,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_340,3,True,32,True,17,31,1,True,False,False,24,31,1,1,31,1,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_341,4,True,32,False,31,30,7,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_344,2,True,32,False,5,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_345,3,True,32,True,7,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_346,4,True,32,False,16,31,1,True,True,True,16,31,1,16,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_348,2,True,32,True,12,31,5,True,True,True,24,24,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_350,2,True,32,False,15,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_353,4,True,32,False,26,31,2,True,True,True,2,2,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_354,4,True,32,True,3,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_355,5,True,32,True,30,31,9,False,False,False,24,24,0,7,7,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_357,5,True,32,True,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_358,2,True,32,True,5,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_359,4,True,32,True,15,31,1,True,True,True,15,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_363,2,True,32,False,24,31,1,True,True,True,11,11,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_364,4,True,32,True,30,31,1,True,True,True,9,9,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_366,4,True,32,False,10,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_367,4,True,32,True,7,31,1,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_368,2,True,32,False,31,30,1,True,True,True,2,30,1,2,30,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_370,1,True,32,False,18,31,1,True,True,True,18,31,1,7,7,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_373,5,True,32,False,14,31,1,True,True,True,14,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_374,1,True,32,False,31,30,1,True,True,True,7,7,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_375,5,True,32,False,8,31,1,True,True,True,18,18,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_377,3,True,32,True,23,31,3,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_379,4,True,32,False,19,31,2,True,True,True,6,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_380,4,True,32,True,14,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_382,5,True,32,True,17,31,2,True,True,True,7,7,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_383,4,True,32,False,4,31,1,True,True,True,26,26,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_384,2,True,32,False,12,31,1,True,True,True,5,5,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_385,5,True,32,False,3,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_386,3,True,32,False,21,31,4,True,True,True,31,18,1,31,13,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_387,1,True,32,False,24,31,1,True,True,True,18,18,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_389,3,True,32,True,11,31,1,True,True,True,8,8,0,24,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_390,5,True,32,False,23,31,3,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_391,5,True,32,True,31,30,4,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_395,1,True,32,False,2,31,1,True,True,True,13,31,1,13,13,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_397,2,True,32,False,9,31,1,True,True,True,15,15,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_399,2,True,32,False,17,31,1,True,True,True,29,31,1,29,29,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_402,3,True,32,True,15,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_404,1,True,32,False,30,31,2,True,True,True,27,27,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_406,1,True,32,False,13,31,1,True,True,True,2,2,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_407,4,True,32,False,29,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_409,4,True,32,True,15,31,4,True,True,True,2,2,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_410,2,True,32,False,21,31,1,True,True,True,14,14,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_411,3,True,32,False,22,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_414,4,True,32,False,15,31,1,True,True,True,15,31,1,15,15,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_415,5,True,32,True,20,31,4,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_417,5,True,32,True,0,31,3,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_418,5,True,32,False,0,31,1,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_419,4,True,32,True,23,31,1,False,False,False,17,17,0,17,17,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_421,5,True,32,True,9,31,2,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_424,5,True,32,False,28,31,4,True,True,True,6,6,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_425,5,True,32,True,13,31,2,False,False,False,12,12,0,12,12,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_426,3,True,32,False,6,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_428,4,True,32,True,19,31,2,True,True,True,22,22,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_429,3,True,32,True,31,30,9,True,True,True,12,12,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_431,4,True,32,True,17,31,1,True,True,True,3,3,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_433,2,True,32,True,31,30,1,True,True,True,19,30,1,31,30,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_434,5,True,32,False,26,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_435,5,True,32,False,6,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_437,3,True,32,True,16,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_439,3,True,32,False,28,31,3,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_440,3,True,32,False,20,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_441,4,True,32,False,23,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_442,4,True,32,False,27,31,1,True,True,True,3,3,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_443,4,True,32,False,2,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_446,4,True,32,False,17,31,1,True,True,True,3,3,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_447,1,True,32,True,18,31,1,True,True,True,5,5,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_448,5,True,32,True,3,31,6,True,True,True,7,7,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_449,1,True,32,True,23,31,2,True,True,True,24,24,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_450,5,True,32,False,20,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_453,2,True,32,False,24,31,4,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_455,2,True,32,False,9,31,3,True,True,True,12,12,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_457,1,True,32,False,30,31,1,True,True,True,6,31,1,6,6,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_458,3,True,32,True,30,31,2,True,True,True,27,27,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_461,4,True,32,False,24,31,1,True,True,True,24,31,1,24,24,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_462,2,True,32,True,13,31,1,True,True,True,10,10,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_463,2,True,32,False,23,31,2,True,True,True,10,10,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_464,3,True,32,False,2,31,1,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_465,4,True,32,False,27,31,1,True,True,True,31,4,1,31,4,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_466,5,True,32,True,6,31,1,False,False,False,13,13,0,11,11,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_467,2,True,32,True,31,30,2,False,False,False,0,0,0,0,0,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_468,4,True,32,False,13,31,2,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_469,3,True,32,False,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_470,5,True,32,True,8,31,17,False,True,False,31,25,1,8,8,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_471,3,True,32,False,20,31,1,True,True,True,9,31,1,27,27,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_472,1,True,32,True,14,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_473,5,True,32,True,21,31,1,False,False,False,30,30,0,30,30,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_474,1,True,32,False,12,31,1,True,True,True,12,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_475,5,True,32,True,13,31,2,False,False,False,27,27,0,10,10,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_476,2,True,32,True,4,31,1,True,True,True,4,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_477,3,True,32,True,28,31,3,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_479,5,True,32,False,14,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_480,2,True,32,True,29,31,3,True,False,False,4,4,0,13,13,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_484,3,True,32,True,8,31,7,False,True,False,28,28,0,19,19,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_485,2,True,32,True,25,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_486,3,True,32,False,8,31,1,True,True,True,20,20,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_488,5,True,32,True,2,31,1,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_489,3,True,32,True,10,31,1,True,True,True,1,31,1,10,10,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_491,5,True,32,True,18,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_493,5,True,32,True,11,31,5,True,True,True,30,30,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_495,4,True,32,False,29,31,1,True,True,True,28,28,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_497,5,True,32,True,17,31,1,True,True,True,2,2,0,17,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_7b_reward,InternLM2-7B,math500_499,4,True,32,True,3,31,3,True,True,True,3,31,1,3,3,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_000,2,True,32,False,1,31,3,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_001,5,True,32,True,17,31,5,True,True,True,19,19,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_003,3,True,32,False,24,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_004,2,True,32,True,11,31,1,False,False,False,17,17,0,17,17,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_005,2,True,32,False,13,31,1,True,True,True,13,31,1,13,13,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_006,3,True,32,False,20,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_007,4,True,32,True,30,31,4,True,False,False,30,31,1,0,0,0,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_008,3,True,32,False,21,31,2,True,True,True,21,31,1,21,21,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_010,3,True,32,True,29,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_012,5,True,32,False,26,31,2,True,True,True,1,1,0,1,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_013,2,True,32,False,0,31,1,True,True,True,22,31,1,31,6,1,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_015,5,True,32,True,3,31,3,True,True,True,6,6,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_016,1,True,32,False,23,31,1,True,True,True,3,3,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_018,1,True,32,True,22,31,1,False,False,False,17,17,0,11,11,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_020,3,True,32,False,31,30,1,True,True,True,31,30,1,31,31,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_023,5,True,32,False,13,31,2,True,True,True,13,31,1,28,28,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_024,5,True,32,True,20,31,6,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_027,2,True,32,False,25,31,2,True,True,True,7,7,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_028,2,True,32,False,12,31,1,True,True,True,12,31,1,12,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_029,2,True,32,False,24,31,9,True,True,True,6,6,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_031,4,True,32,False,16,31,2,True,True,True,27,27,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_032,4,True,32,True,0,31,1,False,True,False,27,27,0,31,18,1,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_034,4,True,32,False,11,31,1,True,True,True,0,0,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_035,2,True,32,False,19,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_036,2,True,32,True,19,31,1,True,True,True,10,10,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_037,3,True,32,False,16,31,1,True,True,True,0,0,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_038,1,True,32,False,31,30,1,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_040,2,True,32,False,0,31,1,True,True,True,4,4,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_042,2,True,32,False,1,31,1,True,True,True,10,31,1,23,23,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_044,5,True,32,True,5,31,1,True,True,True,24,24,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_045,3,True,32,False,11,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_046,2,True,32,True,23,31,1,True,True,True,23,31,1,23,23,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_047,5,True,32,False,29,31,3,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_049,4,True,32,False,10,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_050,5,True,32,True,30,31,3,True,True,True,10,10,0,15,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_051,2,True,32,True,16,31,2,True,True,True,30,30,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_052,5,True,32,False,21,31,1,True,True,True,7,7,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_053,2,True,32,False,24,31,1,True,True,True,24,31,1,24,24,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_054,2,True,32,False,9,31,1,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_055,4,True,32,False,3,31,1,True,True,True,3,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_056,3,True,32,False,12,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_057,2,True,32,False,3,31,2,True,True,True,24,24,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_058,1,True,32,False,12,31,1,True,True,True,12,31,1,12,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_059,2,True,32,False,8,31,2,True,True,True,7,7,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_060,5,True,32,True,23,31,1,True,False,False,8,31,1,21,31,1,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_061,3,True,32,False,27,31,1,True,True,True,19,19,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_062,5,True,32,True,26,31,5,False,True,False,27,27,0,29,29,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_063,5,True,32,True,24,31,1,True,True,True,12,12,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_067,4,True,32,False,8,31,2,True,True,True,8,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_068,4,True,32,True,29,31,1,True,True,True,21,21,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_069,4,True,32,False,1,31,2,True,True,True,21,21,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_073,4,True,32,False,12,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_074,2,True,32,True,4,31,1,True,True,True,12,12,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_076,2,True,32,False,12,31,1,True,True,True,12,31,1,8,8,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_077,1,True,32,False,15,31,4,True,True,True,31,30,1,31,30,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_078,4,True,32,True,13,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_079,1,True,32,False,27,31,1,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_083,2,True,32,True,24,31,3,True,True,True,25,25,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_084,4,True,32,False,16,31,2,True,True,True,22,22,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_085,4,True,32,False,19,31,4,True,True,True,31,12,1,12,12,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_086,1,True,32,False,11,31,1,True,True,True,11,31,1,11,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_087,1,True,32,False,22,31,4,True,True,True,8,8,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_093,4,True,32,False,8,31,2,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_095,2,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_098,2,True,32,False,5,31,1,True,True,True,7,7,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_105,3,True,32,True,4,31,1,True,True,True,26,31,1,26,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_107,2,True,32,False,10,31,3,True,True,True,22,22,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_108,3,True,32,True,18,31,2,True,True,True,23,23,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_111,3,True,32,False,24,31,2,True,True,True,26,26,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_112,4,True,32,False,30,31,7,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_113,2,True,32,False,1,31,3,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_116,2,True,32,False,6,31,1,True,True,True,18,18,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_117,2,True,32,False,22,31,1,True,True,True,6,6,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_118,5,True,32,True,27,31,3,False,True,False,23,23,0,20,20,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_120,2,True,32,True,24,31,2,True,True,True,3,3,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_121,2,True,32,False,13,31,2,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_122,3,True,32,True,17,31,3,False,False,False,11,11,0,11,11,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_123,4,True,32,True,27,31,1,True,True,True,26,31,1,27,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_125,4,True,32,False,4,31,3,True,True,True,3,31,1,3,3,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_128,3,True,32,True,23,31,2,True,True,True,13,13,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_130,4,True,32,True,24,31,1,False,False,False,30,31,1,30,30,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_131,4,True,32,False,12,31,2,True,True,True,7,7,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_132,3,True,32,False,11,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_134,4,True,32,False,24,31,2,True,True,True,4,4,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_136,5,True,32,True,25,31,1,True,True,True,2,2,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_139,3,True,32,False,11,31,2,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_140,4,True,32,True,8,31,2,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_141,1,True,32,False,6,31,1,True,True,True,6,31,1,6,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_142,5,True,32,True,8,31,2,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_143,3,True,32,True,15,31,13,True,True,True,6,6,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_144,1,True,32,False,6,31,1,True,True,True,20,20,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_148,1,True,32,False,26,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_149,2,True,32,True,9,31,1,True,True,True,18,31,1,22,22,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_151,5,True,32,True,13,31,1,True,True,True,10,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_159,4,True,32,False,12,31,2,True,True,True,25,25,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_160,2,True,32,False,12,31,5,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_161,2,True,32,False,20,31,2,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_164,2,True,32,True,13,31,2,True,True,True,14,14,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_167,1,True,32,False,14,31,3,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_169,2,True,32,False,3,31,1,True,True,True,3,31,1,3,3,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_171,1,True,32,True,28,31,3,True,True,True,0,31,1,28,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_173,5,True,32,True,29,31,1,True,True,True,16,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_174,3,True,32,False,22,31,2,True,True,True,22,31,1,22,22,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_176,3,True,32,True,23,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_179,4,True,32,False,2,31,1,True,True,True,25,25,0,31,28,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_181,3,True,32,False,15,31,2,True,True,True,4,4,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_182,2,True,32,False,4,31,2,True,True,True,0,0,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_183,4,True,32,False,30,31,1,True,True,True,30,31,1,28,28,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_185,1,True,32,False,24,31,1,True,True,True,10,31,1,10,10,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_186,4,True,32,True,10,31,1,True,True,True,26,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_187,1,True,32,False,13,31,3,True,True,True,24,24,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_188,5,True,32,True,17,31,3,False,True,False,25,25,0,26,26,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_192,3,True,32,True,13,31,11,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_193,3,True,32,False,13,31,1,True,True,True,31,31,0,4,4,0,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_197,5,True,32,False,22,31,1,True,True,True,12,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_199,2,True,32,False,4,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_203,3,True,32,False,24,31,1,True,True,True,16,31,1,16,16,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_205,3,True,32,False,22,31,2,True,True,True,5,5,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_206,2,True,32,False,0,31,1,True,True,True,15,15,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_207,2,True,32,False,14,31,5,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_208,3,True,32,False,7,31,1,True,True,True,12,12,0,7,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_209,2,True,32,True,15,31,2,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_211,2,True,32,False,16,31,1,True,True,True,17,31,1,17,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_212,3,True,32,False,29,31,1,True,True,True,19,19,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_214,5,True,32,True,0,31,1,False,False,False,13,13,0,3,3,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_215,4,True,32,False,19,31,1,True,True,True,10,31,1,10,10,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_223,3,True,32,True,28,31,1,True,True,True,5,5,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_225,3,True,32,False,30,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_226,3,True,32,True,14,31,1,True,True,True,14,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_228,4,True,32,True,5,31,17,False,True,False,24,24,0,27,27,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_229,4,True,32,False,24,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_231,4,True,32,False,30,31,2,True,True,True,5,5,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_233,2,True,32,False,6,31,2,True,True,True,9,9,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_234,3,True,32,True,22,31,1,True,True,True,27,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_237,1,True,32,True,25,31,1,True,True,True,25,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_238,5,True,32,True,0,31,1,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_239,5,True,32,True,22,31,1,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_241,5,True,32,True,8,31,22,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_243,2,True,32,False,1,31,3,True,True,True,15,15,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_244,5,True,32,False,18,31,4,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_245,4,True,32,True,27,31,1,False,False,False,10,10,0,6,6,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_246,2,True,32,True,2,31,1,False,True,False,27,27,0,2,2,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_250,4,True,32,False,7,31,2,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_252,5,True,32,True,11,31,1,True,True,True,11,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_254,5,True,32,False,16,31,1,True,True,True,16,31,1,16,16,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_258,3,True,32,False,18,31,1,True,True,True,24,24,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_259,1,True,32,False,2,31,3,True,True,True,25,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_260,3,True,32,False,27,31,2,True,True,True,14,31,1,14,14,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_261,3,True,32,False,5,31,1,True,True,True,21,31,1,5,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_262,1,True,32,False,27,31,1,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_263,4,True,32,False,3,31,1,True,True,True,17,17,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_265,2,True,32,False,12,31,2,True,True,True,26,26,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_269,3,True,32,False,29,31,3,True,True,True,0,31,1,5,5,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_270,1,True,32,False,10,31,3,True,True,True,9,9,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_272,4,True,32,True,28,31,1,True,True,True,28,31,1,28,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_275,2,True,32,False,30,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_276,5,True,32,True,13,31,3,True,True,True,13,13,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_277,4,True,32,False,25,31,2,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_278,3,True,32,True,27,31,3,True,True,True,13,13,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_280,4,True,32,False,24,31,7,True,True,True,14,14,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_282,4,True,32,True,16,31,4,False,False,False,21,21,0,20,20,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_283,3,True,32,False,24,31,2,True,True,True,24,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_284,5,True,32,True,6,31,2,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_287,5,True,32,True,23,31,2,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_288,5,True,32,True,20,31,3,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_289,3,True,32,False,21,31,1,True,True,True,21,21,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_290,3,True,32,False,8,31,9,True,True,True,7,7,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_291,4,True,32,True,15,31,1,True,True,True,23,23,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_293,5,True,32,False,24,31,1,True,True,True,24,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_294,4,True,32,True,16,31,1,True,True,True,16,31,1,16,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_298,4,True,32,True,27,31,1,False,True,False,21,21,0,25,25,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_300,4,True,32,False,7,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_301,5,True,32,True,23,31,1,True,True,True,22,31,1,5,5,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_304,3,True,32,True,10,31,2,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_307,2,True,32,False,0,31,1,True,True,True,7,31,1,6,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_310,2,True,32,False,21,31,1,True,True,True,4,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_311,4,True,32,False,14,31,5,True,True,True,11,11,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_312,1,True,32,False,19,31,1,True,True,True,29,29,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_318,2,True,32,False,21,31,1,True,True,True,21,31,1,8,8,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_320,5,True,32,True,25,31,1,True,True,True,25,31,1,25,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_322,3,True,32,False,4,31,2,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_324,4,True,32,True,31,30,1,False,True,False,0,0,0,31,31,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_325,2,True,32,False,25,31,4,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_328,5,True,32,True,0,31,1,False,True,False,26,31,1,0,31,1,,,True,,,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_330,5,True,32,False,19,31,1,True,True,True,22,22,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_331,5,True,32,False,23,31,1,True,True,True,11,31,1,7,7,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_333,4,True,32,True,7,31,1,True,True,True,20,20,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_334,3,True,32,True,13,31,1,True,True,True,6,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_335,4,True,32,False,1,31,1,True,True,True,7,7,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_339,3,True,32,True,22,31,1,True,True,True,3,3,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_341,4,True,32,False,27,31,8,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_342,3,True,32,False,31,30,4,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_344,2,True,32,False,5,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_346,4,True,32,False,16,31,1,True,True,True,19,31,1,16,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_350,2,True,32,False,29,31,2,True,True,True,0,0,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_353,4,True,32,False,20,31,1,True,True,True,20,31,1,20,20,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_354,4,True,32,True,1,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_357,5,True,32,True,7,31,1,False,True,False,12,12,0,29,29,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_363,2,True,32,False,20,31,1,True,True,True,11,31,1,26,26,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_364,4,True,32,True,4,31,1,True,True,True,24,24,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_365,5,True,32,True,21,31,1,False,False,False,11,31,1,11,31,1,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_366,4,True,32,False,28,31,1,True,True,True,19,31,1,19,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_367,4,True,32,True,7,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_368,2,True,32,False,31,30,1,True,True,True,2,30,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_370,1,True,32,False,18,31,1,True,True,True,18,31,1,15,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_373,5,True,32,False,14,31,1,True,True,True,28,31,1,14,14,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_374,1,True,32,False,25,31,1,True,True,True,7,7,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_375,5,True,32,False,8,31,1,True,True,True,18,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_376,4,True,32,False,23,31,1,True,True,True,1,1,0,1,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_377,3,True,32,True,24,31,3,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_379,4,True,32,False,20,31,1,True,True,True,20,31,1,26,26,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_380,4,True,32,True,5,31,1,False,True,False,16,16,0,1,1,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_382,5,True,32,True,8,31,2,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_383,4,True,32,False,3,31,1,True,True,True,13,31,1,13,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_384,2,True,32,False,4,31,1,True,True,True,5,5,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_385,5,True,32,False,0,31,2,True,True,True,11,11,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_386,3,True,32,False,31,30,2,True,True,True,31,30,1,31,31,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_387,1,True,32,False,13,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_389,3,True,32,True,14,31,1,True,True,True,26,26,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_390,5,True,32,False,18,31,3,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_391,5,True,32,True,8,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_394,5,True,32,True,7,31,3,True,True,True,5,5,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_395,1,True,32,False,2,31,1,True,True,True,2,31,1,2,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_396,3,True,32,True,18,31,2,False,False,False,13,13,0,5,5,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_397,2,True,32,False,31,30,1,True,True,True,22,22,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_399,2,True,32,False,17,31,1,True,True,True,17,31,1,17,17,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_402,3,True,32,True,2,31,1,True,True,True,31,31,0,31,2,1,-1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_403,4,True,32,True,6,31,6,False,True,False,26,26,0,0,0,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_404,1,True,32,False,16,31,1,True,True,True,1,1,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_406,1,True,32,False,2,31,1,True,True,True,2,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_407,4,True,32,False,12,31,8,True,True,True,9,9,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_409,4,True,32,True,23,31,7,True,True,True,2,2,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_410,2,True,32,False,20,31,2,True,True,True,14,14,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_411,3,True,32,False,28,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_413,2,True,32,False,29,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_414,4,True,32,False,26,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_415,5,True,32,True,28,31,2,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_417,5,True,32,True,2,31,1,True,True,True,2,2,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_418,5,True,32,False,19,31,3,True,True,True,6,6,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_419,4,True,32,True,7,31,1,False,False,False,25,25,0,25,25,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_424,5,True,32,False,23,31,8,True,True,True,27,27,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_425,5,True,32,True,5,31,6,True,True,True,0,0,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_426,3,True,32,False,25,31,3,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_428,4,True,32,True,1,31,2,True,True,True,25,25,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_429,3,True,32,True,16,31,2,False,False,False,26,26,0,26,26,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_434,5,True,32,False,23,31,2,True,True,True,31,31,0,14,14,0,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_436,4,True,32,True,20,31,4,True,False,False,12,12,0,23,23,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_437,3,True,32,True,23,31,2,False,True,False,24,24,0,8,8,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_439,3,True,32,False,30,31,1,True,True,True,30,31,1,0,0,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_441,4,True,32,False,13,31,1,True,True,True,24,31,1,24,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_442,4,True,32,False,3,31,1,True,True,True,3,31,1,3,3,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_443,4,True,32,False,17,31,1,True,True,True,18,18,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_446,4,True,32,False,15,31,1,True,True,True,3,3,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_447,1,True,32,True,17,31,1,True,True,True,7,7,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_448,5,True,32,True,17,31,5,True,True,True,4,4,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_449,1,True,32,True,5,31,3,True,True,True,17,17,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_450,5,True,32,False,15,31,2,True,True,True,30,30,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_453,2,True,32,False,10,31,2,True,True,True,21,31,1,10,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_454,5,True,32,True,12,31,1,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_455,2,True,32,False,14,31,5,True,True,True,12,12,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_457,1,True,32,False,6,31,1,True,True,True,24,31,1,24,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_458,3,True,32,True,11,31,1,True,True,True,27,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_459,5,True,32,True,27,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_460,4,True,32,True,2,31,1,False,False,False,19,19,0,19,19,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_461,4,True,32,False,3,31,3,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_462,2,True,32,True,9,31,1,True,True,True,18,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_463,2,True,32,False,6,31,2,True,True,True,10,10,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_464,3,True,32,False,1,31,1,True,True,True,31,21,1,23,23,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_465,4,True,32,False,28,31,2,True,True,True,31,4,1,4,4,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_468,4,True,32,False,29,31,1,True,True,True,26,31,1,26,26,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_469,3,True,32,False,1,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_470,5,True,32,True,22,31,9,False,False,False,31,25,1,31,25,1,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_472,1,True,32,True,26,31,1,True,True,True,6,6,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_474,1,True,32,False,1,31,1,True,True,True,12,12,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_475,5,True,32,True,13,31,2,False,False,False,6,6,0,6,6,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_476,2,True,32,True,4,31,1,True,True,True,4,31,1,4,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_479,5,True,32,False,18,31,1,True,True,True,31,31,0,18,18,0,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_480,2,True,32,True,23,31,1,True,True,True,7,31,1,7,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_482,5,True,32,True,13,31,2,True,False,False,1,1,0,17,31,1,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_486,3,True,32,False,27,31,2,True,True,True,20,20,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_488,5,True,32,True,23,31,1,True,True,True,23,23,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_489,3,True,32,True,6,31,2,True,True,True,10,31,1,10,10,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_495,4,True,32,False,8,31,1,True,True,True,28,31,1,8,8,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_497,5,True,32,True,2,31,1,True,True,True,2,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
internlm2_1_8b_reward,InternLM2-1.8B,math500_499,4,True,32,True,25,31,2,True,True,True,25,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_001,5,True,32,True,1,31,2,True,True,True,11,11,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_004,2,True,32,True,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_005,2,True,32,False,6,31,1,True,True,True,6,31,1,6,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_007,4,True,32,True,1,31,4,True,True,True,4,4,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_008,3,True,32,False,16,31,4,True,True,True,19,19,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_013,2,True,32,False,0,31,1,True,True,True,22,22,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_015,5,True,32,True,16,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_016,1,True,32,False,28,31,1,True,True,True,28,31,1,0,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_017,4,True,32,True,23,31,1,True,True,True,25,31,1,23,23,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_019,3,True,32,True,9,31,1,True,True,True,20,20,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_023,5,True,32,False,4,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_024,5,True,32,True,25,31,2,True,True,True,14,14,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_027,2,True,32,False,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_028,2,True,32,False,12,31,1,True,True,True,12,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_029,2,True,32,False,8,31,2,True,True,True,6,6,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_031,4,True,32,False,8,31,1,True,True,True,27,27,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_032,4,True,32,True,16,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_034,4,True,32,False,14,31,15,True,True,True,18,18,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_035,2,True,32,False,0,31,2,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_036,2,True,32,True,8,31,2,True,True,True,1,1,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_037,3,True,32,False,1,31,2,True,True,True,3,3,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_040,2,True,32,False,16,31,1,True,True,True,4,4,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_041,4,True,32,True,2,31,1,True,True,True,3,3,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_042,2,True,32,False,25,31,1,True,True,True,25,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_044,5,True,32,True,5,31,1,True,True,True,5,31,1,5,5,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_045,3,True,32,False,11,31,2,True,True,True,11,11,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_046,2,True,32,True,1,31,10,True,True,True,30,30,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_047,5,True,32,False,6,31,2,True,True,True,6,31,1,6,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_049,4,True,32,False,7,31,1,True,True,True,18,18,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_051,2,True,32,True,21,31,2,True,True,True,31,30,1,29,29,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_052,5,True,32,False,31,30,2,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_053,2,True,32,False,4,31,1,True,True,True,2,2,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_054,2,True,32,False,1,31,1,True,True,True,1,31,1,1,1,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_055,4,True,32,False,16,31,1,True,True,True,16,31,1,16,16,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_056,3,True,32,False,25,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_057,2,True,32,False,3,31,2,True,True,True,31,19,1,19,19,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_058,1,True,32,False,13,31,1,True,True,True,13,13,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_059,2,True,32,False,17,31,2,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_065,1,True,32,False,0,31,3,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_067,4,True,32,False,27,31,3,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_068,4,True,32,True,28,31,1,True,True,True,27,27,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_073,4,True,32,False,28,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_076,2,True,32,False,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_077,1,True,32,False,24,31,4,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_079,1,True,32,False,1,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_084,4,True,32,False,16,31,2,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_086,1,True,32,False,11,31,1,True,True,True,11,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_087,1,True,32,False,19,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_090,3,True,32,True,16,31,1,True,False,False,26,26,0,23,23,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_093,4,True,32,False,11,31,4,True,True,True,16,16,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_095,2,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_098,2,True,32,False,25,31,3,True,True,True,7,7,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_102,1,True,32,False,29,31,1,True,True,True,18,18,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_105,3,True,32,True,26,31,1,True,True,True,18,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_107,2,True,32,False,20,31,2,True,True,True,26,31,1,26,26,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_108,3,True,32,True,15,31,2,True,True,True,18,18,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_111,3,True,32,False,26,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_112,4,True,32,False,13,31,7,True,True,True,19,19,0,30,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_113,2,True,32,False,5,31,2,True,True,True,5,5,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_114,3,True,32,False,7,31,1,True,True,True,26,26,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_116,2,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_117,2,True,32,False,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_119,3,True,32,True,13,31,1,False,False,False,2,2,0,20,20,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_120,2,True,32,True,9,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_121,2,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_125,4,True,32,False,25,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_128,3,True,32,True,25,31,1,True,True,True,28,28,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_130,4,True,32,True,24,31,1,True,True,True,18,31,1,24,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_131,4,True,32,False,6,31,1,True,True,True,6,6,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_132,3,True,32,False,14,31,2,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_134,4,True,32,False,16,31,3,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_135,5,True,32,False,6,31,1,True,True,True,13,13,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_136,5,True,32,True,9,31,1,True,True,True,25,25,0,9,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_139,3,True,32,False,9,31,1,True,True,True,31,27,1,14,14,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_140,4,True,32,True,17,31,2,True,True,True,17,31,1,17,17,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_141,1,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_142,5,True,32,True,14,31,2,True,True,True,14,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_143,3,True,32,True,15,31,13,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_144,1,True,32,False,21,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_146,3,True,32,False,21,31,1,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_148,1,True,32,False,23,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_149,2,True,32,True,11,31,1,True,True,True,11,31,1,11,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_151,5,True,32,True,16,31,1,False,False,False,18,18,0,18,18,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_156,3,True,32,True,7,31,10,False,True,False,3,3,0,7,7,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_159,4,True,32,False,4,31,4,True,True,True,23,23,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_160,2,True,32,False,6,31,4,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_161,2,True,32,False,20,31,2,True,True,True,3,3,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_163,5,True,32,True,13,31,4,False,False,False,11,11,0,27,27,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_167,1,True,32,False,23,31,1,True,True,True,20,20,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_169,2,True,32,False,31,30,1,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_171,1,True,32,True,25,31,1,False,False,False,30,30,0,10,10,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_172,1,True,32,False,19,31,4,True,True,True,8,8,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_173,5,True,32,True,12,31,3,True,True,True,12,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_174,3,True,32,False,20,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_176,3,True,32,True,29,31,2,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_179,4,True,32,False,11,31,4,True,True,True,18,18,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_181,3,True,32,False,25,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_182,2,True,32,False,1,31,2,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_183,4,True,32,False,11,31,6,True,True,True,28,28,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_185,1,True,32,False,1,31,1,True,True,True,17,31,1,29,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_188,5,True,32,True,14,31,3,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_191,2,True,32,False,15,31,1,True,True,True,5,5,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_192,3,True,32,True,28,31,2,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_193,3,True,32,False,4,31,1,True,True,True,31,31,0,16,16,0,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_195,4,True,32,False,2,31,2,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_197,5,True,32,False,20,31,1,True,True,True,6,6,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_199,2,True,32,False,24,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_203,3,True,32,False,2,31,1,True,True,True,16,16,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_205,3,True,32,False,10,31,1,True,True,True,16,16,0,31,30,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_206,2,True,32,False,18,31,1,True,True,True,15,15,0,18,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_207,2,True,32,False,31,30,4,True,True,True,18,18,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_208,3,True,32,False,19,31,2,True,True,True,19,31,1,19,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_211,2,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_212,3,True,32,False,7,31,1,True,True,True,5,5,0,31,7,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_215,4,True,32,False,18,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_216,4,True,32,True,17,31,1,True,True,True,28,28,0,17,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_218,2,True,32,False,8,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_223,3,True,32,True,0,31,1,True,True,True,5,5,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_225,3,True,32,False,17,31,2,True,True,True,6,6,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_228,4,True,32,True,18,31,1,True,False,False,18,31,1,28,28,0,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_231,4,True,32,False,21,31,1,True,True,True,21,31,1,17,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_233,2,True,32,False,23,31,2,True,True,True,30,30,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_234,3,True,32,True,19,31,1,True,True,True,26,26,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_237,1,True,32,True,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_241,5,True,32,True,25,31,25,True,True,True,13,13,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_243,2,True,32,False,1,31,3,True,True,True,9,9,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_244,5,True,32,False,23,31,4,True,True,True,25,25,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_246,2,True,32,True,19,31,3,True,True,True,14,14,0,19,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_249,4,True,32,True,8,31,4,True,True,True,30,30,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_250,4,True,32,False,21,31,2,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_251,5,True,32,True,28,31,2,True,True,True,30,30,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_252,5,True,32,True,1,31,1,True,True,True,1,31,1,24,24,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_254,5,True,32,False,1,31,2,True,True,True,1,1,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_258,3,True,32,False,26,31,2,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_259,1,True,32,False,3,31,2,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_260,3,True,32,False,15,31,6,True,True,True,30,30,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_261,3,True,32,False,0,31,1,True,True,True,30,30,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_262,1,True,32,False,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_263,4,True,32,False,6,31,1,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_264,5,True,32,True,5,31,4,True,False,False,23,23,0,17,17,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_265,2,True,32,False,15,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_267,1,True,32,True,8,31,4,False,True,False,28,28,0,22,22,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_269,3,True,32,False,1,31,1,True,True,True,7,7,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_270,1,True,32,False,15,31,1,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_271,4,True,32,True,23,31,1,True,True,True,8,8,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_273,4,True,32,True,23,31,3,True,True,True,30,30,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_275,2,True,32,False,2,31,1,True,True,True,23,23,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_276,5,True,32,True,12,31,5,True,True,True,13,13,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_277,4,True,32,False,7,31,2,True,True,True,4,4,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_278,3,True,32,True,18,31,3,True,True,True,4,4,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_280,4,True,32,False,26,31,7,True,True,True,25,25,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_281,4,True,32,True,15,31,1,False,False,False,18,18,0,9,9,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_282,4,True,32,True,17,31,4,True,True,True,19,19,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_283,3,True,32,False,25,31,2,True,True,True,27,27,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_284,5,True,32,True,6,31,2,True,True,True,19,19,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_287,5,True,32,True,26,31,6,True,True,True,19,19,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_288,5,True,32,True,1,31,2,False,True,False,15,15,0,1,1,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_289,3,True,32,False,28,31,4,True,True,True,15,15,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_290,3,True,32,False,13,31,5,True,True,True,7,31,1,22,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_291,4,True,32,True,2,31,4,True,True,True,8,8,0,31,3,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_292,4,True,32,True,2,31,3,False,True,False,31,24,1,2,2,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_293,5,True,32,False,9,31,1,True,True,True,13,13,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_294,4,True,32,True,15,31,1,True,True,True,28,28,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_297,4,True,32,True,0,31,2,True,True,True,18,31,1,0,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_298,4,True,32,True,6,31,6,True,True,True,8,8,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_299,4,True,32,True,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_300,4,True,32,False,26,31,2,True,True,True,13,13,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_301,5,True,32,True,4,31,1,True,True,True,4,31,1,14,14,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_302,4,True,32,True,9,31,1,True,True,True,9,31,1,9,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_304,3,True,32,True,4,31,1,True,True,True,20,20,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_307,2,True,32,False,5,31,1,True,True,True,18,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_310,2,True,32,False,12,31,7,True,True,True,22,22,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_311,4,True,32,False,9,31,6,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_312,1,True,32,False,19,31,1,True,True,True,13,13,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_315,4,True,32,True,27,31,3,True,True,True,11,11,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_316,2,True,32,False,17,31,1,True,True,True,27,27,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_317,5,True,32,True,17,31,1,True,True,True,17,31,1,18,18,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_318,2,True,32,False,16,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_319,3,True,32,False,6,31,1,True,True,True,7,7,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_320,5,True,32,True,18,31,1,True,True,True,18,31,1,18,18,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_321,5,True,32,False,31,30,1,True,True,True,16,16,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_322,3,True,32,False,12,31,2,True,True,True,4,4,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_324,4,True,32,True,2,31,3,True,True,True,9,9,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_325,2,True,32,False,1,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_328,5,True,32,True,0,31,1,False,True,False,26,26,0,0,0,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_330,5,True,32,False,29,31,1,True,True,True,16,16,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_331,5,True,32,False,30,31,1,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_334,3,True,32,True,20,31,2,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_335,4,True,32,False,6,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_336,1,True,32,False,11,31,7,True,True,True,11,31,1,11,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_337,3,True,32,True,23,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_339,3,True,32,True,31,30,1,True,True,True,3,3,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_341,4,True,32,False,13,31,7,True,True,True,3,3,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_344,2,True,32,False,5,31,1,True,True,True,5,31,1,5,5,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_345,3,True,32,True,8,31,2,True,True,True,2,2,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_346,4,True,32,False,21,31,3,True,True,True,16,16,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_348,2,True,32,True,23,31,4,True,True,True,24,24,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_350,2,True,32,False,15,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_353,4,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_354,4,True,32,True,3,31,1,True,True,True,31,22,1,3,3,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_356,5,True,32,False,7,31,9,True,True,True,6,6,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_357,5,True,32,True,28,31,3,True,True,True,28,31,1,28,28,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_358,2,True,32,True,5,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_363,2,True,32,False,20,31,1,True,True,True,20,31,1,20,20,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_366,4,True,32,False,11,31,1,True,True,True,28,28,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_367,4,True,32,True,17,31,2,True,True,True,18,18,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_368,2,True,32,False,5,31,3,True,True,True,5,31,1,5,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_370,1,True,32,False,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_373,5,True,32,False,7,31,1,True,True,True,7,7,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_374,1,True,32,False,30,31,1,True,True,True,7,7,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_375,5,True,32,False,4,31,1,True,True,True,0,0,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_376,4,True,32,False,3,31,1,True,True,True,13,13,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_377,3,True,32,True,0,31,5,False,True,False,18,18,0,0,31,1,,,True,,,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_378,3,True,32,True,1,31,2,True,True,True,24,24,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_379,4,True,32,False,9,31,7,True,True,True,14,14,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_382,5,True,32,True,0,31,2,True,True,True,11,11,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_383,4,True,32,False,25,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_384,2,True,32,False,19,31,2,True,True,True,5,5,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_385,5,True,32,False,4,31,1,True,True,True,17,31,1,17,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_386,3,True,32,False,12,31,2,True,True,True,31,12,1,31,5,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_387,1,True,32,False,22,31,1,True,True,True,7,7,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_389,3,True,32,True,1,31,1,True,True,True,26,26,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_390,5,True,32,False,10,31,3,True,True,True,8,8,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_391,5,True,32,True,15,31,4,True,False,False,20,20,0,22,22,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_394,5,True,32,True,24,31,13,True,True,True,5,5,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_395,1,True,32,False,13,31,1,True,True,True,21,21,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_397,2,True,32,False,23,31,1,True,True,True,24,24,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_399,2,True,32,False,2,31,1,True,True,True,2,31,1,2,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_402,3,True,32,True,24,31,1,True,True,True,24,31,1,24,24,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_403,4,True,32,True,29,31,7,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_404,1,True,32,False,10,31,2,True,True,True,30,30,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_405,4,True,32,True,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_406,1,True,32,False,25,31,1,True,True,True,25,31,1,25,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_407,4,True,32,False,14,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_409,4,True,32,True,23,31,7,True,True,True,2,2,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_410,2,True,32,False,3,31,1,True,True,True,26,26,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_414,4,True,32,False,18,31,1,True,True,True,29,29,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_415,5,True,32,True,28,31,2,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_417,5,True,32,True,24,31,1,True,True,True,1,1,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_418,5,True,32,False,0,31,1,True,True,True,6,6,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_421,5,True,32,True,24,31,3,False,True,False,4,4,0,24,24,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_424,5,True,32,False,27,31,3,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_426,3,True,32,False,29,31,1,True,True,True,24,24,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_429,3,True,32,True,31,30,9,True,True,True,7,7,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_430,2,True,32,False,3,31,1,True,True,True,3,31,1,3,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_431,4,True,32,True,18,31,14,True,True,True,3,3,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_434,5,True,32,False,26,31,1,True,True,True,4,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_435,5,True,32,False,23,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_437,3,True,32,True,30,31,2,True,True,True,15,15,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_438,2,True,32,False,7,31,2,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_439,3,True,32,False,10,31,3,True,True,True,1,31,1,10,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_441,4,True,32,False,6,31,1,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_442,4,True,32,False,15,31,4,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_443,4,True,32,False,20,31,1,True,True,True,20,31,1,20,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_447,1,True,32,True,9,31,1,True,True,True,9,31,1,9,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_448,5,True,32,True,0,31,5,True,True,True,7,7,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_449,1,True,32,True,24,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_450,5,True,32,False,1,31,1,True,True,True,30,30,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_453,2,True,32,False,8,31,9,True,True,True,21,21,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_454,5,True,32,True,0,31,2,True,True,True,0,0,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_455,2,True,32,False,28,31,5,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_457,1,True,32,False,6,31,1,True,True,True,6,6,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_459,5,True,32,True,11,31,1,True,True,True,0,0,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_461,4,True,32,False,5,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_462,2,True,32,True,25,31,1,True,True,True,25,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_463,2,True,32,False,15,31,2,True,True,True,10,10,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_464,3,True,32,False,1,31,1,True,True,True,31,24,1,24,24,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_465,4,True,32,False,4,31,1,True,True,True,31,30,1,30,30,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_467,2,True,32,True,31,30,2,False,True,False,0,0,0,31,31,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_468,4,True,32,False,7,31,2,True,True,True,16,16,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_469,3,True,32,False,11,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_470,5,True,32,True,10,31,11,False,True,False,31,25,1,7,7,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_471,3,True,32,False,19,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_472,1,True,32,True,5,31,1,True,True,True,8,8,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_473,5,True,32,True,18,31,14,True,True,True,14,14,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_474,1,True,32,False,14,31,1,True,True,True,2,2,0,31,14,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_476,2,True,32,True,4,31,1,True,True,True,4,4,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_479,5,True,32,False,14,31,1,True,True,True,31,14,1,14,14,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_480,2,True,32,True,15,31,4,True,True,True,7,7,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_481,5,True,32,True,21,31,6,True,True,True,4,4,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_484,3,True,32,True,6,31,4,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_485,2,True,32,True,4,31,1,True,True,True,4,31,1,4,4,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_486,3,True,32,False,3,31,3,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_488,5,True,32,True,5,31,1,True,True,True,27,31,1,27,27,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_489,3,True,32,True,5,31,1,True,True,True,14,14,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_492,3,True,32,False,30,31,2,True,True,True,0,0,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_493,5,True,32,True,11,31,5,True,True,True,16,16,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_495,4,True,32,False,23,31,1,True,True,True,11,11,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
math_shepherd,Math-Shepherd,math500_499,4,True,32,True,31,30,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_000,2,True,32,False,11,31,4,True,True,True,13,13,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_001,5,True,32,True,8,31,2,True,True,True,27,27,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_003,3,True,32,False,2,31,1,True,True,True,14,14,0,31,10,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_005,2,True,32,False,28,31,1,True,True,True,26,26,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_006,3,True,32,False,30,31,1,True,True,True,26,26,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_007,4,True,32,True,1,31,4,True,True,True,4,4,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_008,3,True,32,False,0,31,3,True,True,True,28,28,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_010,3,True,32,True,23,31,6,True,True,True,3,3,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_012,5,True,32,False,13,31,2,True,True,True,3,3,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_013,2,True,32,False,0,31,1,True,True,True,11,11,0,31,6,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_014,1,True,32,True,25,31,12,False,True,False,0,0,0,25,25,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_015,5,True,32,True,17,31,1,True,True,True,2,2,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_016,1,True,32,False,10,31,1,True,True,True,3,3,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_017,4,True,32,True,16,31,4,False,True,False,2,2,0,10,10,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_018,1,True,32,True,24,31,1,True,True,True,22,22,0,24,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_019,3,True,32,True,1,31,6,True,True,True,2,2,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_020,3,True,32,False,31,30,1,True,True,True,31,31,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_022,5,True,32,True,25,31,5,True,True,True,22,22,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_023,5,True,32,False,0,31,2,True,True,True,4,4,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_024,5,True,32,True,2,31,6,True,True,True,14,14,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_027,2,True,32,False,16,31,5,True,True,True,9,9,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_028,2,True,32,False,12,31,1,True,True,True,12,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_029,2,True,32,False,1,31,9,True,True,True,8,8,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_031,4,True,32,False,2,31,2,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_032,4,True,32,True,29,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_034,4,True,32,False,13,31,9,True,True,True,18,18,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_035,2,True,32,False,6,31,2,True,True,True,5,5,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_037,3,True,32,False,20,31,2,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_038,1,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_039,3,True,32,True,23,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_040,2,True,32,False,18,31,1,True,True,True,5,5,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_041,4,True,32,True,15,31,4,True,True,True,4,4,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_042,2,True,32,False,15,31,1,True,True,True,22,22,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_044,5,True,32,True,16,31,6,True,True,True,22,22,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_045,3,True,32,False,10,31,2,True,True,True,31,10,1,31,10,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_046,2,True,32,True,17,31,2,True,True,True,25,25,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_047,5,True,32,False,28,31,1,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_049,4,True,32,False,1,31,1,True,True,True,3,3,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_050,5,True,32,True,14,31,8,True,True,True,0,0,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_051,2,True,32,True,2,31,2,True,True,True,1,1,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_052,5,True,32,False,2,31,1,True,True,True,2,2,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_053,2,True,32,False,8,31,1,True,True,True,19,19,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_054,2,True,32,False,17,31,1,True,True,True,12,12,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_055,4,True,32,False,29,31,1,True,True,True,29,29,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_056,3,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_057,2,True,32,False,7,31,2,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_058,1,True,32,False,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_059,2,True,32,False,4,31,4,True,True,True,7,7,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_061,3,True,32,False,2,31,2,True,True,True,7,7,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_062,5,True,32,True,29,31,5,True,True,True,25,25,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_067,4,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_069,4,True,32,False,9,31,1,True,True,True,21,21,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_073,4,True,32,False,1,31,1,True,True,True,7,7,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_074,2,True,32,True,7,31,4,True,True,True,25,25,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_076,2,True,32,False,12,31,1,True,True,True,12,12,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_077,1,True,32,False,15,31,4,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_078,4,True,32,True,4,31,1,True,True,True,28,28,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_079,1,True,32,False,10,31,1,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_083,2,True,32,True,30,31,2,True,False,False,4,4,0,1,1,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_084,4,True,32,False,8,31,12,True,True,True,22,22,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_086,1,True,32,False,11,31,1,True,True,True,11,11,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_087,1,True,32,False,11,31,6,True,True,True,23,23,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_088,5,True,32,True,1,31,1,True,True,True,7,7,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_090,3,True,32,True,16,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_093,4,True,32,False,28,31,1,True,True,True,16,31,1,6,6,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_095,2,True,32,False,9,31,2,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_098,2,True,32,False,9,31,1,True,True,True,7,7,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_105,3,True,32,True,4,31,1,True,True,True,30,31,1,6,6,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_107,2,True,32,False,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_108,3,True,32,True,16,31,1,True,True,True,29,29,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_109,5,True,32,True,3,31,1,False,False,False,22,22,0,27,27,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_111,3,True,32,False,12,31,2,True,True,True,20,20,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_112,4,True,32,False,30,31,7,True,True,True,30,31,1,30,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_113,2,True,32,False,29,31,5,True,True,True,11,11,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_114,3,True,32,False,17,31,1,True,True,True,4,4,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_115,2,True,32,True,15,31,7,False,False,False,0,0,0,0,0,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_116,2,True,32,False,5,31,1,True,True,True,5,31,1,16,16,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_117,2,True,32,False,2,31,2,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_118,5,True,32,True,25,31,9,True,True,True,20,20,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_121,2,True,32,False,11,31,1,True,True,True,22,22,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_123,4,True,32,True,9,31,7,True,True,True,26,26,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_125,4,True,32,False,4,31,3,True,True,True,3,3,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_128,3,True,32,True,10,31,3,True,True,True,7,7,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_130,4,True,32,True,14,31,1,True,True,True,21,21,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_131,4,True,32,False,21,31,1,True,True,True,29,29,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_132,3,True,32,False,20,31,2,True,True,True,20,20,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_133,3,True,32,False,1,31,2,True,True,True,28,28,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_134,4,True,32,False,30,31,4,True,True,True,11,31,1,11,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_135,5,True,32,False,4,31,4,True,True,True,6,6,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_136,5,True,32,True,11,31,2,True,True,True,12,12,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_139,3,True,32,False,24,31,2,True,True,True,18,18,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_140,4,True,32,True,0,31,2,True,True,True,30,30,0,31,7,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_141,1,True,32,False,22,31,1,True,True,True,1,1,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_142,5,True,32,True,7,31,3,True,True,True,7,7,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_143,3,True,32,True,21,31,4,True,True,True,19,19,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_144,1,True,32,False,5,31,1,True,True,True,17,31,1,30,30,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_146,3,True,32,False,18,31,1,True,True,True,29,29,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_148,1,True,32,False,5,31,1,True,True,True,5,31,1,1,1,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_149,2,True,32,True,7,31,1,True,True,True,7,31,1,7,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_151,5,True,32,True,27,31,1,True,True,True,27,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_152,5,True,32,True,2,31,3,True,True,True,2,31,1,2,2,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_158,4,True,32,True,25,31,3,False,False,False,2,2,0,28,28,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_159,4,True,32,False,7,31,1,True,True,True,12,31,1,16,16,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_160,2,True,32,False,22,31,3,True,True,True,2,2,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_161,2,True,32,False,0,31,3,True,True,True,3,3,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_167,1,True,32,False,3,31,1,True,True,True,23,23,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_169,2,True,32,False,6,31,1,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_171,1,True,32,True,0,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_172,1,True,32,False,19,31,4,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_174,3,True,32,False,11,31,2,True,True,True,3,3,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_179,4,True,32,False,3,31,3,True,True,True,27,27,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_180,3,True,32,True,25,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_181,3,True,32,False,15,31,2,True,True,True,24,24,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_182,2,True,32,False,2,31,3,True,True,True,6,6,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_183,4,True,32,False,28,31,4,True,True,True,30,30,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_184,5,True,32,True,16,31,2,True,True,True,24,24,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_185,1,True,32,False,5,31,1,True,True,True,5,5,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_186,4,True,32,True,3,31,4,True,True,True,8,8,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_187,1,True,32,False,29,31,1,True,True,True,26,26,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_188,5,True,32,True,13,31,3,False,True,False,25,25,0,18,18,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_191,2,True,32,False,20,31,2,True,True,True,7,7,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_192,3,True,32,True,14,31,3,True,True,True,26,26,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_193,3,True,32,False,1,31,1,True,True,True,1,1,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_195,4,True,32,False,16,31,4,True,True,True,19,19,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_196,1,True,32,False,12,31,1,True,True,True,10,10,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_197,5,True,32,False,4,31,1,True,True,True,4,4,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_199,2,True,32,False,9,31,1,True,True,True,30,30,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_200,4,True,32,True,0,31,4,True,True,True,14,14,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_201,4,True,32,False,5,31,3,True,True,True,26,26,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_203,3,True,32,False,16,31,1,True,True,True,16,31,1,25,25,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_205,3,True,32,False,10,31,1,True,True,True,17,17,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_206,2,True,32,False,8,31,1,True,True,True,8,8,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_207,2,True,32,False,20,31,5,True,True,True,18,18,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_208,3,True,32,False,27,31,1,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_209,2,True,32,True,15,31,2,True,True,True,15,31,1,15,15,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_210,4,True,32,True,9,31,7,True,True,True,22,22,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_211,2,True,32,False,11,31,2,True,True,True,20,20,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_213,4,True,32,True,5,31,1,False,False,False,12,12,0,18,18,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_215,4,True,32,False,28,31,1,True,True,True,19,19,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_216,4,True,32,True,18,31,1,True,True,True,30,30,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_221,3,True,32,True,4,31,1,True,True,True,7,7,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_226,3,True,32,True,17,31,2,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_228,4,True,32,True,6,31,6,True,False,False,7,7,0,13,13,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_229,4,True,32,False,15,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_231,4,True,32,False,5,31,1,True,True,True,5,5,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_233,2,True,32,False,13,31,3,True,True,True,9,9,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_234,3,True,32,True,6,31,1,True,True,True,2,2,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_237,1,True,32,True,1,31,1,True,True,True,21,31,1,5,5,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_238,5,True,32,True,31,30,13,True,True,True,0,0,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_239,5,True,32,True,21,31,1,True,False,False,21,31,1,24,24,0,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_241,5,True,32,True,4,31,22,True,True,True,2,2,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_243,2,True,32,False,16,31,3,True,True,True,16,31,1,16,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_244,5,True,32,False,18,31,4,True,True,True,25,25,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_246,2,True,32,True,28,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_249,4,True,32,True,5,31,7,True,True,True,22,22,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_250,4,True,32,False,24,31,2,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_252,5,True,32,True,27,31,1,True,True,True,27,27,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_254,5,True,32,False,4,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_259,1,True,32,False,1,31,3,True,True,True,12,31,1,12,12,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_260,3,True,32,False,30,31,2,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_261,3,True,32,False,14,31,1,True,True,True,20,20,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_262,1,True,32,False,27,31,1,True,True,True,27,27,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_263,4,True,32,False,6,31,1,True,True,True,6,6,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_265,2,True,32,False,14,31,2,True,True,True,5,5,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_266,3,True,32,True,25,31,1,True,False,False,25,31,1,16,16,0,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_267,1,True,32,True,3,31,2,True,True,True,26,26,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_269,3,True,32,False,3,31,8,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_270,1,True,32,False,10,31,3,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_271,4,True,32,True,7,31,2,True,False,False,8,8,0,28,28,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_272,4,True,32,True,6,31,9,False,False,False,16,16,0,1,1,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_273,4,True,32,True,13,31,4,True,True,True,23,23,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_275,2,True,32,False,16,31,1,True,True,True,16,16,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_277,4,True,32,False,24,31,1,True,True,True,0,0,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_278,3,True,32,True,1,31,3,True,True,True,9,9,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_279,5,True,32,True,3,31,2,False,True,False,11,11,0,9,9,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_280,4,True,32,False,0,31,6,True,True,True,28,28,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_282,4,True,32,True,23,31,4,True,True,True,19,19,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_283,3,True,32,False,25,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_287,5,True,32,True,11,31,1,True,True,True,19,19,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_288,5,True,32,True,20,31,3,True,True,True,3,3,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_289,3,True,32,False,10,31,2,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_290,3,True,32,False,20,31,5,True,True,True,3,31,1,3,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_291,4,True,32,True,3,31,3,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_293,5,True,32,False,27,31,1,True,True,True,19,19,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_294,4,True,32,True,10,31,11,True,True,True,16,16,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_299,4,True,32,True,11,31,1,True,True,True,31,24,1,14,14,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_300,4,True,32,False,5,31,2,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_301,5,True,32,True,16,31,1,True,True,True,18,18,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_304,3,True,32,True,6,31,2,True,True,True,20,20,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_307,2,True,32,False,30,31,1,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_308,5,True,32,True,19,31,1,False,False,False,18,18,0,30,30,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_310,2,True,32,False,1,31,8,True,True,True,15,15,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_311,4,True,32,False,0,31,2,True,True,True,4,4,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_312,1,True,32,False,25,31,2,True,True,True,9,9,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_313,5,True,32,True,28,31,9,True,True,True,18,18,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_315,4,True,32,True,27,31,3,True,True,True,19,19,0,31,20,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_316,2,True,32,False,9,31,2,True,True,True,29,29,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_318,2,True,32,False,13,31,1,True,True,True,13,13,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_319,3,True,32,False,7,31,3,True,True,True,7,7,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_320,5,True,32,True,2,31,16,True,True,True,25,25,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_321,5,True,32,False,0,31,1,True,True,True,27,27,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_322,3,True,32,False,5,31,1,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_324,4,True,32,True,2,31,3,True,False,False,9,9,0,15,15,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_325,2,True,32,False,0,31,4,True,True,True,12,12,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_328,5,True,32,True,18,31,4,True,True,True,0,0,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_329,4,True,32,False,30,31,1,True,True,True,5,5,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_330,5,True,32,False,28,31,1,True,True,True,28,28,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_331,5,True,32,False,14,31,6,True,True,True,30,30,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_334,3,True,32,True,13,31,1,True,True,True,13,31,1,21,21,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_335,4,True,32,False,28,31,1,True,True,True,11,11,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_336,1,True,32,False,14,31,6,True,True,True,4,4,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_337,3,True,32,True,4,31,8,True,True,True,22,22,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_338,3,True,32,True,10,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_339,3,True,32,True,1,31,1,True,True,True,31,3,1,1,31,1,0,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_340,3,True,32,True,12,31,6,False,False,False,29,29,0,1,1,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_341,4,True,32,False,7,31,7,True,True,True,7,7,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_342,3,True,32,False,21,31,2,True,True,True,25,25,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_344,2,True,32,False,5,31,1,True,True,True,28,28,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_345,3,True,32,True,24,31,1,True,True,True,24,31,1,24,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_346,4,True,32,False,28,31,1,True,True,True,28,28,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_348,2,True,32,True,23,31,4,True,True,True,24,24,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_350,2,True,32,False,11,31,1,True,True,True,11,11,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_351,3,True,32,True,21,31,1,False,True,False,10,10,0,19,19,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_353,4,True,32,False,4,31,1,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_354,4,True,32,True,1,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_356,5,True,32,False,10,31,13,True,True,True,6,6,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_357,5,True,32,True,6,31,3,True,True,True,27,27,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_358,2,True,32,True,2,31,8,True,True,True,5,5,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_361,4,True,32,True,31,30,2,True,True,True,0,0,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_363,2,True,32,False,20,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_366,4,True,32,False,20,31,1,True,True,True,20,20,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_367,4,True,32,True,17,31,2,True,True,True,31,26,1,17,17,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_368,2,True,32,False,9,31,1,True,True,True,20,31,1,23,23,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_370,1,True,32,False,13,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_373,5,True,32,False,23,31,2,True,True,True,23,23,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_374,1,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_375,5,True,32,False,21,31,1,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_376,4,True,32,False,19,31,1,True,True,True,13,13,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_377,3,True,32,True,1,31,2,True,True,True,1,1,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_378,3,True,32,True,15,31,2,True,True,True,15,31,1,15,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_379,4,True,32,False,30,31,2,True,True,True,30,30,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_380,4,True,32,True,23,31,12,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_382,5,True,32,True,0,31,2,True,False,False,9,31,1,10,10,0,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_383,4,True,32,False,4,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_384,2,True,32,False,4,31,1,True,True,True,27,27,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_385,5,True,32,False,25,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_386,3,True,32,False,13,31,3,True,True,True,18,18,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_387,1,True,32,False,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_389,3,True,32,True,1,31,1,True,True,True,8,8,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_390,5,True,32,False,14,31,1,True,True,True,19,19,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_391,5,True,32,True,11,31,5,False,True,False,22,22,0,21,21,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_395,1,True,32,False,2,31,1,True,True,True,1,1,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_397,2,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_399,2,True,32,False,0,31,1,True,True,True,0,31,1,0,0,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_402,3,True,32,True,10,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_403,4,True,32,True,20,31,7,False,False,False,15,15,0,15,15,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_404,1,True,32,False,5,31,2,True,True,True,18,18,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_405,4,True,32,True,16,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_406,1,True,32,False,0,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_407,4,True,32,False,14,31,1,True,True,True,14,14,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_409,4,True,32,True,26,31,1,True,True,True,2,2,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_410,2,True,32,False,31,30,1,True,True,True,31,31,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_411,3,True,32,False,17,31,1,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_413,2,True,32,False,12,31,1,True,True,True,2,2,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_414,4,True,32,False,25,31,2,True,True,True,15,31,1,13,13,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_415,5,True,32,True,11,31,6,True,True,True,28,28,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_417,5,True,32,True,0,31,3,False,True,False,16,16,0,0,0,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_418,5,True,32,False,2,31,4,True,True,True,6,6,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_421,5,True,32,True,29,31,1,True,True,True,14,14,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_423,5,True,32,True,5,31,4,False,True,False,2,2,0,17,17,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_424,5,True,32,False,10,31,3,True,True,True,10,10,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_425,5,True,32,True,18,31,1,True,False,False,18,31,1,6,6,0,,True,,,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_426,3,True,32,False,24,31,1,True,True,True,24,24,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_428,4,True,32,True,1,31,2,True,True,True,22,22,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_429,3,True,32,True,7,31,2,True,True,True,7,31,1,31,29,1,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_430,2,True,32,False,3,31,1,True,True,True,3,31,1,3,3,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_431,4,True,32,True,2,31,8,True,True,True,20,20,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_433,2,True,32,True,7,31,2,True,True,True,0,0,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_434,5,True,32,False,26,31,1,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_435,5,True,32,False,9,31,1,True,True,True,9,9,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_436,4,True,32,True,27,31,4,True,True,True,24,24,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_437,3,True,32,True,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_438,2,True,32,False,0,31,1,True,True,True,16,16,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_439,3,True,32,False,1,31,1,True,True,True,1,31,1,3,3,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_440,3,True,32,False,20,31,1,True,True,True,20,20,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_441,4,True,32,False,17,31,1,True,True,True,17,17,0,31,17,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_442,4,True,32,False,9,31,2,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_443,4,True,32,False,27,31,1,True,True,True,18,18,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_446,4,True,32,False,23,31,2,True,True,True,10,10,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_447,1,True,32,True,21,31,2,True,True,True,30,30,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_448,5,True,32,True,0,31,5,True,True,True,17,17,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_449,1,True,32,True,0,31,2,True,True,True,24,24,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_450,5,True,32,False,15,31,2,True,True,True,15,31,1,29,29,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_453,2,True,32,False,24,31,4,True,True,True,0,0,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_454,5,True,32,True,0,31,2,True,True,True,0,0,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_455,2,True,32,False,10,31,3,True,True,True,13,13,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_457,1,True,32,False,14,31,1,True,True,True,14,31,1,29,29,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_458,3,True,32,True,2,31,2,True,True,True,27,27,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_459,5,True,32,True,23,31,9,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_461,4,True,32,False,1,31,8,True,True,True,6,6,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_462,2,True,32,True,14,31,1,True,True,True,14,14,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_463,2,True,32,False,9,31,2,True,True,True,27,27,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_464,3,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_465,4,True,32,False,3,31,1,True,True,True,31,3,1,9,9,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_467,2,True,32,True,30,31,5,False,False,False,27,27,0,4,4,0,,,,,,,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_468,4,True,32,False,27,31,2,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_469,3,True,32,False,2,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_471,3,True,32,False,15,31,1,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_472,1,True,32,True,11,31,1,True,True,True,14,14,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_473,5,True,32,True,14,31,1,True,True,True,14,31,1,18,18,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_474,1,True,32,False,0,31,2,True,True,True,20,31,1,6,6,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_476,2,True,32,True,21,31,3,True,True,True,13,13,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_479,5,True,32,False,23,31,1,True,True,True,23,23,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_480,2,True,32,True,12,31,2,True,True,True,30,30,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_484,3,True,32,True,4,31,7,True,True,True,14,14,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_485,2,True,32,True,22,31,1,False,True,False,13,13,0,22,31,1,,,True,,,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_486,3,True,32,False,9,31,3,True,True,True,2,2,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_488,5,True,32,True,23,31,1,True,True,True,23,23,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_489,3,True,32,True,29,31,1,True,True,True,1,1,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_492,3,True,32,False,1,31,1,True,True,True,0,0,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_493,5,True,32,True,19,31,9,True,True,True,24,24,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_495,4,True,32,False,4,31,3,True,True,True,3,3,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_497,5,True,32,True,10,31,3,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_498,5,True,32,True,10,31,4,False,True,False,29,29,0,23,23,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
rlhflow_prm,RLHFlow,math500_499,4,True,32,True,26,31,1,True,True,True,26,31,1,22,22,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_003,3,True,32,False,2,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_005,2,True,32,False,0,31,1,True,True,True,0,0,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_007,4,True,32,True,1,31,4,True,True,True,29,29,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_008,3,True,32,False,2,31,2,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_013,2,True,32,False,0,31,1,True,True,True,26,26,0,31,15,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_014,1,True,32,True,23,31,1,True,True,True,23,31,1,23,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_015,5,True,32,True,0,31,2,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_016,1,True,32,False,1,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_018,1,True,32,True,8,31,1,True,True,True,8,31,1,8,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_019,3,True,32,True,24,31,1,True,True,True,24,24,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_020,3,True,32,False,24,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_021,3,True,32,True,10,31,1,True,True,True,10,10,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_022,5,True,32,True,13,31,15,True,True,True,20,20,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_023,5,True,32,False,2,31,2,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_024,5,True,32,True,26,31,6,True,True,True,14,14,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_026,5,True,32,True,20,31,4,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_027,2,True,32,False,13,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_028,2,True,32,False,10,31,1,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_029,2,True,32,False,6,31,1,True,True,True,6,6,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_031,4,True,32,False,0,31,2,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_032,4,True,32,True,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_034,4,True,32,False,8,31,18,True,True,True,31,29,1,23,23,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_035,2,True,32,False,4,31,2,True,True,True,5,5,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_036,2,True,32,True,20,31,3,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_037,3,True,32,False,13,31,2,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_040,2,True,32,False,1,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_041,4,True,32,True,10,31,2,True,True,True,10,10,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_042,2,True,32,False,15,31,1,True,True,True,22,22,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_044,5,True,32,True,8,31,1,True,True,True,8,8,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_045,3,True,32,False,31,30,2,True,True,True,31,31,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_046,2,True,32,True,31,30,12,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_047,5,True,32,False,0,31,2,True,True,True,28,28,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_049,4,True,32,False,23,31,1,True,True,True,23,23,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_050,5,True,32,True,18,31,3,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_051,2,True,32,True,31,30,2,True,True,True,31,31,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_052,5,True,32,False,6,31,1,True,True,True,6,6,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_053,2,True,32,False,8,31,1,True,True,True,10,10,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_054,2,True,32,False,1,31,1,True,True,True,1,1,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_055,4,True,32,False,1,31,1,True,True,True,23,23,0,31,25,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_056,3,True,32,False,9,31,1,True,True,True,13,13,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_057,2,True,32,False,10,31,7,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_058,1,True,32,False,1,31,1,True,True,True,8,8,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_059,2,True,32,False,7,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_060,5,True,32,True,20,31,11,False,True,False,17,17,0,28,28,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_062,5,True,32,True,12,31,1,True,True,True,12,12,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_063,5,True,32,True,22,31,10,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_065,1,True,32,False,18,31,4,True,True,True,30,30,0,18,31,1,-1,False,True,True,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_067,4,True,32,False,2,31,4,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_069,4,True,32,False,17,31,1,True,True,True,21,21,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_072,2,True,32,False,0,31,3,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_073,4,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_074,2,True,32,True,7,31,4,True,True,True,25,25,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_076,2,True,32,False,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_077,1,True,32,False,1,31,1,True,True,True,9,9,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_078,4,True,32,True,29,31,1,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_079,1,True,32,False,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_081,3,True,32,False,17,31,2,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_083,2,True,32,True,31,30,1,True,True,True,31,30,1,31,30,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_084,4,True,32,False,8,31,12,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_086,1,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_087,1,True,32,False,3,31,1,True,True,True,3,3,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_093,4,True,32,False,0,31,2,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_095,2,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_098,2,True,32,False,19,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_101,5,True,32,True,21,31,34,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_102,1,True,32,False,5,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_103,5,True,32,True,29,31,2,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_105,3,True,32,True,4,31,1,True,True,True,4,31,1,4,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_107,2,True,32,False,1,31,2,True,True,True,1,31,1,1,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_108,3,True,32,True,9,31,2,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_109,5,True,32,True,8,31,1,True,True,True,8,8,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_111,3,True,32,False,0,31,2,True,True,True,20,20,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_112,4,True,32,False,0,31,3,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_113,2,True,32,False,1,31,3,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_114,3,True,32,False,0,31,1,True,True,True,5,5,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_117,2,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_118,5,True,32,True,31,30,1,True,True,True,31,31,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_119,3,True,32,True,13,31,1,True,True,True,13,31,1,13,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_120,2,True,32,True,22,31,4,True,True,True,22,22,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_121,2,True,32,False,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_122,3,True,32,True,20,31,3,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_123,4,True,32,True,24,31,5,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_125,4,True,32,False,1,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_128,3,True,32,True,9,31,1,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_130,4,True,32,True,6,31,3,True,True,True,8,8,0,31,8,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_131,4,True,32,False,8,31,4,True,True,True,26,26,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_132,3,True,32,False,20,31,2,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_133,3,True,32,False,23,31,2,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_134,4,True,32,False,18,31,3,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_135,5,True,32,False,6,31,1,True,True,True,15,15,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_136,5,True,32,True,12,31,2,True,True,True,15,15,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_139,3,True,32,False,22,31,1,True,True,True,22,31,1,19,19,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_140,4,True,32,True,7,31,4,True,True,True,30,30,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_141,1,True,32,False,11,31,1,True,True,True,11,31,1,22,22,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_142,5,True,32,True,26,31,3,True,True,True,11,11,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_143,3,True,32,True,9,31,5,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_144,1,True,32,False,5,31,1,True,True,True,5,5,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_146,3,True,32,False,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_148,1,True,32,False,16,31,2,True,True,True,17,17,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_149,2,True,32,True,0,31,1,True,True,True,0,31,1,0,0,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_151,5,True,32,True,10,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_156,3,True,32,True,7,31,10,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_158,4,True,32,True,25,31,3,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_159,4,True,32,False,16,31,3,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_160,2,True,32,False,9,31,4,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_161,2,True,32,False,0,31,3,True,True,True,0,0,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_163,5,True,32,True,17,31,2,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_164,2,True,32,True,18,31,4,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_167,1,True,32,False,3,31,1,True,True,True,3,3,0,31,3,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_169,2,True,32,False,22,31,2,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_171,1,True,32,True,12,31,1,False,True,False,30,30,0,12,12,0,,,False,,True,,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_172,1,True,32,False,19,31,4,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_173,5,True,32,True,12,31,3,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_174,3,True,32,False,25,31,3,True,True,True,25,25,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_175,2,True,32,True,10,31,12,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_176,3,True,32,True,29,31,2,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_178,2,True,32,False,5,31,3,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_179,4,True,32,False,18,31,2,True,True,True,18,18,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_180,3,True,32,True,25,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_181,3,True,32,False,4,31,1,True,True,True,4,4,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_182,2,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_183,4,True,32,False,1,31,6,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_184,5,True,32,True,15,31,4,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_185,1,True,32,False,6,31,1,True,True,True,6,6,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_186,4,True,32,True,9,31,3,True,True,True,10,10,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_188,5,True,32,True,21,31,2,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_191,2,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_192,3,True,32,True,4,31,4,True,True,True,16,16,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_193,3,True,32,False,4,31,1,True,True,True,19,19,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_195,4,True,32,False,6,31,2,True,True,True,26,26,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_196,1,True,32,False,0,31,1,True,True,True,30,30,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_197,5,True,32,False,18,31,1,True,True,True,20,20,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_199,2,True,32,False,8,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_200,4,True,32,True,7,31,3,True,True,True,10,10,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_203,3,True,32,False,5,31,1,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_207,2,True,32,False,30,31,5,True,True,True,18,18,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_208,3,True,32,False,1,31,1,True,True,True,13,13,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_209,2,True,32,True,20,31,2,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_211,2,True,32,False,5,31,2,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_215,4,True,32,False,7,31,2,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_216,4,True,32,True,14,31,2,True,True,True,31,14,1,14,14,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_218,2,True,32,False,10,31,1,True,True,True,10,10,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_221,3,True,32,True,7,31,1,True,True,True,7,7,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_222,4,True,32,True,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_223,3,True,32,True,28,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_225,3,True,32,False,1,31,4,True,True,True,0,0,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_226,3,True,32,True,14,31,1,True,True,True,14,31,1,14,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_228,4,True,32,True,7,31,1,True,True,True,7,7,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_231,4,True,32,False,21,31,1,True,True,True,21,31,1,21,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_234,3,True,32,True,14,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_237,1,True,32,True,6,31,3,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_239,5,True,32,True,17,31,17,True,True,True,21,21,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_241,5,True,32,True,2,31,5,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_243,2,True,32,False,0,31,3,True,True,True,9,9,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_244,5,True,32,False,18,31,4,True,True,True,18,31,1,11,11,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_246,2,True,32,True,28,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_249,4,True,32,True,8,31,4,True,True,True,30,30,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_250,4,True,32,False,22,31,1,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_252,5,True,32,True,2,31,1,True,True,True,7,7,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_254,5,True,32,False,5,31,3,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_258,3,True,32,False,2,31,3,True,True,True,26,26,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_259,1,True,32,False,1,31,3,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_260,3,True,32,False,8,31,5,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_262,1,True,32,False,2,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_263,4,True,32,False,8,31,5,True,True,True,1,1,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_265,2,True,32,False,0,31,2,True,True,True,0,0,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_268,1,True,32,False,3,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_269,3,True,32,False,16,31,7,True,True,True,31,16,1,31,2,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_270,1,True,32,False,0,31,1,True,True,True,1,1,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_271,4,True,32,True,23,31,1,True,True,True,23,23,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_273,4,True,32,True,13,31,4,True,True,True,13,13,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_275,2,True,32,False,12,31,1,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_276,5,True,32,True,28,31,3,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_277,4,True,32,False,24,31,1,True,True,True,24,31,1,24,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_278,3,True,32,True,6,31,4,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_279,5,True,32,True,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_280,4,True,32,False,25,31,1,True,True,True,25,25,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_283,3,True,32,False,0,31,2,True,True,True,10,10,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_287,5,True,32,True,3,31,1,True,True,True,1,1,0,31,1,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_288,5,True,32,True,2,31,7,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_289,3,True,32,False,10,31,2,True,True,True,23,23,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_290,3,True,32,False,0,31,5,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_291,4,True,32,True,9,31,2,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_292,4,True,32,True,4,31,5,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_293,5,True,32,False,2,31,1,True,True,True,5,5,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_294,4,True,32,True,22,31,2,True,True,True,31,22,1,10,10,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_298,4,True,32,True,31,30,5,True,True,True,3,3,0,31,31,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_299,4,True,32,True,28,31,1,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_300,4,True,32,False,2,31,4,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_301,5,True,32,True,22,31,1,True,True,True,22,31,1,22,22,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_304,3,True,32,True,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_310,2,True,32,False,15,31,5,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_311,4,True,32,False,14,31,5,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_312,1,True,32,False,7,31,1,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_313,5,True,32,True,17,31,2,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_315,4,True,32,True,18,31,1,True,True,True,18,31,1,31,3,1,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_316,2,True,32,False,14,31,2,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_317,5,True,32,True,16,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_318,2,True,32,False,7,31,1,True,True,True,7,7,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_319,3,True,32,False,7,31,3,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_320,5,True,32,True,1,31,15,True,True,True,18,18,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_321,5,True,32,False,9,31,1,True,True,True,31,9,1,31,9,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_322,3,True,32,False,8,31,2,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_324,4,True,32,True,7,31,3,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_325,2,True,32,False,6,31,4,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_328,5,True,32,True,0,31,1,True,True,True,0,0,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_330,5,True,32,False,8,31,1,True,True,True,8,8,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_331,5,True,32,False,4,31,6,True,True,True,30,30,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_333,4,True,32,True,11,31,5,True,True,True,22,22,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_334,3,True,32,True,19,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_335,4,True,32,False,18,31,2,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_336,1,True,32,False,4,31,2,True,True,True,4,4,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_337,3,True,32,True,14,31,1,True,True,True,14,14,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_339,3,True,32,True,9,31,1,True,True,True,31,31,0,10,10,0,0,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_341,4,True,32,False,7,31,7,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_342,3,True,32,False,16,31,2,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_346,4,True,32,False,3,31,3,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_350,2,True,32,False,12,31,2,True,True,True,2,2,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_351,3,True,32,True,13,31,1,True,True,True,5,5,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_353,4,True,32,False,12,31,1,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_354,4,True,32,True,9,31,4,True,True,True,2,2,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_356,5,True,32,False,30,31,1,True,True,True,30,30,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_357,5,True,32,True,3,31,3,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_359,4,True,32,True,15,31,1,True,True,True,15,15,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_363,2,True,32,False,14,31,1,True,True,True,14,14,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_365,5,True,32,True,9,31,15,True,True,True,9,31,1,9,9,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_366,4,True,32,False,23,31,1,True,True,True,23,23,0,14,14,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_367,4,True,32,True,5,31,1,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_368,2,True,32,False,31,30,1,True,True,True,31,31,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_370,1,True,32,False,1,31,3,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_373,5,True,32,False,1,31,3,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_374,1,True,32,False,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_375,5,True,32,False,9,31,3,True,True,True,14,14,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_376,4,True,32,False,7,31,5,True,True,True,1,1,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_379,4,True,32,False,25,31,1,True,True,True,25,25,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_380,4,True,32,True,29,31,4,True,True,True,14,14,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_382,5,True,32,True,6,31,2,True,True,True,31,9,1,18,18,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_383,4,True,32,False,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_384,2,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_385,5,True,32,False,3,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_386,3,True,32,False,1,31,3,True,True,True,28,28,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_387,1,True,32,False,12,31,2,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_389,3,True,32,True,17,31,1,True,True,True,26,26,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_391,5,True,32,True,21,31,6,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_394,5,True,32,True,8,31,5,True,True,True,1,1,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_395,1,True,32,False,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_397,2,True,32,False,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_399,2,True,32,False,0,31,1,True,True,True,0,0,0,0,0,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_402,3,True,32,True,21,31,1,True,True,True,21,21,0,21,21,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_403,4,True,32,True,20,31,7,True,True,True,6,6,0,6,6,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_404,1,True,32,False,27,31,1,True,True,True,27,27,0,27,27,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_405,4,True,32,True,11,31,1,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_406,1,True,32,False,1,31,2,True,True,True,8,8,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_407,4,True,32,False,12,31,8,True,True,True,12,12,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_409,4,True,32,True,2,31,1,True,True,True,2,2,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_410,2,True,32,False,10,31,2,True,True,True,16,16,0,10,10,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_411,3,True,32,False,20,31,1,True,True,True,20,20,0,20,20,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_412,4,True,32,True,29,31,5,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_413,2,True,32,False,18,31,1,True,True,True,18,18,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_414,4,True,32,False,25,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_415,5,True,32,True,18,31,4,True,True,True,18,18,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_417,5,True,32,True,2,31,1,True,True,True,2,2,0,30,30,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_418,5,True,32,False,0,31,1,True,True,True,0,0,0,13,13,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_419,4,True,32,True,5,31,2,True,False,False,6,6,0,21,21,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_423,5,True,32,True,22,31,10,True,True,True,30,30,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_424,5,True,32,False,19,31,3,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_425,5,True,32,True,17,31,2,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_426,3,True,32,False,24,31,1,True,True,True,24,24,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_427,2,True,32,False,19,31,2,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_428,4,True,32,True,12,31,2,True,True,True,12,12,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_429,3,True,32,True,9,31,1,True,True,True,24,24,0,31,24,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_430,2,True,32,False,23,31,1,True,True,True,23,23,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_431,4,True,32,True,19,31,7,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_434,5,True,32,False,23,31,2,True,True,True,23,23,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_436,4,True,32,True,2,31,7,True,True,True,20,31,1,30,31,1,0,True,True,,,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_437,3,True,32,True,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_438,2,True,32,False,7,31,2,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_439,3,True,32,False,24,31,2,True,True,True,4,4,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_440,3,True,32,False,0,31,7,True,True,True,7,7,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_441,4,True,32,False,1,31,1,True,True,True,1,1,0,31,1,1,-1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_442,4,True,32,False,0,31,2,True,True,True,0,0,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_443,4,True,32,False,8,31,1,True,True,True,8,8,0,22,22,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_446,4,True,32,False,4,31,2,True,True,True,6,6,0,12,12,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_447,1,True,32,True,16,31,1,True,True,True,16,16,0,16,16,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_448,5,True,32,True,0,31,5,True,True,True,3,3,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_449,1,True,32,True,4,31,1,True,True,True,4,4,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_453,2,True,32,False,5,31,3,True,True,True,5,5,0,5,5,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_454,5,True,32,True,0,31,2,True,True,True,0,0,0,26,26,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_455,2,True,32,False,17,31,3,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_457,1,True,32,False,5,31,1,True,True,True,31,5,1,31,5,1,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_458,3,True,32,True,11,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_459,5,True,32,True,6,31,10,True,True,True,30,30,0,23,23,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_461,4,True,32,False,26,31,3,True,True,True,26,26,0,7,7,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_462,2,True,32,True,16,31,1,True,True,True,16,31,1,16,16,0,1,True,False,,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_463,2,True,32,False,14,31,1,True,True,True,14,14,0,28,28,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_464,3,True,32,False,0,31,1,True,True,True,31,1,1,1,1,0,1,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_465,4,True,32,False,24,31,2,True,True,True,24,24,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_466,5,True,32,True,16,31,3,True,False,False,6,6,0,20,20,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_468,4,True,32,False,3,31,3,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_469,3,True,32,False,2,31,1,True,True,True,3,3,0,3,3,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_470,5,True,32,True,19,31,10,True,True,True,19,19,0,19,19,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_471,3,True,32,False,25,31,2,True,True,True,25,25,0,25,25,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_472,1,True,32,True,5,31,1,True,True,True,11,11,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_473,5,True,32,True,17,31,14,True,True,True,15,15,0,18,18,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_474,1,True,32,False,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_475,5,True,32,True,8,31,1,True,True,True,8,8,0,8,8,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_476,2,True,32,True,1,31,1,True,True,True,1,1,0,1,1,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_479,5,True,32,False,4,31,2,True,True,True,20,20,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_480,2,True,32,True,2,31,2,True,True,True,24,24,0,11,11,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_482,5,True,32,True,13,31,2,True,False,False,1,1,0,7,7,0,,False,,True,,0,,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_484,3,True,32,True,10,31,8,True,True,True,17,17,0,17,17,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_485,2,True,32,True,2,31,1,True,True,True,2,2,0,24,24,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_486,3,True,32,False,4,31,1,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_488,5,True,32,True,29,31,1,True,True,True,29,29,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_489,3,True,32,True,25,31,1,True,True,True,15,15,0,29,29,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_491,5,True,32,True,9,31,1,True,True,True,9,9,0,9,9,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_493,5,True,32,True,15,31,4,True,True,True,15,15,0,15,15,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_495,4,True,32,False,4,31,3,True,True,True,4,4,0,4,4,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited
qwen_prm,Qwen,math500_499,4,True,32,True,2,31,1,True,True,True,2,2,0,2,2,0,0,False,False,True,True,0,0,derived_from_exact_zero_published_aggregate_cells; edited_trace_correctness_not_released_at_problem_level; all_selected_original_candidates_audited


==> anc/inputs/ni_pair_records.csv <==
prm,benchmark,match_group_id,variant,problem_id,candidate_index,deleted_step_index_1based,n_steps_clean,answer_preserved,product_increase,traj_logprod_clean,traj_logprod_modified,clean_target_step_score
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0000,necessary,gsm8k_000,4,8,10,1,1,-12.040210333504566,-11.75240036801687,0.34953273595379414
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0001,necessary,gsm8k_003,18,3,4,1,1,-3.1579027858524253,-2.9362191052700335,0.5613651024037952
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0002,necessary,gsm8k_014,6,3,6,1,0,-3.215133064573919,-3.318011591330951,0.6900371464958261
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0003,necessary,gsm8k_016,11,6,7,1,1,-14.852293337040066,-12.59189422561528,0.10951515671146415
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0004,necessary,gsm8k_016,15,7,8,1,1,-16.10039265297035,-14.165817953301053,0.18140818051352106
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0005,necessary,gsm8k_020,11,5,13,1,0,-21.644367065404328,-21.699766106100032,0.2789437441759265
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0006,necessary,gsm8k_025,17,7,10,1,1,-12.151042051319397,-11.188601010525517,0.3311197396289915
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0007,necessary,gsm8k_025,18,6,8,1,1,-9.831963868753103,-8.069411085491,0.18359362263419612
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0008,necessary,gsm8k_028,4,3,5,1,1,-3.489933212050309,-3.082045342794234,0.48858840782495816
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0009,necessary,gsm8k_028,30,3,4,1,1,-3.0909533358745787,-2.5896880046724666,0.4885121538871389
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0010,necessary,gsm8k_030,18,2,5,1,1,-4.163306133208337,-3.3927197186088125,0.19057334000356457
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0011,necessary,gsm8k_030,11,7,8,1,1,-7.072517529151128,-6.486274281979507,0.5891846293344347
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0012,necessary,gsm8k_033,0,2,4,1,1,-6.082529487574674,-4.169650669693638,0.15830443056115417
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0013,necessary,gsm8k_033,5,2,4,1,1,-5.864063884884672,-4.0587439082453765,0.16708272026322207
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0014,necessary,gsm8k_033,31,2,4,1,1,-5.027026972502479,-3.620896245267632,0.18140818051352106
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0015,necessary,gsm8k_034,17,2,4,1,0,-2.465433214768116,-3.111119093636983,0.5484618869631898
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0016,necessary,gsm8k_035,28,4,6,1,1,-9.485239293217857,-9.07981686404602,0.2099552274668466
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0017,necessary,gsm8k_038,9,3,4,1,1,-4.597645503698196,-3.0615926097578896,0.20801799791839662
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0018,necessary,gsm8k_038,24,2,4,1,1,-4.6966401869849,-3.10331798114978,0.23988313708713446
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0019,necessary,gsm8k_038,25,3,4,1,1,-5.135919269199665,-3.782089662778862,0.24220562872535945
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0020,necessary,gsm8k_038,3,2,4,1,1,-4.356209712289364,-3.1912456853818463,0.31237000428514555
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0021,necessary,gsm8k_046,14,3,4,1,1,-3.375965668909337,-2.3363909012322335,0.3226326832135305
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0022,necessary,gsm8k_046,30,3,5,1,1,-4.229636700577684,-4.149100438757611,0.5109388060432015
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0023,necessary,gsm8k_051,29,5,10,1,1,-16.515412972042,-15.767856550107359,0.2566456398350909
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0024,necessary,gsm8k_051,15,5,9,1,0,-10.869503348079942,-11.451420594548507,0.3510885462103867
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0025,necessary,gsm8k_053,9,5,12,1,0,-15.356307963784587,-16.210233230321183,0.21386932863521502
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0026,necessary,gsm8k_054,28,8,10,1,1,-12.426803640788757,-11.638586478556618,0.4290106848636991
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0027,necessary,gsm8k_055,24,4,7,1,1,-7.9654810600102985,-7.555065310666626,0.2780607131799606
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0028,necessary,gsm8k_055,0,2,6,1,1,-7.346525147608343,-7.001399435908516,0.2856707827270144
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0029,necessary,gsm8k_055,7,2,5,1,1,-5.341295116906439,-4.797661383965613,0.2798284924581987
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0030,necessary,gsm8k_057,27,8,10,1,1,-9.605656103838154,-9.094714474089809,0.3532050693676656
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0031,necessary,gsm8k_060,27,3,4,1,1,-3.132883022233535,-2.537922095283321,0.4785288375393227
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0032,necessary,gsm8k_060,11,3,4,1,1,-2.97592481377055,-2.3400505773552718,0.4476111998177913
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0033,necessary,gsm8k_060,31,3,4,1,1,-2.9770738470398137,-2.4351342528176976,0.44791304453970665
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0034,necessary,gsm8k_060,7,3,4,1,1,-2.7842595825763166,-2.327597820870219,0.49286318615163893
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0035,necessary,gsm8k_060,19,3,4,1,1,-3.151862522363222,-2.5864867887392324,0.48631628400678917
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0036,necessary,gsm8k_060,24,3,4,1,1,-2.5837291738914323,-2.1825791258015412,0.5409238721893666
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0037,necessary,gsm8k_063,8,3,7,1,1,-14.385541328692964,-13.314995663873944,0.06791667525596612
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0038,necessary,gsm8k_064,31,5,9,1,0,-12.399954905235319,-12.800423388717455,0.30445511497547334
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0039,necessary,gsm8k_064,28,6,10,1,1,-13.466004381243987,-13.212539497498977,0.3034221082448726
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0040,necessary,gsm8k_064,13,4,8,1,1,-8.84545721807938,-8.547960662384304,0.2864685706808985
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0041,necessary,gsm8k_064,23,4,7,1,1,-7.904170327454623,-7.3293857728537555,0.3269157601998389
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0042,necessary,gsm8k_064,8,4,7,1,1,-8.714620449715786,-7.978163609231304,0.2641684869137796
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0043,necessary,gsm8k_064,21,4,7,1,1,-8.831715118271124,-7.814152033453858,0.2514638396760899
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0044,necessary,gsm8k_066,22,5,6,1,1,-7.129025379251461,-6.443731386313431,0.46806112556284024
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0045,necessary,gsm8k_069,6,3,6,1,1,-8.365153790818546,-7.99630828710187,0.3134197675890647
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0046,necessary,gsm8k_072,1,2,8,1,1,-6.28993869316584,-5.676312095121657,0.3285294332643027
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0047,necessary,gsm8k_072,27,3,7,1,0,-7.049735438326713,-7.547725421927857,0.3372035333548079
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0048,necessary,gsm8k_075,30,2,4,1,0,-2.1497222111727528,-2.7976866170618035,0.569433694214726
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0049,necessary,gsm8k_076,11,5,12,1,1,-18.68278976492802,-17.74889822549908,0.17133832131523824
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0050,necessary,gsm8k_081,31,8,10,1,0,-10.330255495912779,-10.340013802076088,0.4604405223637405
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0051,necessary,gsm8k_082,26,4,7,1,1,-11.606701210285264,-9.825733873930357,0.1422318950098963
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0052,necessary,gsm8k_084,5,2,4,1,1,-5.017547514990548,-3.7770773297358247,0.2317880691634062
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0053,necessary,gsm8k_092,5,2,4,1,1,-6.200824095556124,-4.963875415743376,0.1570075560868728
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0054,necessary,gsm8k_092,22,2,4,1,1,-7.187693858002297,-5.013540866381871,0.11676401359822318
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0055,necessary,gsm8k_092,2,2,4,1,1,-2.956006045560748,-2.2578482060815546,0.3817380170029511
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0056,necessary,gsm8k_092,7,2,4,1,0,-3.4837584303048605,-3.7710748338315465,0.415788127538964
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0057,necessary,gsm8k_092,12,2,4,1,0,-3.4837584303048605,-3.7710748338315465,0.415788127538964
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0058,necessary,gsm8k_092,30,2,4,1,0,-3.4837584303048605,-3.7710748338315465,0.415788127538964
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0059,necessary,gsm8k_093,28,8,10,1,0,-10.602472729240995,-10.64216485574392,0.5978427011409797
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0060,necessary,gsm8k_096,10,3,6,1,0,-5.175036552379914,-6.667447183244558,0.5133406439869249
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0061,necessary,gsm8k_096,25,3,6,1,0,-5.571336304279872,-6.534206550828131,0.4651748866827155
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0062,necessary,gsm8k_096,26,3,9,1,0,-7.748948898450602,-8.391456836688523,0.3726193431682749
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0063,necessary,gsm8k_098,19,3,4,1,1,-2.576538622267158,-2.378765857721206,0.4927678384105585
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0064,necessary,gsm8k_103,11,6,9,1,1,-9.975259635461036,-9.714028245674735,0.4741746138337692
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0065,necessary,gsm8k_109,25,4,6,1,1,-3.6901315482146826,-3.163851223319173,0.49896335750340987
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0066,necessary,gsm8k_110,16,3,4,1,1,-3.629578747710529,-2.496208720611714,0.32082130082460697
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0067,necessary,gsm8k_111,2,3,8,1,1,-12.450434801778881,-11.458006350712205,0.16667540468797667
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0068,necessary,gsm8k_112,0,2,4,1,1,-3.054266689179166,-2.7495423237191323,0.42316002940138925
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0069,necessary,gsm8k_112,1,2,4,1,1,-2.9962059838914112,-2.703961305556739,0.42310043686266435
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0070,necessary,gsm8k_112,3,2,4,1,1,-2.999548974941349,-2.763158177311094,0.4070387399310284
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0071,necessary,gsm8k_112,6,2,4,1,1,-3.128663388627087,-2.7955001953674525,0.4062140479711771
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0072,necessary,gsm8k_112,7,2,4,1,1,-3.102391318013914,-2.883120964906412,0.40727446268300815
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0073,necessary,gsm8k_112,8,2,4,1,1,-3.0085205992885453,-2.7980635719819054,0.42286208910001427
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0074,necessary,gsm8k_112,17,2,4,1,1,-3.108077346122996,-2.858355918131806,0.42351763153039734
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0075,necessary,gsm8k_112,19,2,4,1,1,-2.99711610877239,-2.6590518450733858,0.42381569453522805
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0076,necessary,gsm8k_112,20,2,4,1,1,-3.030369671790987,-2.7558105380510796,0.4233388204265135
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0077,necessary,gsm8k_112,21,2,4,1,1,-2.9695754393806406,-2.6333183635881747,0.43290230014742864
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0078,necessary,gsm8k_112,23,2,4,1,1,-3.2047968573086396,-3.005032744366632,0.4234580256008813
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0079,necessary,gsm8k_112,26,2,4,1,1,-2.997082269600419,-2.760401258506355,0.40686197594582224
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0080,necessary,gsm8k_112,27,2,4,1,1,-3.0511056930068796,-2.754457282926311,0.42274292867712987
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0081,necessary,gsm8k_112,28,2,4,1,1,-3.1174102890045865,-2.8720801389234825,0.4229216726785403
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0082,necessary,gsm8k_112,29,2,4,1,1,-2.865603000400254,-2.5857338217772803,0.4236964626684544
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0083,necessary,gsm8k_112,14,3,4,1,1,-3.128967209307299,-2.156438529060095,0.3730760468189445
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0084,necessary,gsm8k_115,1,2,4,1,1,-4.635496334450008,-3.4160142937923097,0.22695492353984736
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0085,necessary,gsm8k_115,8,2,4,1,1,-4.71148835562954,-3.458894897205852,0.19620941280870197
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0086,necessary,gsm8k_115,16,2,4,1,1,-5.260090424481026,-4.160700681544427,0.2119056709175609
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0087,necessary,gsm8k_116,30,6,7,1,1,-7.714078282108315,-7.392094254583146,0.5986055369710652
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0088,necessary,gsm8k_116,12,8,9,1,1,-10.732317713662281,-10.395982055837097,0.6566582705381819
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0089,necessary,gsm8k_116,5,4,9,1,1,-12.153390294844973,-10.266083951540558,0.19314738002256465
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0090,necessary,gsm8k_116,22,4,9,1,1,-13.231024482723742,-10.3403446835528,0.14342748832269778
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0091,necessary,gsm8k_116,6,4,7,1,0,-7.030512510976308,-7.928278378938423,0.5065494605772392
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0092,necessary,gsm8k_116,28,4,7,1,0,-5.99421448858329,-6.967915259572435,0.6534587032366339
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0093,necessary,gsm8k_117,11,3,4,1,1,-1.5337725758285756,-1.4764774229390625,0.7594038767986158
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0094,necessary,gsm8k_125,2,2,4,1,1,-5.7548910400514055,-4.3856473001913026,0.19590156572280032
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0095,necessary,gsm8k_125,4,2,4,1,1,-5.27692411804112,-4.098815238853349,0.22303841721688147
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0096,necessary,gsm8k_125,5,2,4,1,1,-5.605947758570762,-4.3812602889876775,0.22270013882530884
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0097,necessary,gsm8k_125,12,2,4,1,1,-5.312056971127798,-4.16625824639964,0.233182095312107
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0098,necessary,gsm8k_125,13,2,4,1,1,-5.269415764275342,-4.0810700702433715,0.22644133166358038
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0099,necessary,gsm8k_125,20,2,4,1,1,-5.738840520971971,-4.543289909224681,0.1957477792349831
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0100,necessary,gsm8k_125,3,2,4,1,1,-5.257968654256346,-4.1396869525944515,0.20737519083591818
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0101,necessary,gsm8k_127,6,3,4,1,1,-2.0048023613146504,-1.9854109405390385,0.7285552190616098
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0102,necessary,gsm8k_127,28,3,4,1,1,-1.9740427818034803,-1.923459030115509,0.7371581626286834
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0103,necessary,gsm8k_131,17,3,6,1,0,-7.371485910520183,-8.559710098524794,0.3418021661147673
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0104,necessary,gsm8k_131,31,3,6,1,0,-7.506937205485484,-8.114498706494862,0.2998222292320982
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0105,necessary,gsm8k_133,7,4,7,1,1,-5.068297481105031,-4.2770547403490875,0.5198564947685168
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0106,necessary,gsm8k_135,27,5,12,1,1,-17.06274151413726,-16.678327403683205,0.2468963276503175
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0107,necessary,gsm8k_137,15,11,12,1,1,-11.900719860941857,-11.662703056111718,0.6743722375633308
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0108,necessary,gsm8k_137,9,8,13,1,0,-10.851864262345176,-10.944609427312006,0.4966774475880484
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0109,necessary,gsm8k_147,14,2,4,1,1,-5.051131929543767,-3.8515849489128238,0.276495131386202
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0110,necessary,gsm8k_149,6,3,6,1,1,-5.8340780002093835,-5.6355695779115145,0.2531218139565015
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0111,necessary,gsm8k_149,21,3,6,1,1,-6.150417850780998,-5.4661197076148405,0.30352531987446146
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0112,necessary,gsm8k_150,18,4,7,1,1,-9.305909742115414,-8.710570378323531,0.3835835729478791
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0113,necessary,gsm8k_161,21,3,7,1,1,-9.874440464836386,-9.29944676132021,0.15316878241935264
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0114,necessary,gsm8k_161,23,4,8,1,1,-13.226428528939152,-12.435740325111256,0.1270015626663323
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0115,necessary,gsm8k_174,18,5,8,1,1,-10.661735517614357,-10.257339702879406,0.18817474889582259
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0116,necessary,gsm8k_174,20,3,8,1,1,-11.345747337426902,-11.106329988159379,0.21125405482952853
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0117,necessary,gsm8k_177,4,2,9,1,0,-7.535028571521792,-10.32403067184339,0.18683576595593096
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0118,necessary,gsm8k_177,7,2,10,1,0,-9.062150814266403,-10.826167137767824,0.1907240253120337
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0119,necessary,gsm8k_183,31,7,13,1,1,-12.147759306607062,-11.712306080248135,0.588889130767832
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0120,necessary,gsm8k_183,20,4,8,1,1,-6.235367681708341,-5.668880517598836,0.5011215191152181
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0121,necessary,gsm8k_183,1,2,4,1,1,-3.4536853247255785,-2.8912977349474693,0.3774259277549709
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0122,necessary,gsm8k_183,6,2,4,1,1,-3.7299072430709423,-3.1105952378469928,0.3419120249137458
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0123,necessary,gsm8k_183,12,2,4,1,1,-3.557816433590709,-2.964717973403121,0.33535084531626574
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0124,necessary,gsm8k_183,21,2,4,1,1,-3.468504985509745,-2.879026394142959,0.3357863185297045
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0125,necessary,gsm8k_183,28,2,4,1,1,-3.8499401677994003,-3.157684045177275,0.3160525356697572
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0126,necessary,gsm8k_185,16,3,6,1,0,-5.814278752710756,-6.192306500561496,0.41982633873613234
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0127,necessary,gsm8k_188,10,4,8,1,1,-10.243481189398764,-8.644348420000474,0.1678997379500831
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0128,necessary,gsm8k_189,8,4,7,1,1,-11.583984577162486,-10.89249287386509,0.26246358299978934
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0129,necessary,gsm8k_192,18,3,9,1,1,-13.697490151972115,-12.405861845246928,0.09105827889318015
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0130,necessary,gsm8k_199,31,5,12,1,0,-19.803876996552308,-21.072864520980197,0.3009509877181744
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0131,necessary,gsm8k_199,14,5,12,1,0,-17.475463948874665,-18.36359889933116,0.3844498368583981
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0132,necessary,gsm8k_200,11,7,8,1,1,-9.69927301619456,-8.859499049011413,0.28987399578469764
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0133,necessary,gsm8k_200,16,7,8,1,1,-8.978654127942017,-8.325068208539339,0.3678378047443496
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0134,necessary,gsm8k_204,3,2,4,1,1,-4.782234871189609,-3.684270697942869,0.21272225577472892
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0135,necessary,gsm8k_205,0,4,6,1,1,-3.7341410509013757,-3.4316511066778013,0.5923718731686682
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0136,necessary,gsm8k_211,9,2,4,1,1,-5.912725532741499,-4.639589395710148,0.17781086947804958
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0137,necessary,gsm8k_211,17,2,4,1,1,-5.813061343913937,-4.596511001647637,0.1893711340284197
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0138,necessary,gsm8k_211,21,2,4,1,1,-5.63409125164684,-4.133582701001412,0.18315490754142008
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0139,necessary,gsm8k_211,1,3,4,1,1,-5.626024184181615,-3.996645147110268,0.19806417366892506
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0140,necessary,gsm8k_211,0,2,4,1,1,-4.603835533235854,-2.971765834278134,0.20593424154536946
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0141,necessary,gsm8k_211,4,2,4,1,1,-4.502254186421377,-2.9049542621593933,0.21272225577472892
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0142,necessary,gsm8k_213,18,5,13,1,1,-12.805334725321629,-12.307836709795435,0.3480909172953966
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0143,necessary,gsm8k_214,23,3,4,1,1,-7.704528894161787,-5.3217500131105915,0.09285216083166364
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0144,necessary,gsm8k_215,15,2,4,1,1,-1.385136312043722,-1.1625756233613924,0.6445607764067608
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0145,necessary,gsm8k_219,10,3,5,1,1,-5.661674206250857,-3.9424662140348032,0.18506188804460838
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0146,necessary,gsm8k_227,0,5,6,1,1,-5.983876597209274,-4.556023185618563,0.23057307839092478
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0147,necessary,gsm8k_229,5,3,6,1,1,-4.656635430484179,-4.516427747663086,0.3688602711506025
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0148,necessary,gsm8k_237,0,3,4,1,0,-3.070513702051135,-3.4026992790831474,0.5360396856788653
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0149,necessary,gsm8k_237,7,3,4,1,1,-3.131896784999956,-2.8105473114193327,0.5357360820998253
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0150,necessary,gsm8k_237,19,3,4,1,1,-3.106740488049618,-2.7145616644454087,0.5354628162238698
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0151,necessary,gsm8k_237,26,3,4,1,1,-3.0563909148730892,-2.7098411995766574,0.535918247440237
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0152,necessary,gsm8k_243,2,2,4,1,1,-4.629652793175759,-2.7960423968376578,0.23952718675313153
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0153,necessary,gsm8k_249,16,9,12,1,0,-14.493835141966146,-14.72867917142802,0.40198121763331945
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0154,necessary,gsm8k_249,1,9,13,1,0,-16.74569948263038,-17.12448605535479,0.3730760468189445
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0155,necessary,gsm8k_249,19,6,12,1,0,-14.739032557113273,-15.801891404030746,0.4537459067856514
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0156,necessary,gsm8k_249,3,9,13,1,1,-18.99726607229293,-18.838402490940823,0.27776675174125487
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0157,necessary,gsm8k_249,23,8,11,1,1,-15.226746312114095,-14.733150035967611,0.2833845866753151
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0158,necessary,gsm8k_250,1,2,4,1,1,-5.372074934167151,-3.662480804481994,0.18802560974027355
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0159,necessary,gsm8k_250,13,3,6,1,1,-5.789507300237593,-4.675735910221353,0.3796083432458134
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0160,necessary,gsm8k_250,18,3,6,1,1,-4.658824697333715,-3.7385246666502634,0.43452128263332823
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0161,necessary,gsm8k_250,22,3,6,1,1,-6.40850587186589,-5.374835015579102,0.38047117086880033
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0162,necessary,gsm8k_251,20,3,6,1,1,-4.575633401626439,-4.483451949294983,0.4551986043017219
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0163,necessary,gsm8k_253,19,3,4,1,1,-4.485198619885777,-3.543747490246852,0.36195370390323595
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0164,necessary,gsm8k_258,27,4,6,1,1,-5.802976737632247,-5.134722733588539,0.4842581340287334
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0165,necessary,gsm8k_259,14,2,4,1,1,-6.200413537054004,-4.567508140674574,0.1359187673817584
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0166,necessary,gsm8k_269,3,3,6,1,0,-7.35782771151451,-7.744166897571217,0.3120554497054056
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0167,necessary,gsm8k_269,23,3,6,1,0,-7.711102654169406,-8.245646664731895,0.2948236957173762
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0168,necessary,gsm8k_272,1,2,8,1,1,-9.424511151835025,-7.672368516451006,0.2877678157610531
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0169,necessary,gsm8k_273,26,2,4,1,1,-3.349243043932592,-2.7995256561139956,0.4578638468917982
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0170,necessary,gsm8k_278,14,6,9,1,1,-9.703753605557424,-8.720187842964432,0.3939094819140746
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0171,necessary,gsm8k_278,24,4,6,1,1,-5.356308488696653,-4.599314185877721,0.44625337943371696
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0172,necessary,gsm8k_279,8,5,9,1,0,-5.412102691638681,-5.643145681536808,0.6232622297017018
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0173,necessary,gsm8k_281,26,2,8,1,0,-7.732321793101788,-8.255858972415872,0.22988080342588704
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0174,necessary,gsm8k_289,5,2,7,1,0,-5.381800914205788,-7.960219115592954,0.4888400495687505
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0175,necessary,gsm8k_294,23,3,4,1,1,-4.642705570440906,-3.379359221090564,0.26798248595595187
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0176,necessary,gsm8k_294,16,3,4,1,1,-5.111939381242724,-3.6509106153485082,0.2205102581455382
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0177,necessary,gsm8k_295,31,3,7,1,1,-9.261085686325426,-8.238674843015499,0.15140382602130176
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0178,necessary,gsm8k_303,12,2,4,1,1,-6.541659299772879,-5.02204824344834,0.12241825973580354
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0179,necessary,gsm8k_303,4,3,4,1,1,-5.445322224404059,-3.26629505954028,0.10650458901723905
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0180,necessary,gsm8k_314,23,8,13,1,0,-16.95883112643628,-17.406297815962002,0.3613900679227612
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0181,necessary,gsm8k_314,17,6,13,1,1,-19.805494972931402,-17.868598631591915,0.18025091641777086
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0182,necessary,gsm8k_314,6,6,8,1,1,-11.0456243199031,-9.982232178530642,0.21337717541660498
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0183,necessary,gsm8k_317,15,4,9,1,1,-7.268983921202923,-7.166959824243169,0.5478874357551842
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0184,necessary,gsm8k_319,13,6,8,1,1,-8.543954960927193,-8.026232805730222,0.3608268132854367
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0185,necessary,gsm8k_319,15,4,9,1,1,-12.517759167091013,-11.763054478181846,0.20609398011016158
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0186,necessary,gsm8k_319,8,4,5,1,1,-5.557187437321713,-5.222118349774124,0.5520567688732461
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0187,necessary,gsm8k_319,6,7,11,1,1,-11.761551227378588,-10.986102785468608,0.3430115442766724
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0188,necessary,gsm8k_319,22,8,12,1,1,-13.422158353167127,-13.136988682992627,0.34279150515239465
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0189,necessary,gsm8k_324,31,4,7,1,1,-12.154336549659504,-10.067421706850642,0.12560065843624255
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0190,necessary,gsm8k_332,15,3,4,1,1,-2.855507027988847,-2.2899962390204207,0.4329622371393938
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0191,necessary,gsm8k_333,0,3,7,1,0,-9.72766285820899,-10.115677328620892,0.16132023775174625
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0192,necessary,gsm8k_333,8,4,7,1,1,-7.045793909102766,-6.589652876725427,0.5481595602223669
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0193,necessary,gsm8k_333,2,3,7,1,1,-9.152645444949316,-9.147386532951337,0.18257121981177252
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0194,necessary,gsm8k_333,19,4,11,1,0,-13.20389566729704,-14.494261440830897,0.29502676635499137
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0195,necessary,gsm8k_333,7,4,9,1,0,-9.245293910046634,-9.907536279174833,0.34356193714317157
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0196,necessary,gsm8k_333,18,4,10,1,0,-9.934985463105415,-10.779430418739446,0.34620965688120114
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0197,necessary,gsm8k_354,12,4,5,1,1,-8.218613429497502,-6.068306768852116,0.1163617640229368
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0198,necessary,gsm8k_365,25,3,4,1,1,-2.82550100812727,-2.7722060389657304,0.7399865091308289
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0199,necessary,gsm8k_365,26,3,4,1,1,-2.82550100812727,-2.7722060389657304,0.7399865091308289
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0000,inert,gsm8k_060,5,8,10,1,1,-10.513430356036132,-9.765598203305371,0.5330328691150773
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0001,inert,gsm8k_112,29,3,4,1,1,-2.865603000400254,-2.0703162208953976,0.43488124757034974
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0002,inert,gsm8k_003,31,3,6,1,1,-4.834971928537836,-4.107753784551124,0.4275759702122414
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0003,inert,gsm8k_226,0,6,7,1,1,-8.97384712434907,-8.712797023401238,0.457985052774034
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0004,inert,gsm8k_466,8,7,8,1,1,-8.869167137155406,-8.458217826880915,0.5652387483911795
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0005,inert,gsm8k_249,3,5,13,1,1,-18.99726607229293,-18.051308354390354,0.24835184311713518
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0006,inert,gsm8k_252,27,7,10,1,1,-14.091100937913106,-13.262713477281684,0.2531218139565015
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0007,inert,gsm8k_274,7,6,8,1,1,-3.922349570892236,-3.2462383762528972,0.5560379980732834
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0008,inert,gsm8k_465,2,3,5,1,1,-5.2137698501511744,-3.8580222840867875,0.25201569553082487
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0009,inert,gsm8k_092,22,3,4,1,1,-7.187693858002297,-5.105580798029946,0.1212688777402316
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0010,inert,gsm8k_241,28,2,5,1,1,-3.0298123859233645,-2.093408458197695,0.42793453566862977
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0011,inert,gsm8k_228,29,7,8,1,1,-8.114055541025955,-7.810758649057305,0.7016108647045637
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0012,inert,gsm8k_294,23,2,4,1,1,-4.642705570440906,-3.415138811289486,0.258513135918425
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0013,inert,gsm8k_339,7,2,4,1,1,-5.58009804077713,-4.0353562569671295,0.21044159948103583
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0014,inert,gsm8k_113,16,2,4,1,1,-4.502581057549055,-3.13458875225253,0.27212125482294697
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0015,inert,gsm8k_113,30,2,4,1,1,-4.289612363090925,-2.9281803259062693,0.2719278688920725
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0016,inert,gsm8k_222,21,4,6,1,1,-6.499413773316572,-5.459698128062567,0.3336117579383124
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0017,inert,gsm8k_393,5,3,4,1,1,-4.39855210314327,-3.0306269624611195,0.25054586480530366
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0018,inert,gsm8k_028,15,2,4,1,1,-4.225164345855093,-2.9686845635459544,0.22798457407385647
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0019,inert,gsm8k_226,21,3,4,1,1,-4.535148760256631,-3.3809180182820535,0.3065270453190574
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0020,inert,gsm8k_054,5,2,4,1,1,-5.942661715256828,-4.486942405392867,0.1421127940696213
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0021,inert,gsm8k_111,7,3,4,1,1,-4.924735232579831,-3.6980381169781165,0.29219119859785053
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0022,inert,gsm8k_264,6,3,5,1,1,-4.926415703179871,-4.089026274563659,0.3755919464716746
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0023,inert,gsm8k_081,31,5,10,1,1,-10.330255495912779,-9.714168568074204,0.324556438814855
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0024,inert,gsm8k_116,29,5,9,1,1,-11.73431024986669,-11.006709380982384,0.2941135895188664
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0025,inert,gsm8k_249,5,5,12,1,1,-15.162578243816549,-13.930571659546441,0.37216286670792825
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0026,inert,gsm8k_295,3,8,10,1,1,-13.418502032522126,-11.841820507809558,0.23074637508096682
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0027,inert,gsm8k_244,5,4,7,1,0,-6.976888190870744,-7.583586947299726,0.3984649573824325
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0028,inert,gsm8k_064,1,2,6,1,1,-7.539862743800354,-4.9115805851683225,0.12410681282337396
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0029,inert,gsm8k_060,26,2,5,1,1,-3.539789753350116,-2.783385439996022,0.35331662582260875
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0030,inert,gsm8k_206,19,8,10,1,1,-8.709265729770198,-8.06127888534818,0.5102067117892206
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0031,inert,gsm8k_112,8,3,4,1,1,-3.0085205992885453,-2.0857517452752923,0.3937929133445389
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0032,inert,gsm8k_111,20,3,4,1,1,-5.185712563771391,-3.7032714717702433,0.25590111940251914
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0033,inert,gsm8k_111,22,3,4,1,1,-5.262889168568958,-3.9535215678363,0.29594158978032303
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0034,inert,gsm8k_210,1,3,4,1,1,-4.599292878309209,-3.2851190095152414,0.270962231806207
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0035,inert,gsm8k_399,31,3,4,1,1,-3.8878552528905788,-2.8525689427465584,0.35342819825865435
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0036,inert,gsm8k_239,10,3,4,1,1,-4.597868524732898,-3.5610749458591897,0.3326355033372793
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0037,inert,gsm8k_064,4,3,7,1,1,-7.74720966305497,-5.851894334571385,0.15405756269148546
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0038,inert,gsm8k_245,5,5,9,1,1,-19.71866443914837,-17.490477271307512,0.056444025048495376
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0039,inert,gsm8k_174,17,6,10,1,1,-13.295937164588821,-12.391738039197982,0.2944177985735851
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0040,inert,gsm8k_239,2,4,8,1,1,-7.916795309850066,-6.433247625210045,0.22034244704294068
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0041,inert,gsm8k_244,3,4,7,1,0,-8.340333695919004,-8.54169467084736,0.3364400521016135
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0042,inert,gsm8k_016,27,4,7,1,1,-14.22818268929869,-11.203879992391197,0.08269734267503885
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0043,inert,gsm8k_046,31,4,7,1,1,-9.474394043877757,-8.669897631409336,0.18742996146324944
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0044,inert,gsm8k_466,30,5,6,1,1,-4.681905456938742,-4.154694562105635,0.6087103669150615
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0045,inert,gsm8k_152,20,3,6,1,1,-2.828673696805947,-2.67063080064488,0.5989574542622662
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0046,inert,gsm8k_186,23,2,8,1,1,-10.315029582735672,-9.92480804912611,0.18169839861202172
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0047,inert,gsm8k_074,13,3,7,1,1,-6.921469853252603,-5.646093875663199,0.24077459577038227
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0048,inert,gsm8k_362,17,2,4,1,1,-4.165591189814416,-2.8911848714658417,0.2818007300830946
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0049,inert,gsm8k_249,30,5,12,1,1,-16.220826984857506,-14.96413942468613,0.24256428978896624
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0050,inert,gsm8k_121,20,8,10,1,1,-13.24472891145521,-12.025943620637298,0.3351332136704801
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0051,inert,gsm8k_244,26,4,7,1,0,-6.906790855183681,-7.169170225577238,0.38890809791583586
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0052,inert,gsm8k_127,11,2,4,1,1,-2.0623878111730396,-1.6614154163265764,0.5004935262984638
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0053,inert,gsm8k_046,6,2,4,1,1,-4.149004230626183,-2.6283429280406754,0.27009500290248817
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0054,inert,gsm8k_046,29,2,4,1,1,-4.026303740944808,-3.0102872122929876,0.2910816142890706
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0055,inert,gsm8k_127,23,2,4,1,1,-1.9737336001465504,-1.7192030180758298,0.5072245337894238
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0056,inert,gsm8k_127,28,2,4,1,1,-1.9740427818034803,-1.4882616314984014,0.507003326140203
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0057,inert,gsm8k_196,8,2,4,1,1,-2.9974748974529413,-2.131465031344771,0.378057173147666
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0058,inert,gsm8k_241,14,2,4,1,1,-2.786584167681032,-2.0204407807243956,0.42781500541961404
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0059,inert,gsm8k_295,1,8,10,1,1,-12.83201139046363,-11.264483576170413,0.24999615180126566
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0060,inert,gsm8k_152,28,3,6,1,1,-2.825496333248044,-2.640308212453934,0.5988988084555054
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0061,inert,gsm8k_152,31,3,6,1,1,-3.297023529859754,-3.077862849880326,0.5855752115734776
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0062,inert,gsm8k_038,7,3,9,1,1,-14.096498932783094,-12.46563086630106,0.2216875011987412
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0063,inert,gsm8k_325,10,3,4,1,1,-4.573575031214908,-3.325713759552516,0.2928985892805077
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0064,inert,gsm8k_293,12,6,9,1,1,-12.272751740207728,-11.114376313960241,0.27727724124743136
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0065,inert,gsm8k_206,2,4,6,1,1,-7.063380180211888,-5.729402127046261,0.28427786714655395
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0066,inert,gsm8k_115,7,3,4,1,1,-5.2936842512803235,-3.9772169353535736,0.26001349086917125
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0067,inert,gsm8k_247,14,3,8,1,1,-12.199659153542308,-10.371136587599667,0.13523208079351787
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0068,inert,gsm8k_083,28,2,4,1,1,-3.8853182273966334,-2.7182498194758544,0.2581389295363072
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0069,inert,gsm8k_134,4,2,4,1,1,-3.005615313985911,-2.0238674644463126,0.3779997700846973
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0070,inert,gsm8k_134,8,2,4,1,1,-3.5232167326284287,-2.4218483835210645,0.3878642111205471
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0071,inert,gsm8k_134,11,2,4,1,1,-3.5866508028429545,-2.480290899199697,0.3878642111205471
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0072,inert,gsm8k_134,12,2,4,1,1,-3.5351819718555766,-2.4217411367424786,0.3878642111205471
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0073,inert,gsm8k_134,13,2,4,1,1,-3.087939150917622,-2.110401945050042,0.38763237562354597
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0074,inert,gsm8k_134,15,2,4,1,1,-3.5859940693684735,-2.459041051421257,0.3876903297319391
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0075,inert,gsm8k_134,17,2,4,1,1,-3.0855239992504515,-2.148054987488575,0.387922177933005
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0076,inert,gsm8k_134,21,2,4,1,1,-3.0884449553189173,-2.0984636679246313,0.38774828701854774
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0077,inert,gsm8k_134,28,2,4,1,1,-3.0466219337849987,-2.071142636351176,0.3874585323823134
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0078,inert,gsm8k_134,30,2,4,1,1,-3.50924205765796,-2.4778658413282155,0.3876903297319391
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0079,inert,gsm8k_134,31,2,4,1,1,-3.518894505206718,-2.4658402929275782,0.37731120044561967
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0080,inert,gsm8k_155,20,2,4,1,1,-4.768417968659418,-3.2575254511581333,0.2033908961192982
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0081,inert,gsm8k_196,5,2,4,1,1,-3.374176949385399,-2.1546578829445164,0.26284183737131667
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0082,inert,gsm8k_196,22,2,4,1,1,-3.463571342124821,-2.170332776138079,0.26322044231961855
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0083,inert,gsm8k_273,26,3,4,1,1,-3.349243043932592,-2.098767567412533,0.28427786714655395
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0084,inert,gsm8k_083,13,2,4,1,1,-3.7773735905620196,-2.5441584181751646,0.2851728428777495
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0085,inert,gsm8k_294,1,2,4,1,1,-4.63711282998673,-3.2322283980053768,0.22000709974589314
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0086,inert,gsm8k_090,1,2,4,1,1,-3.0454213607319316,-2.1923089555603976,0.3227394018458503
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0087,inert,gsm8k_226,12,6,7,1,1,-10.522129960328854,-9.213255736626888,0.28917092259282917
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0088,inert,gsm8k_377,31,8,9,1,1,-14.20797037485492,-12.645095585761222,0.2514638396760899
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0089,inert,gsm8k_161,26,4,9,1,1,-12.50727716798281,-11.61758533950137,0.1637126694723767
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0090,inert,gsm8k_295,20,4,9,1,1,-10.587140970751072,-8.85321364187254,0.17938675360725911
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0091,inert,gsm8k_244,31,4,7,1,0,-8.258693209226369,-8.532247179345777,0.33906123535508736
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0092,inert,gsm8k_352,15,4,7,1,1,-5.1605160750155505,-4.769059818831064,0.49324076823775703
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0093,inert,gsm8k_417,15,3,4,1,1,-3.061326269521737,-1.792956024644073,0.30383507356735534
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0094,inert,gsm8k_083,6,2,4,1,1,-4.2792673480518095,-3.0539360173335055,0.24780535225298045
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0095,inert,gsm8k_083,30,2,4,1,1,-3.7099148058381504,-2.2107378046504995,0.25888769545889656
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0096,inert,gsm8k_111,3,2,4,1,1,-4.261871654887773,-3.410671275323007,0.30404167496654744
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0097,inert,gsm8k_115,22,2,4,1,1,-4.527140929984818,-3.664506188033211,0.23863889487701548
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0098,inert,gsm8k_294,3,2,4,1,1,-4.588546243611658,-3.2169289522426765,0.2254166158350767
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0099,inert,gsm8k_400,9,2,4,1,1,-2.299487813765545,-1.396247071430778,0.45054068975420686
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0100,inert,gsm8k_090,3,2,4,1,1,-2.9707442312148262,-2.1799522404290044,0.3315524592872648
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0101,inert,gsm8k_226,31,3,4,1,1,-4.978051628663936,-3.842126849155109,0.3063194984008921
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0102,inert,gsm8k_348,23,3,4,1,1,-4.813092209624667,-3.3879768077445513,0.24077459577038227
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0103,inert,gsm8k_232,4,3,6,1,1,-5.071832866069367,-4.315251902766406,0.45241495834102374
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0104,inert,gsm8k_232,5,3,6,1,1,-5.130344638804909,-4.36258682197708,0.45208232677592003
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0105,inert,gsm8k_244,15,4,7,1,0,-8.10701433305243,-8.64514628772136,0.35420965195201215
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0106,inert,gsm8k_320,18,5,12,1,1,-16.941704813790217,-14.803523025095473,0.10141132475464801
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0107,inert,gsm8k_229,18,11,12,1,1,-17.430115420333728,-16.40334514563425,0.3690876463175275
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0108,inert,gsm8k_322,15,8,13,1,1,-18.18985507463813,-18.01097282027106,0.28716772788359296
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0109,inert,gsm8k_482,7,2,4,1,1,-3.5960875273211648,-2.2792147982416795,0.2949252208690291
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0110,inert,gsm8k_222,9,3,6,1,1,-4.788883350821603,-4.231726620410098,0.4795950793124367
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0111,inert,gsm8k_232,25,3,6,1,1,-5.642720869882513,-4.941427684547259,0.39577621339191155
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0112,inert,gsm8k_352,23,4,7,1,0,-5.89832944337844,-5.986556312290995,0.43794368541821116
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0113,inert,gsm8k_121,8,3,7,1,1,-7.379548765456825,-6.308686343104526,0.2902762057684191
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0114,inert,gsm8k_348,14,4,8,1,1,-7.338077833018895,-6.617484724105521,0.3827180473498174
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0115,inert,gsm8k_252,12,5,8,1,1,-10.719049184921472,-10.135490938026685,0.26133092567451033
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0116,inert,gsm8k_247,28,3,8,1,1,-11.73021292259408,-9.73390789173076,0.13488983633522753
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0117,inert,gsm8k_443,11,2,9,1,1,-9.88661065325132,-8.883062836366832,0.1484170983901267
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0118,inert,gsm8k_443,1,2,10,1,1,-11.108713862068086,-10.9861553828327,0.20577459469962567
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0119,inert,gsm8k_137,5,7,13,1,1,-12.372760834361864,-11.331081440483217,0.35510369580494466
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0120,inert,gsm8k_348,2,4,8,1,1,-7.236093074094836,-6.589815570951619,0.39216222823863606
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0121,inert,gsm8k_054,15,2,4,1,1,-6.072296212795761,-4.653122551075018,0.14199377635162608
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0122,inert,gsm8k_207,24,2,4,1,1,-4.63603762977803,-3.267475183032468,0.21370518580391829
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0123,inert,gsm8k_207,26,2,4,1,1,-4.606795252023272,-3.2350617137980624,0.2135411347306347
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0124,inert,gsm8k_253,19,2,4,1,1,-4.485198619885777,-3.073785108229876,0.23423143716694675
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0125,inert,gsm8k_259,9,2,4,1,1,-7.2131555495713044,-5.0082948282592925,0.10105591346809124
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0126,inert,gsm8k_352,28,3,6,1,1,-4.534715530547291,-4.133286025037255,0.4738702618336946
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0127,inert,gsm8k_348,31,4,8,1,1,-7.968754644437319,-7.068660056380618,0.3621792647817727
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0128,inert,gsm8k_352,27,4,7,1,1,-5.750538181401028,-5.271855958902525,0.43953683630415785
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0129,inert,gsm8k_273,6,3,9,1,1,-6.891587948981135,-6.243929338696779,0.42030214001216415
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0130,inert,gsm8k_320,23,5,12,1,1,-17.77187156411278,-15.790782916421058,0.10320505737194699
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0131,inert,gsm8k_320,24,5,12,1,1,-17.478362394046098,-15.681143011155935,0.10176784450717705
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0132,inert,gsm8k_006,8,7,8,1,1,-3.939958628655391,-3.8092182697649966,0.8655653520487961
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0133,inert,gsm8k_466,21,7,8,1,1,-10.4884537745131,-10.26794817935144,0.5710491189132763
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0134,inert,gsm8k_090,16,2,4,1,1,-3.1202171495539193,-2.2586009060495464,0.33306921748379326
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0135,inert,gsm8k_102,18,4,6,1,1,-6.429702780795593,-5.347603001006149,0.3419120249137458
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0136,inert,gsm8k_028,21,2,4,1,1,-4.32574840730916,-2.9313876530250367,0.2232076937315084
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0137,inert,gsm8k_070,31,2,4,1,1,-4.496444677144904,-3.7165679129057096,0.2787473665340578
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0138,inert,gsm8k_110,16,2,4,1,1,-3.629578747710529,-3.089223872253392,0.3333946887806142
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0139,inert,gsm8k_417,0,3,4,1,1,-2.941787422469928,-1.676518959068036,0.2767882628132885
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0140,inert,gsm8k_330,30,2,4,1,1,-5.230007362702333,-3.592648256338785,0.233182095312107
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0141,inert,gsm8k_356,20,2,4,1,1,-3.9094241597352033,-2.8754273198796363,0.2956364659548016
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0142,inert,gsm8k_249,11,5,13,1,1,-19.73501975229702,-18.513840555600478,0.16491954666382327
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0143,inert,gsm8k_417,28,3,4,1,1,-4.750255337793884,-3.0589312086283185,0.17809658465772873
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0144,inert,gsm8k_115,12,2,4,1,1,-5.178461837479479,-3.6450783331205647,0.17064616441155184
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0145,inert,gsm8k_249,26,3,5,1,1,-7.114934777036467,-5.68910286379177,0.1581743527484317
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0146,inert,gsm8k_097,1,5,6,1,1,-3.5572546411312533,-3.340356027282571,0.8243205491125412
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0147,inert,gsm8k_003,24,3,6,1,1,-5.505649299242357,-4.348636375969283,0.32412842241943723
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0148,inert,gsm8k_115,8,3,4,1,1,-4.71148835562954,-3.482063748567587,0.28547154418427206
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0149,inert,gsm8k_115,16,3,4,1,1,-5.260090424481026,-4.106317937493703,0.28957255483991107
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0150,inert,gsm8k_243,25,3,4,1,1,-5.361764537483904,-3.7549897933979866,0.1986853537904252
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0151,inert,gsm8k_383,9,3,4,1,1,-3.76359671684035,-2.756817872440473,0.36037648500968883
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0152,inert,gsm8k_294,11,2,4,1,1,-4.646769326935008,-3.220749735901739,0.22000709974589314
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0153,inert,gsm8k_281,11,9,12,1,1,-10.493746303342695,-10.020859264914497,0.607779574180872
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0154,inert,gsm8k_391,6,9,13,1,1,-13.975288037847998,-13.403170521154811,0.38879205997946154
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0155,inert,gsm8k_249,17,6,12,1,1,-17.07300653361749,-15.014371217040498,0.21750368205971254
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0156,inert,gsm8k_211,20,9,13,1,1,-11.901390957596387,-11.232856230633931,0.42256420490295005
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0157,inert,gsm8k_286,21,8,11,1,1,-11.545577808334816,-10.474778203173218,0.3207149160943554
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0158,inert,gsm8k_090,19,2,4,1,1,-3.045220730601205,-2.1588555192384513,0.3227394018458503
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0159,inert,gsm8k_152,11,3,6,1,1,-2.7341948263246496,-2.6756078621596444,0.586108336688044
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0160,inert,gsm8k_264,2,3,6,1,1,-5.421706751734223,-4.603632715599124,0.3695425709989149
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0161,inert,gsm8k_449,7,3,6,1,1,-5.835422645136951,-4.260944421458866,0.2755194131298318
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0162,inert,gsm8k_379,27,3,6,1,1,-4.466509030375936,-4.322403574128079,0.5399233750108465
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0163,inert,gsm8k_112,7,3,4,1,1,-3.102391318013914,-2.0371805683243354,0.33982761858536475
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0164,inert,gsm8k_124,20,4,6,1,1,-5.726511226944956,-5.072916435539797,0.48474594612508476
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0165,inert,gsm8k_272,30,2,4,1,1,-2.7820736485908406,-1.8732311771190313,0.39864052509533293
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0166,inert,gsm8k_120,14,3,6,1,1,-3.0710067485073136,-2.7354033198788725,0.6633418973221763
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0167,inert,gsm8k_388,23,3,6,1,1,-6.528456470341415,-5.558205917107515,0.3143661916558351
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0168,inert,gsm8k_499,8,2,8,1,1,-6.617541013964543,-5.9824085647275576,0.22850063225115835
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0169,inert,gsm8k_196,14,2,4,1,1,-3.244106217750389,-2.118517234562634,0.29178742608054825
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0170,inert,gsm8k_252,7,6,9,1,1,-11.586889516825064,-10.505191805661113,0.27318641537475025
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0171,inert,gsm8k_131,25,4,6,1,1,-7.296412400203262,-6.139617045728876,0.28130687944763205
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0172,inert,gsm8k_498,23,5,9,1,1,-8.795601138486584,-7.920364337267836,0.22354652136612804
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0173,inert,gsm8k_366,24,2,8,1,1,-5.377401311006498,-5.173822225604959,0.34213179338737987
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0174,inert,gsm8k_209,8,2,7,1,1,-12.580600843281632,-11.204971819814745,0.09219619882783585
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0175,inert,gsm8k_383,27,3,4,1,1,-3.5576363703745395,-2.5476035766690304,0.36026394128130435
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0176,inert,gsm8k_112,17,3,4,1,1,-3.108077346122996,-2.0722966751146923,0.3504213805831077
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0177,inert,gsm8k_420,16,3,7,1,0,-8.708728334313026,-8.744289094143483,0.38018347745805287
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0178,inert,gsm8k_294,14,2,4,1,1,-4.654974557232408,-3.2200773161293594,0.21866937668390204
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0179,inert,gsm8k_112,0,3,4,1,1,-3.054266689179166,-2.098123257666844,0.38283340793018983
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0180,inert,gsm8k_211,16,8,13,1,1,-8.51171014260671,-8.008252834869777,0.47104074789693096
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0181,inert,gsm8k_213,18,6,13,1,1,-12.805334725321629,-11.761569839580208,0.25349123251609723
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0182,inert,gsm8k_268,3,6,8,1,1,-5.1752531901331285,-4.223151373489188,0.419291240428655
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0183,inert,gsm8k_290,7,4,9,1,1,-13.842311054812253,-11.693821350893286,0.10087862273005653
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0184,inert,gsm8k_072,19,6,8,1,1,-6.663916362514428,-5.654606261419489,0.39688602789509153
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0185,inert,gsm8k_108,20,4,9,1,1,-6.30318565501043,-5.6904239957822575,0.305593702703296
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0186,inert,gsm8k_303,11,4,5,1,1,-9.122110715199645,-6.8654505497981155,0.10230470789265303
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0187,inert,gsm8k_384,23,7,11,1,1,-11.642601256966262,-10.351667882460054,0.310589820917206
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0188,inert,gsm8k_084,14,8,12,1,1,-14.673610471293863,-13.968918671986916,0.35454479940528616
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0189,inert,gsm8k_418,15,4,7,1,1,-5.05485067494964,-3.953273996792022,0.3175320693690182
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0190,inert,gsm8k_112,23,3,4,1,1,-3.2047968573086396,-2.120908890007749,0.35031024307905656
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0191,inert,gsm8k_243,0,3,7,1,1,-8.981324008658882,-7.812533403170155,0.20450072145228493
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0192,inert,gsm8k_244,12,4,7,1,0,-6.381264235049664,-6.876090555724572,0.4538064203004531
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0193,inert,gsm8k_039,28,3,7,1,1,-8.394524070758216,-7.185094924981243,0.2551580174328434
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0194,inert,gsm8k_319,30,4,11,1,1,-14.28757297219444,-11.702275313011278,0.13352816354548508
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0195,inert,gsm8k_161,9,4,9,1,1,-11.750103457389379,-11.39771726655651,0.18359362263419612
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0196,inert,gsm8k_472,19,4,10,1,1,-13.632584510317296,-11.594224139247656,0.17092276031758089
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0197,inert,gsm8k_303,29,4,5,1,1,-8.601767529212424,-6.068732153899321,0.07992552347565954
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0198,inert,gsm8k_483,15,3,4,1,1,-4.933813586936188,-3.296656505078964,0.1954404803291844
internlm2_1_8b_reward,gsm8k,gsm8k_matched_0199,inert,gsm8k_483,25,3,4,1,1,-5.710759772639677,-3.9815179953897437,0.18300885002394832
internlm2_7b_reward,gsm8k,gsm8k_matched_0000,necessary,gsm8k_000,4,8,10,1,1,-7.581162382874407,-7.508375899440033,0.7377254126465677
internlm2_7b_reward,gsm8k,gsm8k_matched_0001,necessary,gsm8k_003,18,3,4,1,1,-1.9864406620837929,-1.8412163355342845,0.734119526900183
internlm2_7b_reward,gsm8k,gsm8k_matched_0002,necessary,gsm8k_014,6,3,6,1,1,-3.4072380574022,-3.3468360553382173,0.5461028068686584
internlm2_7b_reward,gsm8k,gsm8k_matched_0003,necessary,gsm8k_016,11,6,7,1,1,-6.609566247752159,-5.965629022658558,0.5726630311852342
internlm2_7b_reward,gsm8k,gsm8k_matched_0004,necessary,gsm8k_016,15,7,8,1,1,-7.744317121136123,-6.9169159418918085,0.5082466275964708
internlm2_7b_reward,gsm8k,gsm8k_matched_0005,necessary,gsm8k_020,11,5,13,1,0,-7.271009585460746,-8.04006355564196,0.5856937011919192
internlm2_7b_reward,gsm8k,gsm8k_matched_0006,necessary,gsm8k_025,17,7,10,1,1,-6.990605214064435,-6.815064837519334,0.7107287003278533
internlm2_7b_reward,gsm8k,gsm8k_matched_0007,necessary,gsm8k_025,18,6,8,1,1,-8.304496933843291,-7.069489305440044,0.23161422568770776
internlm2_7b_reward,gsm8k,gsm8k_matched_0008,necessary,gsm8k_028,4,3,5,1,1,-2.382048562095326,-1.802162892324018,0.5354020875761553
internlm2_7b_reward,gsm8k,gsm8k_matched_0009,necessary,gsm8k_028,30,3,4,1,1,-2.235221602699996,-1.720369285100345,0.5350680612967965
internlm2_7b_reward,gsm8k,gsm8k_matched_0010,necessary,gsm8k_030,18,2,5,1,1,-1.4179357003682744,-1.2597083020255713,0.5668579401196716
internlm2_7b_reward,gsm8k,gsm8k_matched_0011,necessary,gsm8k_030,11,7,8,1,1,-4.212511684103171,-4.192237051551766,0.9756698099123244
internlm2_7b_reward,gsm8k,gsm8k_matched_0012,necessary,gsm8k_033,0,2,4,1,1,-4.534458168565379,-3.221820803016817,0.2405961232013842
internlm2_7b_reward,gsm8k,gsm8k_matched_0013,necessary,gsm8k_033,5,2,4,1,1,-4.440002371504312,-3.1564187647221487,0.2310932419250428
internlm2_7b_reward,gsm8k,gsm8k_matched_0014,necessary,gsm8k_033,31,2,4,1,1,-4.62925698503999,-3.4426505989874285,0.26779095917858514
internlm2_7b_reward,gsm8k,gsm8k_matched_0015,necessary,gsm8k_034,17,2,4,1,0,-1.6208810888679082,-1.755106538328958,0.6007155038992438
internlm2_7b_reward,gsm8k,gsm8k_matched_0016,necessary,gsm8k_035,28,4,6,1,1,-3.408221517821033,-3.350728628688313,0.7146280437908932
internlm2_7b_reward,gsm8k,gsm8k_matched_0017,necessary,gsm8k_038,9,3,4,1,1,-3.3293823755653746,-1.853492020066454,0.22884512750015074
internlm2_7b_reward,gsm8k,gsm8k_matched_0018,necessary,gsm8k_038,24,2,4,1,1,-3.4592753422231737,-2.5952674536118727,0.338186400845429
internlm2_7b_reward,gsm8k,gsm8k_matched_0019,necessary,gsm8k_038,25,3,4,1,1,-3.9198988554537366,-2.6564068965668826,0.2826909874340755
internlm2_7b_reward,gsm8k,gsm8k_matched_0020,necessary,gsm8k_038,3,2,4,1,1,-3.0109360416820388,-2.3453932986646686,0.35331662582260875
internlm2_7b_reward,gsm8k,gsm8k_matched_0021,necessary,gsm8k_046,14,3,4,1,1,-3.053061436850916,-2.0066680150886835,0.356110705296086
internlm2_7b_reward,gsm8k,gsm8k_matched_0022,necessary,gsm8k_046,30,3,5,1,1,-4.247758321241116,-3.632182164004473,0.4453486099157969
internlm2_7b_reward,gsm8k,gsm8k_matched_0023,necessary,gsm8k_051,29,5,10,1,0,-7.238002409126055,-7.547420664622572,0.5312397719364985
internlm2_7b_reward,gsm8k,gsm8k_matched_0024,necessary,gsm8k_051,15,5,9,1,0,-5.512672370005812,-5.873256323863483,0.606847997364097
internlm2_7b_reward,gsm8k,gsm8k_matched_0025,necessary,gsm8k_053,9,5,12,1,0,-10.092278368323017,-10.148139186760986,0.2957381536125477
internlm2_7b_reward,gsm8k,gsm8k_matched_0026,necessary,gsm8k_054,28,8,10,1,1,-5.11120009059155,-4.86890447818948,0.7727022250064034
internlm2_7b_reward,gsm8k,gsm8k_matched_0027,necessary,gsm8k_055,24,4,7,1,1,-3.1508352994951867,-2.9362261502124913,0.7063930178525605
internlm2_7b_reward,gsm8k,gsm8k_matched_0028,necessary,gsm8k_055,0,2,6,1,0,-3.1887933056125055,-4.083653982241093,0.5747528349087303
internlm2_7b_reward,gsm8k,gsm8k_matched_0029,necessary,gsm8k_055,7,2,5,1,1,-2.8475709588094644,-2.6859600911151627,0.4804177362200056
internlm2_7b_reward,gsm8k,gsm8k_matched_0030,necessary,gsm8k_057,27,8,10,1,0,-6.051067924827411,-6.323479769355173,0.7882573707551939
internlm2_7b_reward,gsm8k,gsm8k_matched_0031,necessary,gsm8k_060,27,3,4,1,1,-3.702476123194555,-2.843231244903616,0.3677242704940616
internlm2_7b_reward,gsm8k,gsm8k_matched_0032,necessary,gsm8k_060,11,3,4,1,1,-3.4635447522002982,-2.813614921754032,0.4639906734806662
internlm2_7b_reward,gsm8k,gsm8k_matched_0033,necessary,gsm8k_060,31,3,4,1,1,-3.4668692518601336,-2.8703204248302265,0.46426391790017474
internlm2_7b_reward,gsm8k,gsm8k_matched_0034,necessary,gsm8k_060,7,3,4,1,1,-3.479301000142049,-2.838795074919767,0.4550169748925861
internlm2_7b_reward,gsm8k,gsm8k_matched_0035,necessary,gsm8k_060,19,3,4,1,1,-3.8470387808716904,-2.958011450866349,0.3458781663882398
internlm2_7b_reward,gsm8k,gsm8k_matched_0036,necessary,gsm8k_060,24,3,4,1,1,-3.204419583017499,-2.643187027742446,0.5011892296300331
internlm2_7b_reward,gsm8k,gsm8k_matched_0037,necessary,gsm8k_063,8,3,7,1,0,-4.00215830445152,-4.163302547820213,0.42125418617327437
internlm2_7b_reward,gsm8k,gsm8k_matched_0038,necessary,gsm8k_064,31,5,9,1,1,-8.638537708610807,-8.391568843298822,0.3114268601959007
internlm2_7b_reward,gsm8k,gsm8k_matched_0039,necessary,gsm8k_064,28,6,10,1,1,-9.404206042244176,-9.2735296485936,0.3699977275686275
internlm2_7b_reward,gsm8k,gsm8k_matched_0040,necessary,gsm8k_064,13,4,8,1,0,-4.936323210504551,-5.236814282480659,0.5893618976069925
internlm2_7b_reward,gsm8k,gsm8k_matched_0041,necessary,gsm8k_064,23,4,7,1,0,-4.606292462533903,-4.91927176497876,0.6580879750862543
internlm2_7b_reward,gsm8k,gsm8k_matched_0042,necessary,gsm8k_064,8,4,7,1,0,-4.882005129431857,-5.325476764687821,0.5320908367461596
internlm2_7b_reward,gsm8k,gsm8k_matched_0043,necessary,gsm8k_064,21,4,7,1,1,-6.228264754897557,-5.972401660217844,0.3616154766261506
internlm2_7b_reward,gsm8k,gsm8k_matched_0044,necessary,gsm8k_066,22,5,6,1,1,-2.6432079372238197,-2.6141930617588134,0.8991213772699436
internlm2_7b_reward,gsm8k,gsm8k_matched_0045,necessary,gsm8k_069,6,3,6,1,0,-2.365337265069006,-2.3829147957061996,0.766817904687893
internlm2_7b_reward,gsm8k,gsm8k_matched_0046,necessary,gsm8k_072,1,2,8,1,1,-4.063743783136822,-4.06026731506141,0.3051793949296666
internlm2_7b_reward,gsm8k,gsm8k_matched_0047,necessary,gsm8k_072,27,3,7,1,0,-5.19807354956404,-6.087134764663499,0.40809982787074905
internlm2_7b_reward,gsm8k,gsm8k_matched_0048,necessary,gsm8k_075,30,2,4,1,0,-2.0863076053857497,-2.775873381715567,0.5407723027119582
internlm2_7b_reward,gsm8k,gsm8k_matched_0049,necessary,gsm8k_076,11,5,12,1,0,-8.206759715990954,-9.20433872194484,0.3463201869223725
internlm2_7b_reward,gsm8k,gsm8k_matched_0050,necessary,gsm8k_081,31,8,10,1,0,-8.326620182219184,-10.056405453601231,0.5855159630500001
internlm2_7b_reward,gsm8k,gsm8k_matched_0051,necessary,gsm8k_082,26,4,7,1,0,-5.518963142079116,-6.066180814860616,0.6126573471939042
internlm2_7b_reward,gsm8k,gsm8k_matched_0052,necessary,gsm8k_084,5,2,4,1,1,-4.546696544671538,-3.194120467637205,0.19837458075735578
internlm2_7b_reward,gsm8k,gsm8k_matched_0053,necessary,gsm8k_092,5,2,4,1,1,-4.9103728284982715,-3.872583554126355,0.24853418596531882
internlm2_7b_reward,gsm8k,gsm8k_matched_0054,necessary,gsm8k_092,22,2,4,1,1,-5.855585092885256,-4.455428970531559,0.17638768129232973
internlm2_7b_reward,gsm8k,gsm8k_matched_0055,necessary,gsm8k_092,2,2,4,1,1,-0.49522976809281893,-0.4118589716054841,0.8303191217824987
internlm2_7b_reward,gsm8k,gsm8k_matched_0056,necessary,gsm8k_092,7,2,4,1,0,-2.5386027382389855,-3.5833568735051218,0.5415906875669694
internlm2_7b_reward,gsm8k,gsm8k_matched_0057,necessary,gsm8k_092,12,2,4,1,0,-2.5386027382389855,-3.5833568735051218,0.5415906875669694
internlm2_7b_reward,gsm8k,gsm8k_matched_0058,necessary,gsm8k_092,30,2,4,1,0,-2.5386027382389855,-3.5833568735051218,0.5415906875669694
internlm2_7b_reward,gsm8k,gsm8k_matched_0059,necessary,gsm8k_093,28,8,10,1,1,-5.780757723521252,-5.745209451667645,0.8485961739786982
internlm2_7b_reward,gsm8k,gsm8k_matched_0060,necessary,gsm8k_096,10,3,6,1,0,-2.7942104739337688,-3.601382332369979,0.8290772396824191
internlm2_7b_reward,gsm8k,gsm8k_matched_0061,necessary,gsm8k_096,25,3,6,1,0,-2.810671341027512,-3.593919598627874,0.8356177224241854
internlm2_7b_reward,gsm8k,gsm8k_matched_0062,necessary,gsm8k_096,26,3,9,1,0,-3.8194249047436086,-4.263258424519168,0.6631237771708208
internlm2_7b_reward,gsm8k,gsm8k_matched_0063,necessary,gsm8k_098,19,3,4,1,1,-2.985772488606932,-2.700149569334232,0.5203744538588798
internlm2_7b_reward,gsm8k,gsm8k_matched_0064,necessary,gsm8k_103,11,6,9,1,0,-4.844243548878276,-4.946242888341898,0.7711548724998493
internlm2_7b_reward,gsm8k,gsm8k_matched_0065,necessary,gsm8k_109,25,4,6,1,1,-2.394747096546818,-2.217089882337856,0.6594051585907724
internlm2_7b_reward,gsm8k,gsm8k_matched_0066,necessary,gsm8k_110,16,3,4,1,1,-2.9890639492263977,-2.118384407263756,0.4215518210658887
internlm2_7b_reward,gsm8k,gsm8k_matched_0067,necessary,gsm8k_111,2,3,8,1,1,-6.195162269734719,-5.345286577122379,0.2757143859988509
internlm2_7b_reward,gsm8k,gsm8k_matched_0068,necessary,gsm8k_112,0,2,4,1,1,-2.964873518435257,-2.302399995677333,0.4120568946456724
internlm2_7b_reward,gsm8k,gsm8k_matched_0069,necessary,gsm8k_112,1,2,4,1,1,-2.9792472782168002,-2.336005330302517,0.4120568946456724
internlm2_7b_reward,gsm8k,gsm8k_matched_0070,necessary,gsm8k_112,3,2,4,1,1,-3.011868361319883,-2.362731638558864,0.4050956694020703
internlm2_7b_reward,gsm8k,gsm8k_matched_0071,necessary,gsm8k_112,6,2,4,1,1,-3.023720816146069,-2.328535960700547,0.4049191730102324
internlm2_7b_reward,gsm8k,gsm8k_matched_0072,necessary,gsm8k_112,7,2,4,1,1,-3.098652138130978,-2.4010441265631846,0.4049191730102324
internlm2_7b_reward,gsm8k,gsm8k_matched_0073,necessary,gsm8k_112,8,2,4,1,1,-3.0274265234073887,-2.3984190736388715,0.4119386057771583
internlm2_7b_reward,gsm8k,gsm8k_matched_0074,necessary,gsm8k_112,17,2,4,1,1,-3.094863038045112,-2.4342411344301444,0.4121751936735
internlm2_7b_reward,gsm8k,gsm8k_matched_0075,necessary,gsm8k_112,19,2,4,1,1,-2.9947788879442205,-2.3108942168597824,0.41158380025537983
internlm2_7b_reward,gsm8k,gsm8k_matched_0076,necessary,gsm8k_112,20,2,4,1,1,-3.0204166659218745,-2.3811475104824122,0.4119386057771583
internlm2_7b_reward,gsm8k,gsm8k_matched_0077,necessary,gsm8k_112,21,2,4,1,1,-2.983463963043008,-2.294835862104188,0.40415463989451705
internlm2_7b_reward,gsm8k,gsm8k_matched_0078,necessary,gsm8k_112,23,2,4,1,1,-3.2045646464066886,-2.5689142481649823,0.411761191551078
internlm2_7b_reward,gsm8k,gsm8k_matched_0079,necessary,gsm8k_112,26,2,4,1,1,-2.9606246007293415,-2.280848253828686,0.4049780024117681
internlm2_7b_reward,gsm8k,gsm8k_matched_0080,necessary,gsm8k_112,27,2,4,1,1,-3.0247112365931286,-2.3659936733880036,0.411169976647997
internlm2_7b_reward,gsm8k,gsm8k_matched_0081,necessary,gsm8k_112,28,2,4,1,1,-3.0935105987760196,-2.431892940793349,0.4116429281367964
internlm2_7b_reward,gsm8k,gsm8k_matched_0082,necessary,gsm8k_112,29,2,4,1,1,-2.929252226179279,-2.275688375460268,0.4116429281367964
internlm2_7b_reward,gsm8k,gsm8k_matched_0083,necessary,gsm8k_112,14,3,4,1,1,-3.0108990078765956,-1.9699615187029305,0.35599875228950645
internlm2_7b_reward,gsm8k,gsm8k_matched_0084,necessary,gsm8k_115,1,2,4,1,1,-2.8259278282551152,-2.399286741026692,0.3943175669396228
internlm2_7b_reward,gsm8k,gsm8k_matched_0085,necessary,gsm8k_115,8,2,4,1,1,-2.80120405538624,-2.0453834423797614,0.368064917196833
internlm2_7b_reward,gsm8k,gsm8k_matched_0086,necessary,gsm8k_115,16,2,4,1,1,-3.1102983100429897,-2.1995318573061273,0.3160525356697572
internlm2_7b_reward,gsm8k,gsm8k_matched_0087,necessary,gsm8k_116,30,6,7,1,0,-3.63263399242911,-3.6451684133471645,0.9001793324323768
internlm2_7b_reward,gsm8k,gsm8k_matched_0088,necessary,gsm8k_116,12,8,9,1,0,-6.354679873116333,-6.445689641858825,0.9074763422184106
internlm2_7b_reward,gsm8k,gsm8k_matched_0089,necessary,gsm8k_116,5,4,9,1,1,-6.959759640527572,-5.10054277530783,0.302288089338448
internlm2_7b_reward,gsm8k,gsm8k_matched_0090,necessary,gsm8k_116,22,4,9,1,1,-6.513334922716868,-4.594011570784167,0.25349123251609723
internlm2_7b_reward,gsm8k,gsm8k_matched_0091,necessary,gsm8k_116,6,4,7,1,0,-3.9628088177624434,-5.374125031504673,0.6858442585447517
internlm2_7b_reward,gsm8k,gsm8k_matched_0092,necessary,gsm8k_116,28,4,7,1,0,-4.362195021867181,-5.524320281395592,0.7136312257131276
internlm2_7b_reward,gsm8k,gsm8k_matched_0093,necessary,gsm8k_117,11,3,4,1,0,-2.4198830170291807,-2.5473386875119854,0.7699462646231279
internlm2_7b_reward,gsm8k,gsm8k_matched_0094,necessary,gsm8k_125,2,2,4,1,1,-3.769123214015199,-3.4302769075759985,0.30259712898221225
internlm2_7b_reward,gsm8k,gsm8k_matched_0095,necessary,gsm8k_125,4,2,4,1,1,-3.933072486266079,-3.530699242404583,0.2962468960717286
internlm2_7b_reward,gsm8k,gsm8k_matched_0096,necessary,gsm8k_125,5,2,4,1,1,-3.941509964164501,-3.5442545094828746,0.2964505348882407
internlm2_7b_reward,gsm8k,gsm8k_matched_0097,necessary,gsm8k_125,12,2,4,1,1,-3.7115784827423255,-3.564248307569106,0.3348068975998014
internlm2_7b_reward,gsm8k,gsm8k_matched_0098,necessary,gsm8k_125,13,2,4,1,1,-3.7018302536487258,-3.561079913758633,0.3368762228291792
internlm2_7b_reward,gsm8k,gsm8k_matched_0099,necessary,gsm8k_125,20,2,4,1,1,-3.6474327687820476,-3.1421717232783464,0.30239108267790193
internlm2_7b_reward,gsm8k,gsm8k_matched_0100,necessary,gsm8k_125,3,2,4,1,1,-3.847334263247558,-3.2617983434732096,0.2720245510940225
internlm2_7b_reward,gsm8k,gsm8k_matched_0101,necessary,gsm8k_127,6,3,4,1,1,-0.9987681875859855,-0.9088052351552742,0.91610961358942
internlm2_7b_reward,gsm8k,gsm8k_matched_0102,necessary,gsm8k_127,28,3,4,1,1,-1.0117185510228073,-0.9191480957854681,0.9119668847111934
internlm2_7b_reward,gsm8k,gsm8k_matched_0103,necessary,gsm8k_131,17,3,6,1,0,-3.1861609922695955,-4.612977788876885,0.7540104528799124
internlm2_7b_reward,gsm8k,gsm8k_matched_0104,necessary,gsm8k_131,31,3,6,1,0,-3.3172302885642733,-4.598348645001314,0.7431680086124811
internlm2_7b_reward,gsm8k,gsm8k_matched_0105,necessary,gsm8k_133,7,4,7,1,1,-3.281487341153441,-2.8952038283488664,0.6757646010190476
internlm2_7b_reward,gsm8k,gsm8k_matched_0106,necessary,gsm8k_135,27,5,12,1,1,-4.140127186031931,-3.984257022946201,0.715125670492384
internlm2_7b_reward,gsm8k,gsm8k_matched_0107,necessary,gsm8k_137,15,11,12,1,0,-11.261495141704774,-11.359989144613678,0.7505527565366589
internlm2_7b_reward,gsm8k,gsm8k_matched_0108,necessary,gsm8k_137,9,8,13,1,0,-11.533009638798045,-13.29653807260713,0.3489778629085495
internlm2_7b_reward,gsm8k,gsm8k_matched_0109,necessary,gsm8k_147,14,2,4,1,1,-2.1670025037680487,-1.8273550811036223,0.5243490108273179
internlm2_7b_reward,gsm8k,gsm8k_matched_0110,necessary,gsm8k_149,6,3,6,1,1,-2.7156881357315905,-2.3390023802906144,0.6226887995543804
internlm2_7b_reward,gsm8k,gsm8k_matched_0111,necessary,gsm8k_149,21,3,6,1,1,-3.2648997658556267,-2.7540180600740145,0.5305709503962575
internlm2_7b_reward,gsm8k,gsm8k_matched_0112,necessary,gsm8k_150,18,4,7,1,0,-4.297578321655939,-5.6684309930060195,0.6933691518027039
internlm2_7b_reward,gsm8k,gsm8k_matched_0113,necessary,gsm8k_161,21,3,7,1,1,-4.590696414226729,-4.075353833119465,0.39128963308493847
internlm2_7b_reward,gsm8k,gsm8k_matched_0114,necessary,gsm8k_161,23,4,8,1,0,-5.413873891501143,-5.685518242829479,0.45353412025800205
internlm2_7b_reward,gsm8k,gsm8k_matched_0115,necessary,gsm8k_174,18,5,8,1,0,-4.844292712373398,-5.648892629293479,0.5382248293297324
internlm2_7b_reward,gsm8k,gsm8k_matched_0116,necessary,gsm8k_174,20,3,8,1,0,-3.5083318137981245,-4.151780130925306,0.5853382026418704
internlm2_7b_reward,gsm8k,gsm8k_matched_0117,necessary,gsm8k_177,4,2,9,1,0,-8.805837463567082,-9.351817158845623,0.2699987521408367
internlm2_7b_reward,gsm8k,gsm8k_matched_0118,necessary,gsm8k_177,7,2,10,1,0,-8.162284194141431,-9.366609567800422,0.26492849661797896
internlm2_7b_reward,gsm8k,gsm8k_matched_0119,necessary,gsm8k_183,31,7,13,1,0,-5.893740116591993,-6.245942046923873,0.8197490835822291
internlm2_7b_reward,gsm8k,gsm8k_matched_0120,necessary,gsm8k_183,20,4,8,1,0,-2.5763475397788067,-3.005291844280917,0.8509647055213694
internlm2_7b_reward,gsm8k,gsm8k_matched_0121,necessary,gsm8k_183,1,2,4,1,1,-4.207124924288184,-3.9090525181752613,0.2714447809383901
internlm2_7b_reward,gsm8k,gsm8k_matched_0122,necessary,gsm8k_183,6,2,4,1,1,-4.669828583627501,-4.139010026894279,0.2472596683432263
internlm2_7b_reward,gsm8k,gsm8k_matched_0123,necessary,gsm8k_183,12,2,4,1,1,-4.055358206373481,-3.999305483193823,0.28130687944763205
internlm2_7b_reward,gsm8k,gsm8k_matched_0124,necessary,gsm8k_183,21,2,4,1,1,-4.073684555969495,-3.9744799059243605,0.2808135558827241
internlm2_7b_reward,gsm8k,gsm8k_matched_0125,necessary,gsm8k_183,28,2,4,1,1,-4.402310252910417,-4.244378038603037,0.2795333857729069
internlm2_7b_reward,gsm8k,gsm8k_matched_0126,necessary,gsm8k_185,16,3,6,1,0,-3.5885991694379054,-3.8064316082949676,0.68731526817782
internlm2_7b_reward,gsm8k,gsm8k_matched_0127,necessary,gsm8k_188,10,4,8,1,1,-5.174808669100733,-5.0845092814508455,0.5338531572877162
internlm2_7b_reward,gsm8k,gsm8k_matched_0128,necessary,gsm8k_189,8,4,7,1,1,-5.47739296273752,-4.698545595889232,0.40874869317441304
internlm2_7b_reward,gsm8k,gsm8k_matched_0129,necessary,gsm8k_192,18,3,9,1,1,-6.1430120466383515,-5.960753719437399,0.31742626558767584
internlm2_7b_reward,gsm8k,gsm8k_matched_0130,necessary,gsm8k_199,31,5,12,1,0,-7.57262686158773,-8.266793868741003,0.5332455537490869
internlm2_7b_reward,gsm8k,gsm8k_matched_0131,necessary,gsm8k_199,14,5,12,1,0,-7.519986475054062,-7.8207392611042055,0.5419543424190119
internlm2_7b_reward,gsm8k,gsm8k_matched_0132,necessary,gsm8k_200,11,7,8,1,1,-7.113556383912171,-7.069930239436055,0.7420480411535827
internlm2_7b_reward,gsm8k,gsm8k_matched_0133,necessary,gsm8k_200,16,7,8,1,1,-6.7676425591123985,-6.590070817845306,0.7032438550755685
internlm2_7b_reward,gsm8k,gsm8k_matched_0134,necessary,gsm8k_204,3,2,4,1,1,-2.9573840910959537,-2.476858538481591,0.30850264559237356
internlm2_7b_reward,gsm8k,gsm8k_matched_0135,necessary,gsm8k_205,0,4,6,1,1,-3.3036003970205865,-2.991573041854585,0.6173973000187004
internlm2_7b_reward,gsm8k,gsm8k_matched_0136,necessary,gsm8k_211,9,2,4,1,1,-5.690137533876292,-4.080624915505143,0.13095079263999304
internlm2_7b_reward,gsm8k,gsm8k_matched_0137,necessary,gsm8k_211,17,2,4,1,1,-5.907606666847525,-4.11792836864435,0.12210386546882639
internlm2_7b_reward,gsm8k,gsm8k_matched_0138,necessary,gsm8k_211,21,2,4,1,1,-5.9256167795561865,-4.142954467608803,0.11777491957086147
internlm2_7b_reward,gsm8k,gsm8k_matched_0139,necessary,gsm8k_211,1,3,4,1,1,-4.343002087289335,-3.267423848436237,0.34202190067434085
internlm2_7b_reward,gsm8k,gsm8k_matched_0140,necessary,gsm8k_211,0,2,4,1,1,-4.658967239013693,-3.6651777032649124,0.21883627123404897
internlm2_7b_reward,gsm8k,gsm8k_matched_0141,necessary,gsm8k_211,4,2,4,1,1,-4.501033919363036,-3.5748294305968,0.23370635691404026
internlm2_7b_reward,gsm8k,gsm8k_matched_0142,necessary,gsm8k_213,18,5,13,1,0,-5.9242649178977,-5.964488043689131,0.6090592107977694
internlm2_7b_reward,gsm8k,gsm8k_matched_0143,necessary,gsm8k_214,23,3,4,1,1,-4.178134773918399,-3.1110809988499923,0.3401563257405128
internlm2_7b_reward,gsm8k,gsm8k_matched_0144,necessary,gsm8k_215,15,2,4,1,1,-0.7818771528062565,-0.3637358368047617,0.6553360165381895
internlm2_7b_reward,gsm8k,gsm8k_matched_0145,necessary,gsm8k_219,10,3,5,1,1,-4.499770941314401,-3.9351331606553326,0.2889702304326297
internlm2_7b_reward,gsm8k,gsm8k_matched_0146,necessary,gsm8k_227,0,5,6,1,1,-5.168317206350213,-4.691972858660626,0.5332455537490869
internlm2_7b_reward,gsm8k,gsm8k_matched_0147,necessary,gsm8k_229,5,3,6,1,0,-2.3546819688806715,-2.3647084641584146,0.7026320890881814
internlm2_7b_reward,gsm8k,gsm8k_matched_0148,necessary,gsm8k_237,0,3,4,1,1,-3.110374309606181,-2.863316827461309,0.7077078070244781
internlm2_7b_reward,gsm8k,gsm8k_matched_0149,necessary,gsm8k_237,7,3,4,1,1,-3.1343575098945027,-2.822816662598439,0.7079097752862751
internlm2_7b_reward,gsm8k,gsm8k_matched_0150,necessary,gsm8k_237,19,3,4,1,1,-3.1177354700350883,-2.8171943887636206,0.7075057568117196
internlm2_7b_reward,gsm8k,gsm8k_matched_0151,necessary,gsm8k_237,26,3,4,1,1,-3.1332353573985716,-2.82083742526323,0.7076067921590646
internlm2_7b_reward,gsm8k,gsm8k_matched_0152,necessary,gsm8k_243,2,2,4,1,1,-3.7890495942010833,-2.973110009915798,0.25219982583470935
internlm2_7b_reward,gsm8k,gsm8k_matched_0153,necessary,gsm8k_249,16,9,12,1,0,-7.088980081503908,-7.589371551140335,0.8840392817460332
internlm2_7b_reward,gsm8k,gsm8k_matched_0154,necessary,gsm8k_249,1,9,13,1,0,-7.034287120377552,-7.477815746459062,0.8703770745957927
internlm2_7b_reward,gsm8k,gsm8k_matched_0155,necessary,gsm8k_249,19,6,12,1,0,-7.059673341799625,-7.975459777825614,0.6305711819379377
internlm2_7b_reward,gsm8k,gsm8k_matched_0156,necessary,gsm8k_249,3,9,13,1,0,-7.067843328520727,-7.678458489765953,0.8080672135527632
internlm2_7b_reward,gsm8k,gsm8k_matched_0157,necessary,gsm8k_249,23,8,11,1,0,-6.910481043317522,-7.281435748280658,0.8011591224469669
internlm2_7b_reward,gsm8k,gsm8k_matched_0158,necessary,gsm8k_250,1,2,4,1,1,-4.671132747718452,-3.1873079560382296,0.19946388773023033
internlm2_7b_reward,gsm8k,gsm8k_matched_0159,necessary,gsm8k_250,13,3,6,1,1,-2.3875176921689083,-1.8092820399290686,0.5997781973232059
internlm2_7b_reward,gsm8k,gsm8k_matched_0160,necessary,gsm8k_250,18,3,6,1,1,-2.2374341230590815,-1.7010076897770385,0.617512634163885
internlm2_7b_reward,gsm8k,gsm8k_matched_0161,necessary,gsm8k_250,22,3,6,1,1,-2.4448597779850902,-1.7645439111707477,0.5923718731686682
internlm2_7b_reward,gsm8k,gsm8k_matched_0162,necessary,gsm8k_251,20,3,6,1,0,-3.50909940528444,-4.077598461142271,0.6087685152875252
internlm2_7b_reward,gsm8k,gsm8k_matched_0163,necessary,gsm8k_253,19,3,4,1,1,-3.5957154238585614,-2.7231989104961922,0.4264410165154511
internlm2_7b_reward,gsm8k,gsm8k_matched_0164,necessary,gsm8k_258,27,4,6,1,1,-2.3618235825441505,-2.0754575971168774,0.7897206162890315
internlm2_7b_reward,gsm8k,gsm8k_matched_0165,necessary,gsm8k_259,14,2,4,1,1,-5.06765186301529,-3.92830347249751,0.17455093958035406
internlm2_7b_reward,gsm8k,gsm8k_matched_0166,necessary,gsm8k_269,3,3,6,1,0,-3.8256863229384677,-4.147302627422635,0.6976089173220981
internlm2_7b_reward,gsm8k,gsm8k_matched_0167,necessary,gsm8k_269,23,3,6,1,0,-3.9734366104268974,-4.297236476844526,0.6738358905475195
internlm2_7b_reward,gsm8k,gsm8k_matched_0168,necessary,gsm8k_272,1,2,8,1,0,-6.3807682398607195,-6.5412127636851585,0.3064232620513188
internlm2_7b_reward,gsm8k,gsm8k_matched_0169,necessary,gsm8k_273,26,2,4,1,1,-4.594775255142642,-3.3520135496578694,0.20817892905742005
internlm2_7b_reward,gsm8k,gsm8k_matched_0170,necessary,gsm8k_278,14,6,9,1,0,-4.311898544585626,-4.331563465823794,0.7446563401437933
internlm2_7b_reward,gsm8k,gsm8k_matched_0171,necessary,gsm8k_278,24,4,6,1,1,-3.1760538821046196,-3.0655156524182403,0.7216451341817308
internlm2_7b_reward,gsm8k,gsm8k_matched_0172,necessary,gsm8k_279,8,5,9,1,0,-2.6545140275905643,-3.2248478697807834,0.76768985390312
internlm2_7b_reward,gsm8k,gsm8k_matched_0173,necessary,gsm8k_281,26,2,8,1,0,-4.197551974150335,-4.542885436382961,0.6183772176019395
internlm2_7b_reward,gsm8k,gsm8k_matched_0174,necessary,gsm8k_289,5,2,7,1,0,-5.25791441335063,-6.696540138896302,0.41905347979641505
internlm2_7b_reward,gsm8k,gsm8k_matched_0175,necessary,gsm8k_294,23,3,4,1,1,-3.418976950353761,-2.5650766652716706,0.42190905817167135
internlm2_7b_reward,gsm8k,gsm8k_matched_0176,necessary,gsm8k_294,16,3,4,1,1,-4.0693045910470325,-2.9875112124503813,0.3448845937867537
internlm2_7b_reward,gsm8k,gsm8k_matched_0177,necessary,gsm8k_295,31,3,7,1,1,-3.2158680114270823,-3.1090603835560753,0.5351591625053734
internlm2_7b_reward,gsm8k,gsm8k_matched_0178,necessary,gsm8k_303,12,2,4,1,1,-2.796962964723015,-2.3554184236645392,0.47659487639593673
internlm2_7b_reward,gsm8k,gsm8k_matched_0179,necessary,gsm8k_303,4,3,4,1,1,-2.5933746319905095,-2.0424101212390693,0.5684757052812374
internlm2_7b_reward,gsm8k,gsm8k_matched_0180,necessary,gsm8k_314,23,8,13,1,1,-5.692119736018755,-5.428024127371676,0.6589663697837479
internlm2_7b_reward,gsm8k,gsm8k_matched_0181,necessary,gsm8k_314,17,6,13,1,1,-6.751265721052143,-6.641371476845274,0.5471616309508014
internlm2_7b_reward,gsm8k,gsm8k_matched_0182,necessary,gsm8k_314,6,6,8,1,1,-4.545360811134218,-4.369137768825575,0.7070002730499041
internlm2_7b_reward,gsm8k,gsm8k_matched_0183,necessary,gsm8k_317,15,4,9,1,1,-6.0037427721264445,-5.962661336429581,0.5580560563886819
internlm2_7b_reward,gsm8k,gsm8k_matched_0184,necessary,gsm8k_319,13,6,8,1,0,-3.622384768171815,-3.624783973654238,0.8088233724223733
internlm2_7b_reward,gsm8k,gsm8k_matched_0185,necessary,gsm8k_319,15,4,9,1,1,-5.399792222052498,-5.062982635510225,0.5018634709862553
internlm2_7b_reward,gsm8k,gsm8k_matched_0186,necessary,gsm8k_319,8,4,5,1,0,-2.2422187853049196,-2.760160947746188,0.898588675245352
internlm2_7b_reward,gsm8k,gsm8k_matched_0187,necessary,gsm8k_319,6,7,11,1,1,-5.339409294774959,-5.184493046158986,0.6485776524541271
internlm2_7b_reward,gsm8k,gsm8k_matched_0188,necessary,gsm8k_319,22,8,12,1,1,-6.643118247805301,-6.568395280153003,0.7581526713451106
internlm2_7b_reward,gsm8k,gsm8k_matched_0189,necessary,gsm8k_324,31,4,7,1,1,-4.738113327524161,-3.8207834401863137,0.41389166331195604
internlm2_7b_reward,gsm8k,gsm8k_matched_0190,necessary,gsm8k_332,15,3,4,1,1,-1.0937969120319118,-0.9654090767387433,0.7859664367768047
internlm2_7b_reward,gsm8k,gsm8k_matched_0191,necessary,gsm8k_333,0,3,7,1,0,-4.29669035035554,-4.703066713936409,0.41276684075434256
internlm2_7b_reward,gsm8k,gsm8k_matched_0192,necessary,gsm8k_333,8,4,7,1,1,-4.6412544463596195,-4.330198950086136,0.5474640741711192
internlm2_7b_reward,gsm8k,gsm8k_matched_0193,necessary,gsm8k_333,2,3,7,1,0,-4.246046412465424,-4.8111841788312715,0.44918120901814157
internlm2_7b_reward,gsm8k,gsm8k_matched_0194,necessary,gsm8k_333,19,4,11,1,0,-7.40166740074593,-8.732367732276211,0.35142234754587287
internlm2_7b_reward,gsm8k,gsm8k_matched_0195,necessary,gsm8k_333,7,4,9,1,0,-6.878811501224093,-7.426900438428112,0.32209936745755396
internlm2_7b_reward,gsm8k,gsm8k_matched_0196,necessary,gsm8k_333,18,4,10,1,0,-7.615542458161265,-8.896580033702158,0.31837917776220337
internlm2_7b_reward,gsm8k,gsm8k_matched_0197,necessary,gsm8k_354,12,4,5,1,1,-5.384384605915172,-4.498022712971623,0.41069718924119264
internlm2_7b_reward,gsm8k,gsm8k_matched_0198,necessary,gsm8k_365,25,3,4,1,0,-1.1842989192500482,-1.2516265444595516,0.9193533851235517
internlm2_7b_reward,gsm8k,gsm8k_matched_0199,necessary,gsm8k_365,26,3,4,1,0,-1.1842989192500482,-1.2516265444595516,0.9193533851235517
internlm2_7b_reward,gsm8k,gsm8k_matched_0000,inert,gsm8k_060,5,8,10,1,1,-6.017896768997795,-5.7859625144584514,0.8027102434082559
internlm2_7b_reward,gsm8k,gsm8k_matched_0001,inert,gsm8k_112,29,3,4,1,1,-2.929252226179279,-1.9603963252348122,0.3757064664320079
internlm2_7b_reward,gsm8k,gsm8k_matched_0002,inert,gsm8k_003,31,3,6,1,1,-4.113585902225997,-3.9229052889070397,0.6809847013752356
internlm2_7b_reward,gsm8k,gsm8k_matched_0003,inert,gsm8k_226,0,6,7,1,1,-3.717252687700363,-3.648744904112555,0.9058233363414857
internlm2_7b_reward,gsm8k,gsm8k_matched_0004,inert,gsm8k_466,8,7,8,1,1,-4.821050316598328,-4.708176282932179,0.8680457400870637
internlm2_7b_reward,gsm8k,gsm8k_matched_0005,inert,gsm8k_249,3,5,13,1,1,-7.067843328520727,-6.421746257306797,0.5203592203876929
internlm2_7b_reward,gsm8k,gsm8k_matched_0006,inert,gsm8k_252,27,7,10,1,1,-5.7894910301068,-5.594328238527591,0.7735586683364196
internlm2_7b_reward,gsm8k,gsm8k_matched_0007,inert,gsm8k_274,7,6,8,1,1,-3.595771857563442,-3.359054720203764,0.7942254053003743
internlm2_7b_reward,gsm8k,gsm8k_matched_0008,inert,gsm8k_465,2,3,5,1,1,-5.856425803284125,-4.465229701691103,0.18847329979404595
internlm2_7b_reward,gsm8k,gsm8k_matched_0009,inert,gsm8k_092,22,3,4,1,1,-5.855585092885256,-4.003930907680125,0.14414885303274058
internlm2_7b_reward,gsm8k,gsm8k_matched_0010,inert,gsm8k_241,28,2,5,1,1,-3.2585651237280073,-1.651089419540572,0.2808135558827241
internlm2_7b_reward,gsm8k,gsm8k_matched_0011,inert,gsm8k_228,29,7,8,1,1,-3.289932307479381,-3.2835791099694545,0.94815453335022
internlm2_7b_reward,gsm8k,gsm8k_matched_0012,inert,gsm8k_294,23,2,4,1,1,-3.418976950353761,-2.597966162282173,0.2658804730998169
internlm2_7b_reward,gsm8k,gsm8k_matched_0013,inert,gsm8k_339,7,2,4,1,1,-4.964644268744275,-3.880256366299631,0.2382842120358022
internlm2_7b_reward,gsm8k,gsm8k_matched_0014,inert,gsm8k_113,16,2,4,1,1,-1.6245905455859415,-1.5023536370160366,0.68731526817782
internlm2_7b_reward,gsm8k,gsm8k_matched_0015,inert,gsm8k_113,30,2,4,1,1,-1.6216977686042342,-1.495953335185235,0.6868953627546549
internlm2_7b_reward,gsm8k,gsm8k_matched_0016,inert,gsm8k_222,21,4,6,1,1,-2.948012779091028,-2.695914975846134,0.7678639706205701
internlm2_7b_reward,gsm8k,gsm8k_matched_0017,inert,gsm8k_393,5,3,4,1,1,-3.364906060506572,-2.622894195835839,0.47609246356785623
internlm2_7b_reward,gsm8k,gsm8k_matched_0018,inert,gsm8k_028,15,2,4,1,1,-3.3576334783118265,-2.6168316769194653,0.29229219297552184
internlm2_7b_reward,gsm8k,gsm8k_matched_0019,inert,gsm8k_226,21,3,4,1,1,-3.0127542779361094,-2.3364660797371495,0.5076669405152252
internlm2_7b_reward,gsm8k,gsm8k_matched_0020,inert,gsm8k_054,5,2,4,1,1,-3.236504384621173,-2.8110908091265707,0.3480909172953966
internlm2_7b_reward,gsm8k,gsm8k_matched_0021,inert,gsm8k_111,7,3,4,1,1,-5.120854348742205,-3.456523517062349,0.19375686554382185
internlm2_7b_reward,gsm8k,gsm8k_matched_0022,inert,gsm8k_264,6,3,5,1,1,-2.73506822583728,-2.4785970329867633,0.7572562443502676
internlm2_7b_reward,gsm8k,gsm8k_matched_0023,inert,gsm8k_081,31,5,10,1,0,-8.326620182219184,-8.733299245774448,0.5667380485050861
internlm2_7b_reward,gsm8k,gsm8k_matched_0024,inert,gsm8k_116,29,5,9,1,0,-6.465283014936086,-6.855650760294142,0.44975512058991485
internlm2_7b_reward,gsm8k,gsm8k_matched_0025,inert,gsm8k_249,5,5,12,1,1,-7.454465172782606,-6.949121576366835,0.521714847750858
internlm2_7b_reward,gsm8k,gsm8k_matched_0026,inert,gsm8k_295,3,8,10,1,1,-4.078165850270767,-3.8487232676011516,0.7563575624625937
internlm2_7b_reward,gsm8k,gsm8k_matched_0027,inert,gsm8k_244,5,4,7,1,0,-3.861976808089073,-4.9947867382071225,0.3878642111205471
internlm2_7b_reward,gsm8k,gsm8k_matched_0028,inert,gsm8k_064,1,2,6,1,1,-4.239006264742692,-2.5288939297011614,0.21255875527247137
internlm2_7b_reward,gsm8k,gsm8k_matched_0029,inert,gsm8k_060,26,2,5,1,1,-3.8725724510559654,-3.047015841371594,0.2875677034432663
internlm2_7b_reward,gsm8k,gsm8k_matched_0030,inert,gsm8k_206,19,8,10,1,1,-4.51671899712959,-4.429008811687933,0.9027811572378382
internlm2_7b_reward,gsm8k,gsm8k_matched_0031,inert,gsm8k_112,8,3,4,1,1,-3.0274265234073887,-1.962401980147578,0.3458781663882398
internlm2_7b_reward,gsm8k,gsm8k_matched_0032,inert,gsm8k_111,20,3,4,1,1,-4.911806617511093,-3.288928583523277,0.19977594198414436
internlm2_7b_reward,gsm8k,gsm8k_matched_0033,inert,gsm8k_111,22,3,4,1,1,-5.23515070504052,-3.4843286232498443,0.1775255136593274
internlm2_7b_reward,gsm8k,gsm8k_matched_0034,inert,gsm8k_210,1,3,4,1,1,-3.4004746507068986,-2.4992224291906133,0.40028040867233783
internlm2_7b_reward,gsm8k,gsm8k_matched_0035,inert,gsm8k_399,31,3,4,1,1,-3.5878880693172523,-2.638516710471103,0.38283340793018983
internlm2_7b_reward,gsm8k,gsm8k_matched_0036,inert,gsm8k_239,10,3,4,1,1,-2.558019022127366,-2.0293251097166776,0.5843304751797633
internlm2_7b_reward,gsm8k,gsm8k_matched_0037,inert,gsm8k_064,4,3,7,1,1,-4.912059109348826,-4.053289814256504,0.37113662896272914
internlm2_7b_reward,gsm8k,gsm8k_matched_0038,inert,gsm8k_245,5,5,9,1,1,-7.519733404788961,-6.73100866526264,0.3688602711506025
internlm2_7b_reward,gsm8k,gsm8k_matched_0039,inert,gsm8k_174,17,6,10,1,1,-4.024451419887598,-3.8506449953684365,0.786622824583395
internlm2_7b_reward,gsm8k,gsm8k_matched_0040,inert,gsm8k_239,2,4,8,1,1,-4.273816553899437,-3.7854139908460227,0.5961392876756155
internlm2_7b_reward,gsm8k,gsm8k_matched_0041,inert,gsm8k_244,3,4,7,1,0,-4.173945272386712,-5.1219779915377455,0.34378221211773596
internlm2_7b_reward,gsm8k,gsm8k_matched_0042,inert,gsm8k_016,27,4,7,1,1,-6.407829912105733,-5.200487681937561,0.33654906868840784
internlm2_7b_reward,gsm8k,gsm8k_matched_0043,inert,gsm8k_046,31,4,7,1,1,-6.774895529712234,-5.8498861255076955,0.24202643355734138
internlm2_7b_reward,gsm8k,gsm8k_matched_0044,inert,gsm8k_466,30,5,6,1,1,-2.4013471744535964,-2.276022400391271,0.8856314738181876
internlm2_7b_reward,gsm8k,gsm8k_matched_0045,inert,gsm8k_152,20,3,6,1,0,-3.11529942603013,-3.1222512906027413,0.6580879750862543
internlm2_7b_reward,gsm8k,gsm8k_matched_0046,inert,gsm8k_186,23,2,8,1,0,-8.444817923314288,-8.521785005109074,0.15304215724489628
internlm2_7b_reward,gsm8k,gsm8k_matched_0047,inert,gsm8k_074,13,3,7,1,1,-3.9835335900516737,-3.4982544325734337,0.5576345287164085
internlm2_7b_reward,gsm8k,gsm8k_matched_0048,inert,gsm8k_362,17,2,4,1,1,-3.535511041458067,-2.9453282221877983,0.33306921748379326
internlm2_7b_reward,gsm8k,gsm8k_matched_0049,inert,gsm8k_249,30,5,12,1,1,-6.862321185118685,-6.321430644874722,0.5446500287496117
internlm2_7b_reward,gsm8k,gsm8k_matched_0050,inert,gsm8k_121,20,8,10,1,1,-6.483085468685154,-6.344378106942412,0.8660192422796115
internlm2_7b_reward,gsm8k,gsm8k_matched_0051,inert,gsm8k_244,26,4,7,1,0,-3.8333685191325655,-5.067867389041478,0.39187128633084994
internlm2_7b_reward,gsm8k,gsm8k_matched_0052,inert,gsm8k_127,11,2,4,1,1,-0.9726600842226408,-0.6801667224861997,0.6735138636573648
internlm2_7b_reward,gsm8k,gsm8k_matched_0053,inert,gsm8k_046,6,2,4,1,1,-3.068995942081771,-2.371550389247267,0.35287049598804193
internlm2_7b_reward,gsm8k,gsm8k_matched_0054,inert,gsm8k_046,29,2,4,1,1,-3.0146977973373135,-2.336885698120373,0.3579040861680699
internlm2_7b_reward,gsm8k,gsm8k_matched_0055,inert,gsm8k_127,23,2,4,1,1,-0.9689464396013064,-0.6858481346155062,0.670500413132056
internlm2_7b_reward,gsm8k,gsm8k_matched_0056,inert,gsm8k_127,28,2,4,1,1,-1.0117185510228073,-0.7093132325206063,0.6702846256482512
internlm2_7b_reward,gsm8k,gsm8k_matched_0057,inert,gsm8k_196,8,2,4,1,1,-2.031104555476376,-1.5236041557801976,0.5564899652604248
internlm2_7b_reward,gsm8k,gsm8k_matched_0058,inert,gsm8k_241,14,2,4,1,1,-2.827965492771528,-1.3693096296115992,0.2809121784000196
internlm2_7b_reward,gsm8k,gsm8k_matched_0059,inert,gsm8k_295,1,8,10,1,1,-3.7583631206538834,-3.6254814524758245,0.8610715739709943
internlm2_7b_reward,gsm8k,gsm8k_matched_0060,inert,gsm8k_152,28,3,6,1,1,-3.001504454950394,-2.967666340179086,0.6581978338852327
internlm2_7b_reward,gsm8k,gsm8k_matched_0061,inert,gsm8k_152,31,3,6,1,1,-3.015996714463567,-2.968705874954387,0.6484663530335857
internlm2_7b_reward,gsm8k,gsm8k_matched_0062,inert,gsm8k_038,7,3,9,1,0,-6.090277215674207,-6.74797688199546,0.4721510443145325
internlm2_7b_reward,gsm8k,gsm8k_matched_0063,inert,gsm8k_325,10,3,4,1,1,-3.3781479311840323,-2.571785888161794,0.44360042072113065
internlm2_7b_reward,gsm8k,gsm8k_matched_0064,inert,gsm8k_293,12,6,9,1,1,-5.288341550312281,-5.207197363956527,0.8881781760875761
internlm2_7b_reward,gsm8k,gsm8k_matched_0065,inert,gsm8k_206,2,4,6,1,1,-2.3619477983811303,-2.19586038106388,0.8017806685265331
internlm2_7b_reward,gsm8k,gsm8k_matched_0066,inert,gsm8k_115,7,3,4,1,1,-2.9343970519519504,-2.317824548683821,0.5356449958505374
internlm2_7b_reward,gsm8k,gsm8k_matched_0067,inert,gsm8k_247,14,3,8,1,1,-8.820525385343965,-7.361529784841016,0.23633993777367787
internlm2_7b_reward,gsm8k,gsm8k_matched_0068,inert,gsm8k_083,28,2,4,1,1,-2.297227186766456,-1.7983945588376538,0.5251100838276419
internlm2_7b_reward,gsm8k,gsm8k_matched_0069,inert,gsm8k_134,4,2,4,1,1,-1.7903252141240253,-1.2098436205801122,0.5717068231633328
internlm2_7b_reward,gsm8k,gsm8k_matched_0070,inert,gsm8k_134,8,2,4,1,1,-1.880381507329839,-1.3214628866475813,0.5683559204788639
internlm2_7b_reward,gsm8k,gsm8k_matched_0071,inert,gsm8k_134,11,2,4,1,1,-1.9009290205422895,-1.335231700875828,0.5683559204788639
internlm2_7b_reward,gsm8k,gsm8k_matched_0072,inert,gsm8k_134,12,2,4,1,1,-1.8793115723006817,-1.312313130637667,0.5683559204788639
internlm2_7b_reward,gsm8k,gsm8k_matched_0073,inert,gsm8k_134,13,2,4,1,1,-1.785355613599052,-1.2508590903070844,0.5678167901078837
internlm2_7b_reward,gsm8k,gsm8k_matched_0074,inert,gsm8k_134,15,2,4,1,1,-1.9007416229948686,-1.41303182534559,0.568056423518342
internlm2_7b_reward,gsm8k,gsm8k_matched_0075,inert,gsm8k_134,17,2,4,1,1,-1.8127682602581479,-1.2236097934694532,0.5682361276801294
internlm2_7b_reward,gsm8k,gsm8k_matched_0076,inert,gsm8k_134,21,2,4,1,1,-1.7695956215910098,-1.2101217813791065,0.567996518147506
internlm2_7b_reward,gsm8k,gsm8k_matched_0077,inert,gsm8k_134,28,2,4,1,1,-1.7295658292736622,-1.1753011735288825,0.5681762282863395
internlm2_7b_reward,gsm8k,gsm8k_matched_0078,inert,gsm8k_134,30,2,4,1,1,-1.9120103373958766,-1.323761704719498,0.568056423518342
internlm2_7b_reward,gsm8k,gsm8k_matched_0079,inert,gsm8k_134,31,2,4,1,1,-1.8966665293727618,-1.3214406254294473,0.5711089206155776
internlm2_7b_reward,gsm8k,gsm8k_matched_0080,inert,gsm8k_155,20,2,4,1,1,-5.48067263038088,-3.837579383883111,0.1532954933993558
internlm2_7b_reward,gsm8k,gsm8k_matched_0081,inert,gsm8k_196,5,2,4,1,1,-2.4969645254792763,-1.855311989258959,0.4577123465541187
internlm2_7b_reward,gsm8k,gsm8k_matched_0082,inert,gsm8k_196,22,2,4,1,1,-2.5196297165272616,-1.8824032225953653,0.45750025922573506
internlm2_7b_reward,gsm8k,gsm8k_matched_0083,inert,gsm8k_273,26,3,4,1,1,-4.594775255142642,-3.200854850959152,0.24889914037650987
internlm2_7b_reward,gsm8k,gsm8k_matched_0084,inert,gsm8k_083,13,2,4,1,1,-1.9103393035989045,-1.7401371892306305,0.6465718017413457
internlm2_7b_reward,gsm8k,gsm8k_matched_0085,inert,gsm8k_294,1,2,4,1,1,-3.7681789189755825,-2.855626166190803,0.24220562872535945
internlm2_7b_reward,gsm8k,gsm8k_matched_0086,inert,gsm8k_090,1,2,4,1,1,-4.280972959505416,-3.2874838609807626,0.22000709974589314
internlm2_7b_reward,gsm8k,gsm8k_matched_0087,inert,gsm8k_226,12,6,7,1,1,-2.8844660356384444,-2.784582699364517,0.8805918598167922
internlm2_7b_reward,gsm8k,gsm8k_matched_0088,inert,gsm8k_377,31,8,9,1,1,-4.438718787854716,-4.361703419508619,0.9340350623884195
internlm2_7b_reward,gsm8k,gsm8k_matched_0089,inert,gsm8k_161,26,4,9,1,1,-4.65773122226878,-4.348284893358894,0.6113819732941511
internlm2_7b_reward,gsm8k,gsm8k_matched_0090,inert,gsm8k_295,20,4,9,1,0,-3.086092803918886,-3.1390519840329825,0.7750945076834656
internlm2_7b_reward,gsm8k,gsm8k_matched_0091,inert,gsm8k_244,31,4,7,1,0,-4.323862243188165,-5.379418197574075,0.3456572558459658
internlm2_7b_reward,gsm8k,gsm8k_matched_0092,inert,gsm8k_352,15,4,7,1,1,-6.387778096831045,-5.507609993653718,0.47455508079354186
internlm2_7b_reward,gsm8k,gsm8k_matched_0093,inert,gsm8k_417,15,3,4,1,1,-1.386399982092771,-0.8581852142286945,0.5832627006520641
internlm2_7b_reward,gsm8k,gsm8k_matched_0094,inert,gsm8k_083,6,2,4,1,1,-2.3411941770791382,-1.9304862833397147,0.5490664329228548
internlm2_7b_reward,gsm8k,gsm8k_matched_0095,inert,gsm8k_083,30,2,4,1,1,-2.3649925361532307,-1.8679320846960128,0.5726630311852342
internlm2_7b_reward,gsm8k,gsm8k_matched_0096,inert,gsm8k_111,3,2,4,1,1,-4.84212792471958,-4.1688879228591516,0.24454337208311558
internlm2_7b_reward,gsm8k,gsm8k_matched_0097,inert,gsm8k_115,22,2,4,1,1,-2.8549554272092186,-2.0351785347885665,0.3693150796290264
internlm2_7b_reward,gsm8k,gsm8k_matched_0098,inert,gsm8k_294,3,2,4,1,1,-3.927427265718678,-2.830973358298962,0.22592856235508138
internlm2_7b_reward,gsm8k,gsm8k_matched_0099,inert,gsm8k_400,9,2,4,1,1,-1.857811298305856,-1.5511231344687872,0.6107437127856301
internlm2_7b_reward,gsm8k,gsm8k_matched_0100,inert,gsm8k_090,3,2,4,1,1,-4.2482186693782245,-3.1585862571207133,0.21223202956308296
internlm2_7b_reward,gsm8k,gsm8k_matched_0101,inert,gsm8k_226,31,3,4,1,1,-3.0122573874403784,-2.335290572286918,0.5072474171793726
internlm2_7b_reward,gsm8k,gsm8k_matched_0102,inert,gsm8k_348,23,3,4,1,1,-2.8887404431356014,-2.1706984275773515,0.48458587953157345
internlm2_7b_reward,gsm8k,gsm8k_matched_0103,inert,gsm8k_232,4,3,6,1,0,-2.86014967307323,-2.891183001463665,0.6844749696763718
internlm2_7b_reward,gsm8k,gsm8k_matched_0104,inert,gsm8k_232,5,3,6,1,0,-2.8596488670651885,-2.8862597204852483,0.6844749696763718
internlm2_7b_reward,gsm8k,gsm8k_matched_0105,inert,gsm8k_244,15,4,7,1,0,-4.0511038523456255,-5.077565063342314,0.3826603720133591
internlm2_7b_reward,gsm8k,gsm8k_matched_0106,inert,gsm8k_320,18,5,12,1,1,-7.250502306237205,-6.448797935352168,0.46566083210360254
internlm2_7b_reward,gsm8k,gsm8k_matched_0107,inert,gsm8k_229,18,11,12,1,1,-6.594151694832657,-6.515556591626249,0.9187722440021829
internlm2_7b_reward,gsm8k,gsm8k_matched_0108,inert,gsm8k_322,15,8,13,1,1,-9.244450235865383,-8.802819805456899,0.5440141977915457
internlm2_7b_reward,gsm8k,gsm8k_matched_0109,inert,gsm8k_482,7,2,4,1,1,-1.9621766472032791,-1.9173645620831283,0.6020615889267098
internlm2_7b_reward,gsm8k,gsm8k_matched_0110,inert,gsm8k_222,9,3,6,1,1,-4.404098156245301,-4.14688964373521,0.5865820563873304
internlm2_7b_reward,gsm8k,gsm8k_matched_0111,inert,gsm8k_232,25,3,6,1,0,-3.231118602323935,-3.253737473362714,0.6309123536824726
internlm2_7b_reward,gsm8k,gsm8k_matched_0112,inert,gsm8k_352,23,4,7,1,1,-6.955881941650201,-6.46948624169463,0.4638085225347533
internlm2_7b_reward,gsm8k,gsm8k_matched_0113,inert,gsm8k_121,8,3,7,1,1,-3.509614414573853,-2.9929809114966854,0.5760650647269683
internlm2_7b_reward,gsm8k,gsm8k_matched_0114,inert,gsm8k_348,14,4,8,1,1,-4.741493556387041,-4.437313405360535,0.667256094678595
internlm2_7b_reward,gsm8k,gsm8k_matched_0115,inert,gsm8k_252,12,5,8,1,1,-3.859705894560879,-3.642172989489859,0.780662495082397
internlm2_7b_reward,gsm8k,gsm8k_matched_0116,inert,gsm8k_247,28,3,8,1,1,-8.315662649856725,-6.981082597684606,0.23686910602444727
internlm2_7b_reward,gsm8k,gsm8k_matched_0117,inert,gsm8k_443,11,2,9,1,1,-7.434318931048295,-6.808913621203751,0.19421493774762633
internlm2_7b_reward,gsm8k,gsm8k_matched_0118,inert,gsm8k_443,1,2,10,1,1,-8.402356876947966,-7.991504758156502,0.16817278492367024
internlm2_7b_reward,gsm8k,gsm8k_matched_0119,inert,gsm8k_137,5,7,13,1,1,-12.039044064339269,-11.219057603157921,0.5596510771149015
internlm2_7b_reward,gsm8k,gsm8k_matched_0120,inert,gsm8k_348,2,4,8,1,1,-5.197089582639828,-4.464983854764564,0.5892437213340905
internlm2_7b_reward,gsm8k,gsm8k_matched_0121,inert,gsm8k_054,15,2,4,1,1,-3.211689617209414,-2.7978038924389597,0.3480909172953966
internlm2_7b_reward,gsm8k,gsm8k_matched_0122,inert,gsm8k_207,24,2,4,1,1,-3.716351032400262,-2.9495396279117143,0.2697101295716962
internlm2_7b_reward,gsm8k,gsm8k_matched_0123,inert,gsm8k_207,26,2,4,1,1,-3.696548275403558,-2.904712190317333,0.269902522995698
internlm2_7b_reward,gsm8k,gsm8k_matched_0124,inert,gsm8k_253,19,2,4,1,1,-3.5957154238585614,-2.708659536766198,0.3491997631115699
internlm2_7b_reward,gsm8k,gsm8k_matched_0125,inert,gsm8k_259,9,2,4,1,1,-6.146982785181028,-4.135531767178828,0.10447732313023693
internlm2_7b_reward,gsm8k,gsm8k_matched_0126,inert,gsm8k_352,28,3,6,1,1,-5.285900049519193,-4.891352006037889,0.4203616256056157
internlm2_7b_reward,gsm8k,gsm8k_matched_0127,inert,gsm8k_348,31,4,8,1,1,-4.36060215139501,-4.130180277484861,0.6576483703659359
internlm2_7b_reward,gsm8k,gsm8k_matched_0128,inert,gsm8k_352,27,4,7,1,1,-7.1214058482656455,-5.991917456144632,0.42829317683666723
internlm2_7b_reward,gsm8k,gsm8k_matched_0129,inert,gsm8k_273,6,3,9,1,1,-4.449733644901759,-3.815664262045084,0.6318215046223804
internlm2_7b_reward,gsm8k,gsm8k_matched_0130,inert,gsm8k_320,23,5,12,1,1,-7.537222164676988,-6.992351772663801,0.4586820826735006
internlm2_7b_reward,gsm8k,gsm8k_matched_0131,inert,gsm8k_320,24,5,12,1,1,-8.16405969048362,-7.4475249268367705,0.4427268468373457
internlm2_7b_reward,gsm8k,gsm8k_matched_0132,inert,gsm8k_006,8,7,8,1,1,-4.25189780270343,-4.164908244101687,0.9213576188158985
internlm2_7b_reward,gsm8k,gsm8k_matched_0133,inert,gsm8k_466,21,7,8,1,1,-5.389103425658198,-5.324777447667032,0.858362777773912
internlm2_7b_reward,gsm8k,gsm8k_matched_0134,inert,gsm8k_090,16,2,4,1,1,-4.315022828145969,-3.223299435161557,0.21239534653504913
internlm2_7b_reward,gsm8k,gsm8k_matched_0135,inert,gsm8k_102,18,4,6,1,1,-2.4093397758013695,-2.2240341552354606,0.8134607872557665
internlm2_7b_reward,gsm8k,gsm8k_matched_0136,inert,gsm8k_028,21,2,4,1,1,-3.6899261295719117,-2.463317069608635,0.22970796268567767
internlm2_7b_reward,gsm8k,gsm8k_matched_0137,inert,gsm8k_070,31,2,4,1,1,-3.9350620810295123,-2.713737937312242,0.2240554492316947
internlm2_7b_reward,gsm8k,gsm8k_matched_0138,inert,gsm8k_110,16,2,4,1,1,-2.9890639492263977,-2.440578536187254,0.3916385880877039
internlm2_7b_reward,gsm8k,gsm8k_matched_0139,inert,gsm8k_417,0,3,4,1,1,-2.257975735682603,-1.3973406100374886,0.4070387399310284
internlm2_7b_reward,gsm8k,gsm8k_matched_0140,inert,gsm8k_330,30,2,4,1,1,-2.9260314691149403,-2.0696279369338892,0.2994123723001941
internlm2_7b_reward,gsm8k,gsm8k_matched_0141,inert,gsm8k_356,20,2,4,1,1,-3.911237126368725,-2.9881556956252107,0.22695492353984736
internlm2_7b_reward,gsm8k,gsm8k_matched_0142,inert,gsm8k_249,11,5,13,1,1,-7.242800968882118,-6.507806900007827,0.52096852940411
internlm2_7b_reward,gsm8k,gsm8k_matched_0143,inert,gsm8k_417,28,3,4,1,1,-2.068193875277261,-1.4333413755724542,0.5185614127117849
internlm2_7b_reward,gsm8k,gsm8k_matched_0144,inert,gsm8k_115,12,2,4,1,1,-3.334201870520047,-2.3307151879065358,0.2780607131799606
internlm2_7b_reward,gsm8k,gsm8k_matched_0145,inert,gsm8k_249,26,3,5,1,1,-4.58327839982581,-3.9336973411583815,0.3177437334891158
internlm2_7b_reward,gsm8k,gsm8k_matched_0146,inert,gsm8k_097,1,5,6,1,1,-3.156897219440582,-3.0053621441704217,0.8578872059303786
internlm2_7b_reward,gsm8k,gsm8k_matched_0147,inert,gsm8k_003,24,3,6,1,0,-4.06712635986506,-4.318075179723386,0.7148271571222505
internlm2_7b_reward,gsm8k,gsm8k_matched_0148,inert,gsm8k_115,8,3,4,1,1,-2.80120405538624,-2.24225695473333,0.570450988059561
internlm2_7b_reward,gsm8k,gsm8k_matched_0149,inert,gsm8k_115,16,3,4,1,1,-3.1102983100429897,-2.466111033844282,0.5245012345891777
internlm2_7b_reward,gsm8k,gsm8k_matched_0150,inert,gsm8k_243,25,3,4,1,1,-4.207211067390594,-2.9644679092235755,0.2886693472719997
internlm2_7b_reward,gsm8k,gsm8k_matched_0151,inert,gsm8k_383,9,3,4,1,1,-3.4150190704500583,-2.435240716803767,0.3765084947679687
internlm2_7b_reward,gsm8k,gsm8k_matched_0152,inert,gsm8k_294,11,2,4,1,1,-3.753130161144155,-2.83995563289015,0.24238491414168756
internlm2_7b_reward,gsm8k,gsm8k_matched_0153,inert,gsm8k_281,11,9,12,1,1,-5.862498585674345,-5.697939090330947,0.8444090059229068
internlm2_7b_reward,gsm8k,gsm8k_matched_0154,inert,gsm8k_391,6,9,13,1,1,-6.741841005027772,-6.527123884646997,0.7900447725331535
internlm2_7b_reward,gsm8k,gsm8k_matched_0155,inert,gsm8k_249,17,6,12,1,1,-7.048677445788567,-6.421336579594046,0.4418837321861585
internlm2_7b_reward,gsm8k,gsm8k_matched_0156,inert,gsm8k_211,20,9,13,1,1,-5.024173396176099,-4.684586667914031,0.7065955179610504
internlm2_7b_reward,gsm8k,gsm8k_matched_0157,inert,gsm8k_286,21,8,11,1,1,-6.972272150780557,-6.752373275087144,0.7246754742742889
internlm2_7b_reward,gsm8k,gsm8k_matched_0158,inert,gsm8k_090,19,2,4,1,1,-4.2555068666173534,-3.253193334187359,0.22000709974589314
internlm2_7b_reward,gsm8k,gsm8k_matched_0159,inert,gsm8k_152,11,3,6,1,1,-3.597929625697843,-2.56038198727967,0.49724772372143805
internlm2_7b_reward,gsm8k,gsm8k_matched_0160,inert,gsm8k_264,2,3,6,1,1,-3.252433142953793,-3.1278294614155815,0.705480757671845
internlm2_7b_reward,gsm8k,gsm8k_matched_0161,inert,gsm8k_449,7,3,6,1,1,-2.7581300056770304,-1.9626134123254213,0.5727227762392935
internlm2_7b_reward,gsm8k,gsm8k_matched_0162,inert,gsm8k_379,27,3,6,1,1,-4.453049139070086,-4.277246436612898,0.6363531130571263
internlm2_7b_reward,gsm8k,gsm8k_matched_0163,inert,gsm8k_112,7,3,4,1,1,-3.098652138130978,-1.9388981802822378,0.31965209442368414
internlm2_7b_reward,gsm8k,gsm8k_matched_0164,inert,gsm8k_124,20,4,6,1,1,-2.8512971043954214,-2.6942566452160683,0.6788594333153876
internlm2_7b_reward,gsm8k,gsm8k_matched_0165,inert,gsm8k_272,30,2,4,1,1,-2.6307010929485024,-1.8141007850128086,0.4584699258935848
internlm2_7b_reward,gsm8k,gsm8k_matched_0166,inert,gsm8k_120,14,3,6,1,1,-2.043520855375729,-1.8228250974797322,0.7620701083888303
internlm2_7b_reward,gsm8k,gsm8k_matched_0167,inert,gsm8k_388,23,3,6,1,1,-3.6234040904510696,-3.500355849574908,0.5584775004239418
internlm2_7b_reward,gsm8k,gsm8k_matched_0168,inert,gsm8k_499,8,2,8,1,1,-3.5720544204712574,-2.866980867074191,0.30352531987446146
internlm2_7b_reward,gsm8k,gsm8k_matched_0169,inert,gsm8k_196,14,2,4,1,1,-2.4976044573385456,-1.880376675427986,0.46259443199171696
internlm2_7b_reward,gsm8k,gsm8k_matched_0170,inert,gsm8k_252,7,6,9,1,1,-5.234865831284245,-4.969306716922134,0.7659436805244414
internlm2_7b_reward,gsm8k,gsm8k_matched_0171,inert,gsm8k_131,25,4,6,1,1,-3.2460060216763824,-2.951792657729077,0.7200730963256841
internlm2_7b_reward,gsm8k,gsm8k_matched_0172,inert,gsm8k_498,23,5,9,1,1,-5.566500110935172,-5.38483182683656,0.5953161172686705
internlm2_7b_reward,gsm8k,gsm8k_matched_0173,inert,gsm8k_366,24,2,8,1,1,-2.895104955798781,-2.346724156078589,0.40762812683133176
internlm2_7b_reward,gsm8k,gsm8k_matched_0174,inert,gsm8k_209,8,2,7,1,1,-7.297524126012044,-5.48484151633913,0.1147647802656337
internlm2_7b_reward,gsm8k,gsm8k_matched_0175,inert,gsm8k_383,27,3,4,1,1,-3.4065404485188977,-2.4292693987364533,0.37616468517528934
internlm2_7b_reward,gsm8k,gsm8k_matched_0176,inert,gsm8k_112,17,3,4,1,1,-3.094863038045112,-1.924678309256402,0.31489265091054125
internlm2_7b_reward,gsm8k,gsm8k_matched_0177,inert,gsm8k_420,16,3,7,1,0,-5.160110031616465,-5.599587490453636,0.588830023352003
internlm2_7b_reward,gsm8k,gsm8k_matched_0178,inert,gsm8k_294,14,2,4,1,1,-3.774673161857054,-2.8439826004090327,0.24472382910998208
internlm2_7b_reward,gsm8k,gsm8k_matched_0179,inert,gsm8k_112,0,3,4,1,1,-2.964873518435257,-1.9216251156707738,0.35175629421204174
internlm2_7b_reward,gsm8k,gsm8k_matched_0180,inert,gsm8k_211,16,8,13,1,1,-4.4147743517630715,-4.1094706031033486,0.7234071794518184
internlm2_7b_reward,gsm8k,gsm8k_matched_0181,inert,gsm8k_213,18,6,13,1,1,-5.9242649178977,-5.753603717895515,0.6327297197512531
internlm2_7b_reward,gsm8k,gsm8k_matched_0182,inert,gsm8k_268,3,6,8,1,1,-4.26318882210022,-3.9240516381156727,0.6985351410129517
internlm2_7b_reward,gsm8k,gsm8k_matched_0183,inert,gsm8k_290,7,4,9,1,1,-6.398074527729527,-5.499749658919623,0.3902434360806285
internlm2_7b_reward,gsm8k,gsm8k_matched_0184,inert,gsm8k_072,19,6,8,1,1,-4.4889693540529985,-4.309066721483079,0.8297680627053342
internlm2_7b_reward,gsm8k,gsm8k_matched_0185,inert,gsm8k_108,20,4,9,1,1,-2.3513155982051983,-1.9746914011959629,0.6563279337765606
internlm2_7b_reward,gsm8k,gsm8k_matched_0186,inert,gsm8k_303,11,4,5,1,1,-4.2904488348143355,-3.3485149252399826,0.387922177933005
internlm2_7b_reward,gsm8k,gsm8k_matched_0187,inert,gsm8k_384,23,7,11,1,1,-5.227340552613703,-4.968234529023895,0.775264699264738
internlm2_7b_reward,gsm8k,gsm8k_matched_0188,inert,gsm8k_084,14,8,12,1,1,-5.9054475154198744,-5.529970645053258,0.6816208222377966
internlm2_7b_reward,gsm8k,gsm8k_matched_0189,inert,gsm8k_418,15,4,7,1,1,-3.3157860281890605,-2.8338383983530147,0.6323892490913283
internlm2_7b_reward,gsm8k,gsm8k_matched_0190,inert,gsm8k_112,23,3,4,1,1,-3.2045646464066886,-2.006421338448279,0.3153141611162926
internlm2_7b_reward,gsm8k,gsm8k_matched_0191,inert,gsm8k_243,0,3,7,1,1,-5.024325427575987,-4.340427811743912,0.49380906274621117
internlm2_7b_reward,gsm8k,gsm8k_matched_0192,inert,gsm8k_244,12,4,7,1,0,-2.9899093689569365,-4.400241823445061,0.5384675339833724
internlm2_7b_reward,gsm8k,gsm8k_matched_0193,inert,gsm8k_039,28,3,7,1,1,-2.7489744229530397,-2.290917480853252,0.6551154062132463
internlm2_7b_reward,gsm8k,gsm8k_matched_0194,inert,gsm8k_319,30,4,11,1,1,-4.102755798716403,-3.816022617216455,0.6442251064863697
internlm2_7b_reward,gsm8k,gsm8k_matched_0195,inert,gsm8k_161,9,4,9,1,1,-5.158523764640286,-4.936075806646302,0.5749318378055371
internlm2_7b_reward,gsm8k,gsm8k_matched_0196,inert,gsm8k_472,19,4,10,1,1,-5.729994606542068,-5.517844121184026,0.4863010366589377
internlm2_7b_reward,gsm8k,gsm8k_matched_0197,inert,gsm8k_303,29,4,5,1,1,-4.012104722076212,-3.0390609481581277,0.37926342486458636
internlm2_7b_reward,gsm8k,gsm8k_matched_0198,inert,gsm8k_483,15,3,4,1,1,-3.4857664312553367,-2.4813088095990565,0.36432511001163725
internlm2_7b_reward,gsm8k,gsm8k_matched_0199,inert,gsm8k_483,25,3,4,1,1,-3.459120602101007,-2.4673409631848595,0.3727334978092482
math_shepherd,gsm8k,gsm8k_matched_0000,necessary,gsm8k_000,4,8,10,1,1,-0.5977786348429566,-0.5868360188203225,0.9609375
math_shepherd,gsm8k,gsm8k_matched_0001,necessary,gsm8k_003,18,3,4,1,0,-0.07144336382987197,-0.0885496539318564,0.9814453125
math_shepherd,gsm8k,gsm8k_matched_0002,necessary,gsm8k_014,6,3,6,1,0,-0.057629819536276786,-0.3702738698925561,0.98876953125
math_shepherd,gsm8k,gsm8k_matched_0003,necessary,gsm8k_016,11,6,7,1,1,-2.2456165540041813,-1.8170978136775013,0.67236328125
math_shepherd,gsm8k,gsm8k_matched_0004,necessary,gsm8k_016,15,7,8,1,1,-2.71858380748593,-2.156340323062582,0.61865234375
math_shepherd,gsm8k,gsm8k_matched_0005,necessary,gsm8k_020,11,5,13,1,0,-1.5172973399502718,-2.4883484736163277,0.916015625
math_shepherd,gsm8k,gsm8k_matched_0006,necessary,gsm8k_025,17,7,10,1,1,-0.37778296944894924,-0.36760230230943336,0.9443359375
math_shepherd,gsm8k,gsm8k_matched_0007,necessary,gsm8k_025,18,6,8,1,1,-1.0857842205672967,-1.0701193479444504,0.92431640625
math_shepherd,gsm8k,gsm8k_matched_0008,necessary,gsm8k_028,4,3,5,1,1,-0.23198233297001353,-0.17891591162886863,0.931640625
math_shepherd,gsm8k,gsm8k_matched_0009,necessary,gsm8k_028,30,3,4,1,0,-0.32428024379754267,-0.7161948330230711,0.931640625
math_shepherd,gsm8k,gsm8k_matched_0010,necessary,gsm8k_030,18,2,5,1,1,-0.7713018504865335,-0.3721971937900273,0.64794921875
math_shepherd,gsm8k,gsm8k_matched_0011,necessary,gsm8k_030,11,7,8,1,0,-0.5892351255772739,-1.131351403459003,0.9599609375
math_shepherd,gsm8k,gsm8k_matched_0012,necessary,gsm8k_033,0,2,4,1,1,-0.11116686099055649,-0.05471429805819897,0.95849609375
math_shepherd,gsm8k,gsm8k_matched_0013,necessary,gsm8k_033,5,2,4,1,1,-0.1140960989023371,-0.05820772806282612,0.96337890625
math_shepherd,gsm8k,gsm8k_matched_0014,necessary,gsm8k_033,31,2,4,1,0,-0.0754400542781487,-0.08600436791775119,0.97705078125
math_shepherd,gsm8k,gsm8k_matched_0015,necessary,gsm8k_034,17,2,4,1,0,-0.006353027001929597,-0.4875035912220953,0.9990234375
math_shepherd,gsm8k,gsm8k_matched_0016,necessary,gsm8k_035,28,4,6,1,1,-0.40294188729487956,-0.26844402992093863,0.896484375
math_shepherd,gsm8k,gsm8k_matched_0017,necessary,gsm8k_038,9,3,4,1,1,-0.4575192997035693,-0.29001850603305346,0.82421875
math_shepherd,gsm8k,gsm8k_matched_0018,necessary,gsm8k_038,24,2,4,1,1,-0.367738513329726,-0.3575135588706734,0.8759765625
math_shepherd,gsm8k,gsm8k_matched_0019,necessary,gsm8k_038,25,3,4,1,1,-0.3040534923834255,-0.22349553351092968,0.9033203125
math_shepherd,gsm8k,gsm8k_matched_0020,necessary,gsm8k_038,3,2,4,1,1,-0.44045792027566116,-0.3968461773943982,0.888671875
math_shepherd,gsm8k,gsm8k_matched_0021,necessary,gsm8k_046,14,3,4,1,0,-0.5905104486209087,-0.7584439697050847,0.935546875
math_shepherd,gsm8k,gsm8k_matched_0022,necessary,gsm8k_046,30,3,5,1,1,-2.456825671798614,-2.3766730765001314,0.77978515625
math_shepherd,gsm8k,gsm8k_matched_0023,necessary,gsm8k_051,29,5,10,1,0,-0.7274582998215103,-0.8158861662071829,0.947265625
math_shepherd,gsm8k,gsm8k_matched_0024,necessary,gsm8k_051,15,5,9,1,0,-0.8154499225813038,-2.2539878627849568,0.947265625
math_shepherd,gsm8k,gsm8k_matched_0025,necessary,gsm8k_053,9,5,12,1,0,-0.574776806620205,-0.8124258104482,0.98046875
math_shepherd,gsm8k,gsm8k_matched_0026,necessary,gsm8k_054,28,8,10,1,1,-0.5365883608223108,-0.5343332085431219,0.96923828125
math_shepherd,gsm8k,gsm8k_matched_0027,necessary,gsm8k_055,24,4,7,1,1,-0.07315651261690036,-0.050515721039038626,0.984375
math_shepherd,gsm8k,gsm8k_matched_0028,necessary,gsm8k_055,0,2,6,1,0,-0.05494862543648515,-0.0688958328899517,0.9921875
math_shepherd,gsm8k,gsm8k_matched_0029,necessary,gsm8k_055,7,2,5,1,0,-0.03922218421108233,-0.06256912121450929,0.99169921875
math_shepherd,gsm8k,gsm8k_matched_0030,necessary,gsm8k_057,27,8,10,1,0,-2.5384547258772474,-2.7457288010302876,0.888671875
math_shepherd,gsm8k,gsm8k_matched_0031,necessary,gsm8k_060,27,3,4,1,0,-0.20604555279499365,-0.4666267625166002,0.9501953125
math_shepherd,gsm8k,gsm8k_matched_0032,necessary,gsm8k_060,11,3,4,1,0,-0.20238488839795624,-0.2818637577960234,0.951171875
math_shepherd,gsm8k,gsm8k_matched_0033,necessary,gsm8k_060,31,3,4,1,0,-0.2068950438758423,-0.562550811650913,0.951171875
math_shepherd,gsm8k,gsm8k_matched_0034,necessary,gsm8k_060,7,3,4,1,0,-0.2153016270116569,-0.5255643472544658,0.93896484375
math_shepherd,gsm8k,gsm8k_matched_0035,necessary,gsm8k_060,19,3,4,1,0,-0.23118326468453568,-0.44632346286490554,0.93896484375
math_shepherd,gsm8k,gsm8k_matched_0036,necessary,gsm8k_060,24,3,4,1,0,-0.1803386993728112,-0.48444700059827106,0.95263671875
math_shepherd,gsm8k,gsm8k_matched_0037,necessary,gsm8k_063,8,3,7,1,0,-0.3632609684403454,-0.9246445227214933,0.92431640625
math_shepherd,gsm8k,gsm8k_matched_0038,necessary,gsm8k_064,31,5,9,1,1,-1.6451045864857978,-1.4800760934762431,0.79296875
math_shepherd,gsm8k,gsm8k_matched_0039,necessary,gsm8k_064,28,6,10,1,1,-2.27011937033313,-1.8942840740103948,0.71533203125
math_shepherd,gsm8k,gsm8k_matched_0040,necessary,gsm8k_064,13,4,8,1,1,-1.1978579509216207,-1.1569205919480063,0.79833984375
math_shepherd,gsm8k,gsm8k_matched_0041,necessary,gsm8k_064,23,4,7,1,1,-1.3285751658741007,-1.1970276882321655,0.78271484375
math_shepherd,gsm8k,gsm8k_matched_0042,necessary,gsm8k_064,8,4,7,1,0,-1.4545700491152438,-1.7923620118521066,0.7216796875
math_shepherd,gsm8k,gsm8k_matched_0043,necessary,gsm8k_064,21,4,7,1,1,-1.6654504426779277,-1.3501756367897644,0.67919921875
math_shepherd,gsm8k,gsm8k_matched_0044,necessary,gsm8k_066,22,5,6,1,0,-0.22105678928296651,-0.7810316961629623,0.962890625
math_shepherd,gsm8k,gsm8k_matched_0045,necessary,gsm8k_069,6,3,6,1,0,-0.09258122822018007,-0.21423006185156868,0.9921875
math_shepherd,gsm8k,gsm8k_matched_0046,necessary,gsm8k_072,1,2,8,1,1,-0.49434291105659445,-0.24640216676491242,0.85009765625
math_shepherd,gsm8k,gsm8k_matched_0047,necessary,gsm8k_072,27,3,7,1,0,-0.1622541216040349,-0.452898698204132,0.95849609375
math_shepherd,gsm8k,gsm8k_matched_0048,necessary,gsm8k_075,30,2,4,1,1,-4.631475720561325,-3.689675374271321,0.175537109375
math_shepherd,gsm8k,gsm8k_matched_0049,necessary,gsm8k_076,11,5,12,1,0,-0.8005162599307503,-1.6646583467347766,0.8740234375
math_shepherd,gsm8k,gsm8k_matched_0050,necessary,gsm8k_081,31,8,10,1,0,-0.49972134102005006,-2.517220390241233,0.9775390625
math_shepherd,gsm8k,gsm8k_matched_0051,necessary,gsm8k_082,26,4,7,1,0,-3.6888823538236983,-8.014085883568802,0.32421875
math_shepherd,gsm8k,gsm8k_matched_0052,necessary,gsm8k_084,5,2,4,1,1,-0.1121648110498847,-0.046793921585284705,0.9619140625
math_shepherd,gsm8k,gsm8k_matched_0053,necessary,gsm8k_092,5,2,4,1,1,-1.0926313777656325,-0.8467490295818225,0.80078125
math_shepherd,gsm8k,gsm8k_matched_0054,necessary,gsm8k_092,22,2,4,1,0,-0.8549962453705258,-1.370015376017211,0.83984375
math_shepherd,gsm8k,gsm8k_matched_0055,necessary,gsm8k_092,2,2,4,1,0,-0.640538867085718,-0.9900746093808803,0.81298828125
math_shepherd,gsm8k,gsm8k_matched_0056,necessary,gsm8k_092,7,2,4,1,0,-0.4558442577927933,-2.29445134419697,0.97802734375
math_shepherd,gsm8k,gsm8k_matched_0057,necessary,gsm8k_092,12,2,4,1,0,-0.4558442577927933,-2.29445134419697,0.97802734375
math_shepherd,gsm8k,gsm8k_matched_0058,necessary,gsm8k_092,30,2,4,1,0,-0.4558442577927933,-2.29445134419697,0.97802734375
math_shepherd,gsm8k,gsm8k_matched_0059,necessary,gsm8k_093,28,8,10,1,0,-1.6714502013667538,-1.8884411847658527,0.77978515625
math_shepherd,gsm8k,gsm8k_matched_0060,necessary,gsm8k_096,10,3,6,1,0,-0.028886975854492257,-0.052058105144158005,0.99853515625
math_shepherd,gsm8k,gsm8k_matched_0061,necessary,gsm8k_096,25,3,6,1,0,-0.03035600583231108,-0.04760984187110966,0.99755859375
math_shepherd,gsm8k,gsm8k_matched_0062,necessary,gsm8k_096,26,3,9,1,1,-0.044563264632057585,-0.04311181070771781,0.9951171875
math_shepherd,gsm8k,gsm8k_matched_0063,necessary,gsm8k_098,19,3,4,1,0,-0.85987939170588,-1.5935782599862185,0.931640625
math_shepherd,gsm8k,gsm8k_matched_0064,necessary,gsm8k_103,11,6,9,1,1,-1.340502445611594,-1.2631132238888476,0.8671875
math_shepherd,gsm8k,gsm8k_matched_0065,necessary,gsm8k_109,25,4,6,1,0,-0.263616730886925,-0.3721367599746128,0.95751953125
math_shepherd,gsm8k,gsm8k_matched_0066,necessary,gsm8k_110,16,3,4,1,1,-1.0328761868253482,-0.5828434904698877,0.62255859375
math_shepherd,gsm8k,gsm8k_matched_0067,necessary,gsm8k_111,2,3,8,1,0,-1.630549830068517,-1.679838568619881,0.85595703125
math_shepherd,gsm8k,gsm8k_matched_0068,necessary,gsm8k_112,0,2,4,1,0,-0.15419115647487328,-0.2694528598132439,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0069,necessary,gsm8k_112,1,2,4,1,0,-0.12893728915366987,-0.1729732973604732,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0070,necessary,gsm8k_112,3,2,4,1,0,-0.1270456775962041,-0.15436163794816443,0.97314453125
math_shepherd,gsm8k,gsm8k_matched_0071,necessary,gsm8k_112,6,2,4,1,0,-0.15110473322248807,-0.18463327717269273,0.97314453125
math_shepherd,gsm8k,gsm8k_matched_0072,necessary,gsm8k_112,7,2,4,1,1,-0.17950692445545058,-0.16539460213801027,0.97314453125
math_shepherd,gsm8k,gsm8k_matched_0073,necessary,gsm8k_112,8,2,4,1,1,-0.14365696136602848,-0.13272469780925406,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0074,necessary,gsm8k_112,17,2,4,1,0,-0.15451440620079632,-0.1610272305002566,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0075,necessary,gsm8k_112,19,2,4,1,0,-0.13293529547852423,-0.1673994293701062,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0076,necessary,gsm8k_112,20,2,4,1,0,-0.12495520325454795,-0.166389328274121,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0077,necessary,gsm8k_112,21,2,4,1,0,-0.14708019003202902,-0.1914730889988894,0.97265625
math_shepherd,gsm8k,gsm8k_matched_0078,necessary,gsm8k_112,23,2,4,1,1,-0.13650491494513547,-0.13315615866247357,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0079,necessary,gsm8k_112,26,2,4,1,0,-0.12012181215117272,-0.1453840215410661,0.97314453125
math_shepherd,gsm8k,gsm8k_matched_0080,necessary,gsm8k_112,27,2,4,1,0,-0.11950559848698328,-0.15734404047227188,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0081,necessary,gsm8k_112,28,2,4,1,0,-0.1590679177367665,-0.17656353471540112,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0082,necessary,gsm8k_112,29,2,4,1,0,-0.1400727187746746,-0.17211375442808438,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0083,necessary,gsm8k_112,14,3,4,1,1,-0.16652448856999158,-0.10254092267077146,0.94580078125
math_shepherd,gsm8k,gsm8k_matched_0084,necessary,gsm8k_115,1,2,4,1,1,-1.857480115211457,-0.9731209252501555,0.51953125
math_shepherd,gsm8k,gsm8k_matched_0085,necessary,gsm8k_115,8,2,4,1,1,-1.8068896108922587,-1.1506941803431308,0.55078125
math_shepherd,gsm8k,gsm8k_matched_0086,necessary,gsm8k_115,16,2,4,1,1,-1.9233604101969788,-1.0203380570391831,0.55078125
math_shepherd,gsm8k,gsm8k_matched_0087,necessary,gsm8k_116,30,6,7,1,1,-0.5674094565613095,-0.5044278892351975,0.93701171875
math_shepherd,gsm8k,gsm8k_matched_0088,necessary,gsm8k_116,12,8,9,1,1,-2.1043719819477023,-1.963277002816074,0.83544921875
math_shepherd,gsm8k,gsm8k_matched_0089,necessary,gsm8k_116,5,4,9,1,1,-1.683361181345095,-1.3307087586034363,0.79833984375
math_shepherd,gsm8k,gsm8k_matched_0090,necessary,gsm8k_116,22,4,9,1,1,-1.8137316726799946,-1.2161570904206878,0.79052734375
math_shepherd,gsm8k,gsm8k_matched_0091,necessary,gsm8k_116,6,4,7,1,0,-0.551962863277595,-1.1346493954117483,0.9482421875
math_shepherd,gsm8k,gsm8k_matched_0092,necessary,gsm8k_116,28,4,7,1,0,-0.7777197547532076,-1.6092537749669276,0.91357421875
math_shepherd,gsm8k,gsm8k_matched_0093,necessary,gsm8k_117,11,3,4,1,0,-0.013699858016118348,-0.211871724073386,0.99755859375
math_shepherd,gsm8k,gsm8k_matched_0094,necessary,gsm8k_125,2,2,4,1,0,-0.32755338894776564,-0.5526042074412701,0.94580078125
math_shepherd,gsm8k,gsm8k_matched_0095,necessary,gsm8k_125,4,2,4,1,0,-0.6032174389464087,-0.7294051485409266,0.9482421875
math_shepherd,gsm8k,gsm8k_matched_0096,necessary,gsm8k_125,5,2,4,1,0,-0.9127624251758337,-1.0921850472237875,0.9482421875
math_shepherd,gsm8k,gsm8k_matched_0097,necessary,gsm8k_125,12,2,4,1,0,-0.23731148306194466,-0.31327895864664856,0.958984375
math_shepherd,gsm8k,gsm8k_matched_0098,necessary,gsm8k_125,13,2,4,1,0,-0.5903595612005286,-0.7604280445529207,0.95654296875
math_shepherd,gsm8k,gsm8k_matched_0099,necessary,gsm8k_125,20,2,4,1,0,-0.2351418391764733,-0.4007007712563549,0.94580078125
math_shepherd,gsm8k,gsm8k_matched_0100,necessary,gsm8k_125,3,2,4,1,1,-0.4791371588918709,-0.3728417814370043,0.81298828125
math_shepherd,gsm8k,gsm8k_matched_0101,necessary,gsm8k_127,6,3,4,1,0,-0.010757236961920845,-0.014206772308922349,0.9970703125
math_shepherd,gsm8k,gsm8k_matched_0102,necessary,gsm8k_127,28,3,4,1,0,-0.014677846147028469,-0.01814381383129052,0.99560546875
math_shepherd,gsm8k,gsm8k_matched_0103,necessary,gsm8k_131,17,3,6,1,0,-0.045592262933417775,-0.07187419873763942,0.994140625
math_shepherd,gsm8k,gsm8k_matched_0104,necessary,gsm8k_131,31,3,6,1,0,-0.06236866819323847,-0.11031021030118594,0.9912109375
math_shepherd,gsm8k,gsm8k_matched_0105,necessary,gsm8k_133,7,4,7,1,1,-0.29736324089582283,-0.16200091193987975,0.916015625
math_shepherd,gsm8k,gsm8k_matched_0106,necessary,gsm8k_135,27,5,12,1,1,-0.43080317664840495,-0.3755190628595323,0.96142578125
math_shepherd,gsm8k,gsm8k_matched_0107,necessary,gsm8k_137,15,11,12,1,0,-1.0189730846876763,-1.1539804383269054,0.98095703125
math_shepherd,gsm8k,gsm8k_matched_0108,necessary,gsm8k_137,9,8,13,1,0,-0.8138818504618247,-1.0489734920448957,0.984375
math_shepherd,gsm8k,gsm8k_matched_0109,necessary,gsm8k_147,14,2,4,1,0,-1.4068897300767182,-1.9205012812408078,0.845703125
math_shepherd,gsm8k,gsm8k_matched_0110,necessary,gsm8k_149,6,3,6,1,0,-0.11354077845046853,-0.12621310533694438,0.97802734375
math_shepherd,gsm8k,gsm8k_matched_0111,necessary,gsm8k_149,21,3,6,1,0,-0.11960054423105032,-0.1251624628329265,0.966796875
math_shepherd,gsm8k,gsm8k_matched_0112,necessary,gsm8k_150,18,4,7,1,0,-0.4199949155781391,-0.5565749776388852,0.96435546875
math_shepherd,gsm8k,gsm8k_matched_0113,necessary,gsm8k_161,21,3,7,1,0,-0.3646048685473751,-1.4620144525162808,0.8974609375
math_shepherd,gsm8k,gsm8k_matched_0114,necessary,gsm8k_161,23,4,8,1,0,-0.655142741693781,-1.7858843367656492,0.900390625
math_shepherd,gsm8k,gsm8k_matched_0115,necessary,gsm8k_174,18,5,8,1,0,-0.3391240836916585,-0.4999286833280638,0.96728515625
math_shepherd,gsm8k,gsm8k_matched_0116,necessary,gsm8k_174,20,3,8,1,0,-0.24666230216958523,-1.5035510920748396,0.97119140625
math_shepherd,gsm8k,gsm8k_matched_0117,necessary,gsm8k_177,4,2,9,1,0,-2.355316066716257,-7.732895728031181,0.95654296875
math_shepherd,gsm8k,gsm8k_matched_0118,necessary,gsm8k_177,7,2,10,1,0,-1.148197313866527,-6.6191498158100766,0.95458984375
math_shepherd,gsm8k,gsm8k_matched_0119,necessary,gsm8k_183,31,7,13,1,0,-1.2834985410021327,-1.5278465090711588,0.8916015625
math_shepherd,gsm8k,gsm8k_matched_0120,necessary,gsm8k_183,20,4,8,1,0,-0.8066550800091529,-1.756774609743835,0.88720703125
math_shepherd,gsm8k,gsm8k_matched_0121,necessary,gsm8k_183,1,2,4,1,0,-1.47788224883413,-2.4687120167963172,0.85205078125
math_shepherd,gsm8k,gsm8k_matched_0122,necessary,gsm8k_183,6,2,4,1,0,-1.3214471429977235,-1.7671049912535086,0.8740234375
math_shepherd,gsm8k,gsm8k_matched_0123,necessary,gsm8k_183,12,2,4,1,0,-0.49741137182203626,-1.6664868256080647,0.9501953125
math_shepherd,gsm8k,gsm8k_matched_0124,necessary,gsm8k_183,21,2,4,1,0,-0.7252914624829192,-1.7871148133966794,0.9501953125
math_shepherd,gsm8k,gsm8k_matched_0125,necessary,gsm8k_183,28,2,4,1,0,-1.316418180799915,-1.700408680554482,0.916015625
math_shepherd,gsm8k,gsm8k_matched_0126,necessary,gsm8k_185,16,3,6,1,0,-0.04115960003804651,-0.05402272944815634,0.994140625
math_shepherd,gsm8k,gsm8k_matched_0127,necessary,gsm8k_188,10,4,8,1,0,-0.6655834478186844,-0.6955486265000137,0.85009765625
math_shepherd,gsm8k,gsm8k_matched_0128,necessary,gsm8k_189,8,4,7,1,1,-1.8672426970912392,-1.8069054991258144,0.85009765625
math_shepherd,gsm8k,gsm8k_matched_0129,necessary,gsm8k_192,18,3,9,1,0,-0.8446960110606897,-4.400188389881902,0.92822265625
math_shepherd,gsm8k,gsm8k_matched_0130,necessary,gsm8k_199,31,5,12,1,0,-1.5889589332124545,-3.908748019989517,0.8671875
math_shepherd,gsm8k,gsm8k_matched_0131,necessary,gsm8k_199,14,5,12,1,0,-0.9419526307404218,-2.818431722046254,0.91845703125
math_shepherd,gsm8k,gsm8k_matched_0132,necessary,gsm8k_200,11,7,8,1,0,-0.30416307923302516,-0.541617999636248,0.97265625
math_shepherd,gsm8k,gsm8k_matched_0133,necessary,gsm8k_200,16,7,8,1,0,-0.19895381547077878,-0.41187530853360627,0.98095703125
math_shepherd,gsm8k,gsm8k_matched_0134,necessary,gsm8k_204,3,2,4,1,1,-0.11356461336369213,-0.0882231253518149,0.96728515625
math_shepherd,gsm8k,gsm8k_matched_0135,necessary,gsm8k_205,0,4,6,1,0,-1.1307474267420632,-1.3065703901652117,0.763671875
math_shepherd,gsm8k,gsm8k_matched_0136,necessary,gsm8k_211,9,2,4,1,1,-4.739565439227645,-3.540765096631148,0.262939453125
math_shepherd,gsm8k,gsm8k_matched_0137,necessary,gsm8k_211,17,2,4,1,1,-5.023993696185422,-3.854355029488482,0.2421875
math_shepherd,gsm8k,gsm8k_matched_0138,necessary,gsm8k_211,21,2,4,1,1,-4.25357407473048,-3.1346075281259624,0.2568359375
math_shepherd,gsm8k,gsm8k_matched_0139,necessary,gsm8k_211,1,3,4,1,1,-0.180385053520506,-0.10776921043539914,0.92626953125
math_shepherd,gsm8k,gsm8k_matched_0140,necessary,gsm8k_211,0,2,4,1,1,-0.09365477467794442,-0.05528875045906925,0.9619140625
math_shepherd,gsm8k,gsm8k_matched_0141,necessary,gsm8k_211,4,2,4,1,1,-0.09406647442426305,-0.059245194061739594,0.96533203125
math_shepherd,gsm8k,gsm8k_matched_0142,necessary,gsm8k_213,18,5,13,1,1,-1.0153382599148382,-0.8821258064493094,0.91357421875
math_shepherd,gsm8k,gsm8k_matched_0143,necessary,gsm8k_214,23,3,4,1,1,-1.131583175722056,-0.844776812831703,0.71533203125
math_shepherd,gsm8k,gsm8k_matched_0144,necessary,gsm8k_215,15,2,4,1,1,-0.42297776670227133,-0.3532255916673265,0.9873046875
math_shepherd,gsm8k,gsm8k_matched_0145,necessary,gsm8k_219,10,3,5,1,1,-0.585423736968684,-0.10905802415425364,0.845703125
math_shepherd,gsm8k,gsm8k_matched_0146,necessary,gsm8k_227,0,5,6,1,0,-0.33659511770950734,-0.47549790976893797,0.92626953125
math_shepherd,gsm8k,gsm8k_matched_0147,necessary,gsm8k_229,5,3,6,1,0,-0.4549948849780809,-1.0573195612307886,0.90185546875
math_shepherd,gsm8k,gsm8k_matched_0148,necessary,gsm8k_237,0,3,4,1,0,-0.024989699191038578,-0.16074226373127062,0.99462890625
math_shepherd,gsm8k,gsm8k_matched_0149,necessary,gsm8k_237,7,3,4,1,1,-0.021068125537856888,-0.019113090702053536,0.99462890625
math_shepherd,gsm8k,gsm8k_matched_0150,necessary,gsm8k_237,19,3,4,1,1,-0.032879286466201495,-0.031959117156207306,0.99462890625
math_shepherd,gsm8k,gsm8k_matched_0151,necessary,gsm8k_237,26,3,4,1,0,-0.027448515281067253,-0.05052928693543247,0.99462890625
math_shepherd,gsm8k,gsm8k_matched_0152,necessary,gsm8k_243,2,2,4,1,1,-0.14330134631741048,-0.13695222739406004,0.96142578125
math_shepherd,gsm8k,gsm8k_matched_0153,necessary,gsm8k_249,16,9,12,1,0,-0.9935308281563218,-1.5624128081435031,0.9033203125
math_shepherd,gsm8k,gsm8k_matched_0154,necessary,gsm8k_249,1,9,13,1,0,-1.174927654543691,-1.8926589252586692,0.900390625
math_shepherd,gsm8k,gsm8k_matched_0155,necessary,gsm8k_249,19,6,12,1,0,-0.8068521961790437,-5.987820197974533,0.95166015625
math_shepherd,gsm8k,gsm8k_matched_0156,necessary,gsm8k_249,3,9,13,1,0,-1.0444112012759248,-1.4811843974921708,0.9150390625
math_shepherd,gsm8k,gsm8k_matched_0157,necessary,gsm8k_249,23,8,11,1,0,-0.8312383354490509,-1.2790024024751865,0.9365234375
math_shepherd,gsm8k,gsm8k_matched_0158,necessary,gsm8k_250,1,2,4,1,1,-0.2062063686389189,-0.13805267626212256,0.9306640625
math_shepherd,gsm8k,gsm8k_matched_0159,necessary,gsm8k_250,13,3,6,1,1,-0.364753519156222,-0.28602479068902603,0.97265625
math_shepherd,gsm8k,gsm8k_matched_0160,necessary,gsm8k_250,18,3,6,1,1,-0.41043402565166376,-0.22772995085805434,0.978515625
math_shepherd,gsm8k,gsm8k_matched_0161,necessary,gsm8k_250,22,3,6,1,1,-0.6777643557765476,-0.42841635173199044,0.97314453125
math_shepherd,gsm8k,gsm8k_matched_0162,necessary,gsm8k_251,20,3,6,1,1,-0.08455833577895282,-0.064439159842909,0.98095703125
math_shepherd,gsm8k,gsm8k_matched_0163,necessary,gsm8k_253,19,3,4,1,1,-0.13189912976824208,-0.10412853462175814,0.98876953125
math_shepherd,gsm8k,gsm8k_matched_0164,necessary,gsm8k_258,27,4,6,1,1,-0.24080507144704075,-0.19535093690933178,0.955078125
math_shepherd,gsm8k,gsm8k_matched_0165,necessary,gsm8k_259,14,2,4,1,1,-1.6975846464894744,-1.3113383966355519,0.65478515625
math_shepherd,gsm8k,gsm8k_matched_0166,necessary,gsm8k_269,3,3,6,1,0,-0.050058782643315224,-0.2382121866276501,0.9921875
math_shepherd,gsm8k,gsm8k_matched_0167,necessary,gsm8k_269,23,3,6,1,0,-0.053010092080650974,-0.27201621498729983,0.9912109375
math_shepherd,gsm8k,gsm8k_matched_0168,necessary,gsm8k_272,1,2,8,1,0,-0.061807081164461125,-0.06478998232143574,0.99072265625
math_shepherd,gsm8k,gsm8k_matched_0169,necessary,gsm8k_273,26,2,4,1,1,-0.38858177690770734,-0.28298504997946927,0.880859375
math_shepherd,gsm8k,gsm8k_matched_0170,necessary,gsm8k_278,14,6,9,1,0,-0.4882350744680558,-0.7417084539428035,0.916015625
math_shepherd,gsm8k,gsm8k_matched_0171,necessary,gsm8k_278,24,4,6,1,0,-0.5409912121829671,-0.7677354402681769,0.87060546875
math_shepherd,gsm8k,gsm8k_matched_0172,necessary,gsm8k_279,8,5,9,1,0,-2.1722149672932405,-3.2251622122005728,0.81982421875
math_shepherd,gsm8k,gsm8k_matched_0173,necessary,gsm8k_281,26,2,8,1,0,-0.08548591277960235,-0.30328891584814227,0.99072265625
math_shepherd,gsm8k,gsm8k_matched_0174,necessary,gsm8k_289,5,2,7,1,0,-0.07072712669866815,-0.1681901525512246,0.9912109375
math_shepherd,gsm8k,gsm8k_matched_0175,necessary,gsm8k_294,23,3,4,1,1,-0.06362775206736304,-0.05035187256702198,0.986328125
math_shepherd,gsm8k,gsm8k_matched_0176,necessary,gsm8k_294,16,3,4,1,1,-0.06712787010301709,-0.053832298274309354,0.984375
math_shepherd,gsm8k,gsm8k_matched_0177,necessary,gsm8k_295,31,3,7,1,0,-0.24717299801054932,-2.98121133014683,0.9482421875
math_shepherd,gsm8k,gsm8k_matched_0178,necessary,gsm8k_303,12,2,4,1,1,-2.1189196678020523,-1.4846579044977035,0.4765625
math_shepherd,gsm8k,gsm8k_matched_0179,necessary,gsm8k_303,4,3,4,1,1,-1.1746029359117902,-0.8287138393238702,0.60400390625
math_shepherd,gsm8k,gsm8k_matched_0180,necessary,gsm8k_314,23,8,13,1,1,-2.4328695926273047,-1.4705568863303102,0.68603515625
math_shepherd,gsm8k,gsm8k_matched_0181,necessary,gsm8k_314,17,6,13,1,1,-2.331116699502174,-0.6158122169126603,0.73095703125
math_shepherd,gsm8k,gsm8k_matched_0182,necessary,gsm8k_314,6,6,8,1,0,-0.41875174053726927,-0.5821640328548836,0.9677734375
math_shepherd,gsm8k,gsm8k_matched_0183,necessary,gsm8k_317,15,4,9,1,1,-1.9128255961569387,-1.8998192398069504,0.96435546875
math_shepherd,gsm8k,gsm8k_matched_0184,necessary,gsm8k_319,13,6,8,1,0,-0.19349339367242865,-0.24048935697458018,0.96630859375
math_shepherd,gsm8k,gsm8k_matched_0185,necessary,gsm8k_319,15,4,9,1,0,-0.19889733640853158,-0.2935409929090705,0.9755859375
math_shepherd,gsm8k,gsm8k_matched_0186,necessary,gsm8k_319,8,4,5,1,1,-0.057011646741214256,-0.04226802381282542,0.98974609375
math_shepherd,gsm8k,gsm8k_matched_0187,necessary,gsm8k_319,6,7,11,1,1,-1.7621116348790906,-0.3222789600784837,0.689453125
math_shepherd,gsm8k,gsm8k_matched_0188,necessary,gsm8k_319,22,8,12,1,1,-0.32835629501470137,-0.3201505501952766,0.9755859375
math_shepherd,gsm8k,gsm8k_matched_0189,necessary,gsm8k_324,31,4,7,1,0,-0.34677749081664805,-0.3957869186912384,0.9150390625
math_shepherd,gsm8k,gsm8k_matched_0190,necessary,gsm8k_332,15,3,4,1,0,-0.1209947908993749,-0.1493987086168682,0.974609375
math_shepherd,gsm8k,gsm8k_matched_0191,necessary,gsm8k_333,0,3,7,1,0,-0.1909535454174958,-0.5700878947239122,0.962890625
math_shepherd,gsm8k,gsm8k_matched_0192,necessary,gsm8k_333,8,4,7,1,1,-0.19413893211222247,-0.17783897812167015,0.97509765625
math_shepherd,gsm8k,gsm8k_matched_0193,necessary,gsm8k_333,2,3,7,1,0,-0.20038551149288616,-0.7488257049424838,0.96533203125
math_shepherd,gsm8k,gsm8k_matched_0194,necessary,gsm8k_333,19,4,11,1,0,-0.3601785068539858,-1.3230843010362672,0.9580078125
math_shepherd,gsm8k,gsm8k_matched_0195,necessary,gsm8k_333,7,4,9,1,0,-0.23214029123923263,-1.8687633906087733,0.96630859375
math_shepherd,gsm8k,gsm8k_matched_0196,necessary,gsm8k_333,18,4,10,1,0,-0.29491746645690015,-1.9965040626111321,0.96533203125
math_shepherd,gsm8k,gsm8k_matched_0197,necessary,gsm8k_354,12,4,5,1,1,-0.7649653689976461,-0.398305216365378,0.69580078125
math_shepherd,gsm8k,gsm8k_matched_0198,necessary,gsm8k_365,25,3,4,1,1,-1.694484782655095,-1.3157773301515245,0.6513671875
math_shepherd,gsm8k,gsm8k_matched_0199,necessary,gsm8k_365,26,3,4,1,1,-1.694484782655095,-1.3157773301515245,0.6513671875
math_shepherd,gsm8k,gsm8k_matched_0000,inert,gsm8k_060,5,8,10,1,1,-0.9607774286029409,-0.9386344716360656,0.92529296875
math_shepherd,gsm8k,gsm8k_matched_0001,inert,gsm8k_112,29,3,4,1,1,-0.1400727187746746,-0.07816888060363712,0.94091796875
math_shepherd,gsm8k,gsm8k_matched_0002,inert,gsm8k_003,31,3,6,1,1,-0.2469984512856404,-0.219574046035946,0.94677734375
math_shepherd,gsm8k,gsm8k_matched_0003,inert,gsm8k_226,0,6,7,1,1,-2.4491760044363615,-1.5093131607043297,0.338134765625
math_shepherd,gsm8k,gsm8k_matched_0004,inert,gsm8k_466,8,7,8,1,1,-1.2197232209750226,-0.9626546002021901,0.8291015625
math_shepherd,gsm8k,gsm8k_matched_0005,inert,gsm8k_249,3,5,13,1,1,-1.0444112012759248,-0.9734908083963469,0.9033203125
math_shepherd,gsm8k,gsm8k_matched_0006,inert,gsm8k_252,27,7,10,1,0,-4.007409216553096,-5.235609727077007,0.5888671875
math_shepherd,gsm8k,gsm8k_matched_0007,inert,gsm8k_274,7,6,8,1,1,-0.061299221162825934,-0.05296814100047653,0.9931640625
math_shepherd,gsm8k,gsm8k_matched_0008,inert,gsm8k_465,2,3,5,1,1,-0.8790076813752885,-0.5834348622251779,0.740234375
math_shepherd,gsm8k,gsm8k_matched_0009,inert,gsm8k_092,22,3,4,1,0,-0.8549962453705258,-1.2815693546374591,0.7373046875
math_shepherd,gsm8k,gsm8k_matched_0010,inert,gsm8k_241,28,2,5,1,1,-0.22170537242119728,-0.11249002741641395,0.91259765625
math_shepherd,gsm8k,gsm8k_matched_0011,inert,gsm8k_228,29,7,8,1,1,-0.2864343540669318,-0.26219853941711446,0.97802734375
math_shepherd,gsm8k,gsm8k_matched_0012,inert,gsm8k_294,23,2,4,1,1,-0.06362775206736304,-0.03988143354649112,0.9736328125
math_shepherd,gsm8k,gsm8k_matched_0013,inert,gsm8k_339,7,2,4,1,1,-0.30232302504259895,-0.27400412707231236,0.970703125
math_shepherd,gsm8k,gsm8k_matched_0014,inert,gsm8k_113,16,2,4,1,1,-0.06264350700638595,-0.02304358217104272,0.9716796875
math_shepherd,gsm8k,gsm8k_matched_0015,inert,gsm8k_113,30,2,4,1,1,-0.07663453097268741,-0.02848119559880511,0.9716796875
math_shepherd,gsm8k,gsm8k_matched_0016,inert,gsm8k_222,21,4,6,1,1,-0.04511645101980685,-0.032851505398294546,0.9931640625
math_shepherd,gsm8k,gsm8k_matched_0017,inert,gsm8k_393,5,3,4,1,1,-0.1386810187400957,-0.09729879605259299,0.9306640625
math_shepherd,gsm8k,gsm8k_matched_0018,inert,gsm8k_028,15,2,4,1,1,-0.1734290467781461,-0.1113348739839207,0.9697265625
math_shepherd,gsm8k,gsm8k_matched_0019,inert,gsm8k_226,21,3,4,1,1,-0.996445622592161,-0.60454624596627,0.82666015625
math_shepherd,gsm8k,gsm8k_matched_0020,inert,gsm8k_054,5,2,4,1,1,-0.48972683522312044,-0.32926941964735656,0.95458984375
math_shepherd,gsm8k,gsm8k_matched_0021,inert,gsm8k_111,7,3,4,1,1,-1.8282251622582821,-1.0296936426197045,0.46875
math_shepherd,gsm8k,gsm8k_matched_0022,inert,gsm8k_264,6,3,5,1,1,-0.05650127720875963,-0.040774597182747285,0.98779296875
math_shepherd,gsm8k,gsm8k_matched_0023,inert,gsm8k_081,31,5,10,1,0,-0.49972134102005006,-0.5231983283694803,0.91845703125
math_shepherd,gsm8k,gsm8k_matched_0024,inert,gsm8k_116,29,5,9,1,0,-2.573838985298037,-3.039460993207555,0.7431640625
math_shepherd,gsm8k,gsm8k_matched_0025,inert,gsm8k_249,5,5,12,1,0,-0.775630444845508,-1.0620643544415993,0.9326171875
math_shepherd,gsm8k,gsm8k_matched_0026,inert,gsm8k_295,3,8,10,1,1,-0.383568192464383,-0.36078969793124277,0.9833984375
math_shepherd,gsm8k,gsm8k_matched_0027,inert,gsm8k_244,5,4,7,1,0,-2.005923160882164,-2.854067824963848,0.8056640625
math_shepherd,gsm8k,gsm8k_matched_0028,inert,gsm8k_064,1,2,6,1,1,-0.7964010415170912,-0.6081787385703922,0.83740234375
math_shepherd,gsm8k,gsm8k_matched_0029,inert,gsm8k_060,26,2,5,1,1,-0.4229704621850354,-0.40125974048966667,0.9208984375
math_shepherd,gsm8k,gsm8k_matched_0030,inert,gsm8k_206,19,8,10,1,1,-0.37763130609067236,-0.3589248099928934,0.9765625
math_shepherd,gsm8k,gsm8k_matched_0031,inert,gsm8k_112,8,3,4,1,1,-0.14365696136602848,-0.0656967807939689,0.92822265625
math_shepherd,gsm8k,gsm8k_matched_0032,inert,gsm8k_111,20,3,4,1,1,-1.7048387043221398,-0.8588661477956905,0.4609375
math_shepherd,gsm8k,gsm8k_matched_0033,inert,gsm8k_111,22,3,4,1,1,-2.0295746878344145,-1.210199936749444,0.449462890625
math_shepherd,gsm8k,gsm8k_matched_0034,inert,gsm8k_210,1,3,4,1,1,-0.551672715363731,-0.3429948195621866,0.740234375
math_shepherd,gsm8k,gsm8k_matched_0035,inert,gsm8k_399,31,3,4,1,1,-0.11178225189413885,-0.07078395295161034,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0036,inert,gsm8k_239,10,3,4,1,1,-1.083619449691984,-0.6237260808050413,0.63330078125
math_shepherd,gsm8k,gsm8k_matched_0037,inert,gsm8k_064,4,3,7,1,1,-1.5263157715258808,-1.1602665612665133,0.689453125
math_shepherd,gsm8k,gsm8k_matched_0038,inert,gsm8k_245,5,5,9,1,1,-0.9859721508072867,-0.9197621220501546,0.87255859375
math_shepherd,gsm8k,gsm8k_matched_0039,inert,gsm8k_174,17,6,10,1,1,-0.34772438496503233,-0.31896962982833243,0.96630859375
math_shepherd,gsm8k,gsm8k_matched_0040,inert,gsm8k_239,2,4,8,1,1,-1.704274238914816,-1.6981910005015837,0.73095703125
math_shepherd,gsm8k,gsm8k_matched_0041,inert,gsm8k_244,3,4,7,1,0,-1.453348906135395,-3.0642506987869185,0.87890625
math_shepherd,gsm8k,gsm8k_matched_0042,inert,gsm8k_016,27,4,7,1,1,-3.2581127698223753,-2.425473573231947,0.66552734375
math_shepherd,gsm8k,gsm8k_matched_0043,inert,gsm8k_046,31,4,7,1,0,-1.117201408331827,-1.6247936753273673,0.85791015625
math_shepherd,gsm8k,gsm8k_matched_0044,inert,gsm8k_466,30,5,6,1,1,-0.7249769413973153,-0.6006243868284884,0.88720703125
math_shepherd,gsm8k,gsm8k_matched_0045,inert,gsm8k_152,20,3,6,1,1,-0.1618848363649383,-0.145441733063526,0.96484375
math_shepherd,gsm8k,gsm8k_matched_0046,inert,gsm8k_186,23,2,8,1,0,-0.9296302206556692,-1.3473134664385973,0.88427734375
math_shepherd,gsm8k,gsm8k_matched_0047,inert,gsm8k_074,13,3,7,1,1,-0.37179330231757424,-0.3291557892671313,0.9580078125
math_shepherd,gsm8k,gsm8k_matched_0048,inert,gsm8k_362,17,2,4,1,1,-0.31359122317870075,-0.15886393987626096,0.962890625
math_shepherd,gsm8k,gsm8k_matched_0049,inert,gsm8k_249,30,5,12,1,0,-0.8045089122644602,-0.8545839978653543,0.91943359375
math_shepherd,gsm8k,gsm8k_matched_0050,inert,gsm8k_121,20,8,10,1,1,-0.3006324544610243,-0.28390872688424873,0.97998046875
math_shepherd,gsm8k,gsm8k_matched_0051,inert,gsm8k_244,26,4,7,1,0,-1.420474075330724,-2.678074564016109,0.83740234375
math_shepherd,gsm8k,gsm8k_matched_0052,inert,gsm8k_127,11,2,4,1,1,-0.020569832502691492,-0.019118373538382458,0.99560546875
math_shepherd,gsm8k,gsm8k_matched_0053,inert,gsm8k_046,6,2,4,1,0,-0.6636347674720912,-1.0255380190240713,0.916015625
math_shepherd,gsm8k,gsm8k_matched_0054,inert,gsm8k_046,29,2,4,1,1,-2.4074503366729387,-2.1949055747799746,0.89892578125
math_shepherd,gsm8k,gsm8k_matched_0055,inert,gsm8k_127,23,2,4,1,1,-0.023029863097008434,-0.02207549599152634,0.9951171875
math_shepherd,gsm8k,gsm8k_matched_0056,inert,gsm8k_127,28,2,4,1,1,-0.014677846147028469,-0.011254504089532266,0.9951171875
math_shepherd,gsm8k,gsm8k_matched_0057,inert,gsm8k_196,8,2,4,1,1,-1.993905959149147,-1.1490075736149454,0.921875
math_shepherd,gsm8k,gsm8k_matched_0058,inert,gsm8k_241,14,2,4,1,1,-0.1964854921164796,-0.1004512323043338,0.91259765625
math_shepherd,gsm8k,gsm8k_matched_0059,inert,gsm8k_295,1,8,10,1,1,-0.4046212372966788,-0.36920262900976686,0.97607421875
math_shepherd,gsm8k,gsm8k_matched_0060,inert,gsm8k_152,28,3,6,1,1,-0.0948538760871122,-0.04644557135493287,0.96484375
math_shepherd,gsm8k,gsm8k_matched_0061,inert,gsm8k_152,31,3,6,1,1,-0.11430538590161968,-0.06830925017260352,0.962890625
math_shepherd,gsm8k,gsm8k_matched_0062,inert,gsm8k_038,7,3,9,1,0,-1.888682014673283,-2.4635299455492836,0.7880859375
math_shepherd,gsm8k,gsm8k_matched_0063,inert,gsm8k_325,10,3,4,1,1,-0.6766264454641348,-0.2979782213719788,0.67919921875
math_shepherd,gsm8k,gsm8k_matched_0064,inert,gsm8k_293,12,6,9,1,0,-0.8275601627939586,-0.8409695816967848,0.953125
math_shepherd,gsm8k,gsm8k_matched_0065,inert,gsm8k_206,2,4,6,1,1,-0.37852825069631185,-0.3408488088004148,0.958984375
math_shepherd,gsm8k,gsm8k_matched_0066,inert,gsm8k_115,7,3,4,1,1,-1.634331303500292,-0.7948979161151035,0.43017578125
math_shepherd,gsm8k,gsm8k_matched_0067,inert,gsm8k_247,14,3,8,1,1,-0.16812620729163263,-0.1574563158453094,0.98974609375
math_shepherd,gsm8k,gsm8k_matched_0068,inert,gsm8k_083,28,2,4,1,1,-0.04897604724613875,-0.010274589380360893,0.9658203125
math_shepherd,gsm8k,gsm8k_matched_0069,inert,gsm8k_134,4,2,4,1,1,-0.05707434977720143,-0.010276513606268863,0.95849609375
math_shepherd,gsm8k,gsm8k_matched_0070,inert,gsm8k_134,8,2,4,1,1,-0.07700269053817765,-0.01370898331539292,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0071,inert,gsm8k_134,11,2,4,1,1,-0.07602157695460755,-0.012729551307615654,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0072,inert,gsm8k_134,12,2,4,1,1,-0.07700269053817765,-0.01370898331539292,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0073,inert,gsm8k_134,13,2,4,1,1,-0.07945764255640918,-0.012239955214604463,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0074,inert,gsm8k_134,15,2,4,1,1,-0.07749348809404197,-0.01370898331539292,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0075,inert,gsm8k_134,17,2,4,1,1,-0.07847532420629873,-0.0112614815553244,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0076,inert,gsm8k_134,21,2,4,1,1,-0.07798428564990627,-0.011750598708631467,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0077,inert,gsm8k_134,28,2,4,1,1,-0.08437696957933065,-0.015179932342567589,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0078,inert,gsm8k_134,30,2,4,1,1,-0.07651213374639261,-0.012729551307615654,0.94189453125
math_shepherd,gsm8k,gsm8k_matched_0079,inert,gsm8k_134,31,2,4,1,1,-0.055604123042612315,-0.010276034666564737,0.95849609375
math_shepherd,gsm8k,gsm8k_matched_0080,inert,gsm8k_155,20,2,4,1,1,-0.5042714821407922,-0.4113819637747449,0.87060546875
math_shepherd,gsm8k,gsm8k_matched_0081,inert,gsm8k_196,5,2,4,1,1,-0.21240733874837822,-0.11351600754119766,0.9150390625
math_shepherd,gsm8k,gsm8k_matched_0082,inert,gsm8k_196,22,2,4,1,1,-0.23288514185701534,-0.1133726137029476,0.9150390625
math_shepherd,gsm8k,gsm8k_matched_0083,inert,gsm8k_273,26,3,4,1,1,-0.38858177690770734,-0.34433012621250714,0.92919921875
math_shepherd,gsm8k,gsm8k_matched_0084,inert,gsm8k_083,13,2,4,1,1,-0.028013230520641114,-0.0083126060331063,0.98193359375
math_shepherd,gsm8k,gsm8k_matched_0085,inert,gsm8k_294,1,2,4,1,1,-0.06209660513985022,-0.03049362215504349,0.978515625
math_shepherd,gsm8k,gsm8k_matched_0086,inert,gsm8k_090,1,2,4,1,1,-0.28574465244411795,-0.16823864155390444,0.9658203125
math_shepherd,gsm8k,gsm8k_matched_0087,inert,gsm8k_226,12,6,7,1,1,-2.4168429358047576,-1.1496701291266065,0.388671875
math_shepherd,gsm8k,gsm8k_matched_0088,inert,gsm8k_377,31,8,9,1,1,-1.2209261097031485,-1.0411118871009453,0.85205078125
math_shepherd,gsm8k,gsm8k_matched_0089,inert,gsm8k_161,26,4,9,1,1,-0.6061188656575898,-0.5365989716979529,0.888671875
math_shepherd,gsm8k,gsm8k_matched_0090,inert,gsm8k_295,20,4,9,1,1,-0.44579367604759335,-0.3697522897365943,0.94873046875
math_shepherd,gsm8k,gsm8k_matched_0091,inert,gsm8k_244,31,4,7,1,0,-1.2131361265353913,-2.920037073527808,0.880859375
math_shepherd,gsm8k,gsm8k_matched_0092,inert,gsm8k_352,15,4,7,1,0,-1.1585928298631043,-1.175217469083754,0.8154296875
math_shepherd,gsm8k,gsm8k_matched_0093,inert,gsm8k_417,15,3,4,1,1,-0.85062985244191,-0.4468775001739048,0.87744140625
math_shepherd,gsm8k,gsm8k_matched_0094,inert,gsm8k_083,6,2,4,1,1,-0.0526060647557344,-0.007826846860358245,0.9599609375
math_shepherd,gsm8k,gsm8k_matched_0095,inert,gsm8k_083,30,2,4,1,1,-0.041954999908708726,-0.008313325498716025,0.97119140625
math_shepherd,gsm8k,gsm8k_matched_0096,inert,gsm8k_111,3,2,4,1,1,-1.3977339420159909,-0.8926209750928532,0.611328125
math_shepherd,gsm8k,gsm8k_matched_0097,inert,gsm8k_115,22,2,4,1,1,-1.764968591144057,-1.1290174130058737,0.5234375
math_shepherd,gsm8k,gsm8k_matched_0098,inert,gsm8k_294,3,2,4,1,1,-0.06360155120945117,-0.03000378624027742,0.97705078125
math_shepherd,gsm8k,gsm8k_matched_0099,inert,gsm8k_400,9,2,4,1,1,-0.04831943229643204,-0.013212887282807837,0.97216796875
math_shepherd,gsm8k,gsm8k_matched_0100,inert,gsm8k_090,3,2,4,1,1,-0.273499846679554,-0.15967198222929763,0.96533203125
math_shepherd,gsm8k,gsm8k_matched_0101,inert,gsm8k_226,31,3,4,1,1,-0.6398661030535201,-0.3742520346169913,0.82666015625
math_shepherd,gsm8k,gsm8k_matched_0102,inert,gsm8k_348,23,3,4,1,1,-0.1925146310527317,-0.08395078476758863,0.89892578125
math_shepherd,gsm8k,gsm8k_matched_0103,inert,gsm8k_232,4,3,6,1,1,-0.08718684996454874,-0.08545215678561839,0.97705078125
math_shepherd,gsm8k,gsm8k_matched_0104,inert,gsm8k_232,5,3,6,1,1,-0.08967443491829875,-0.0854594728672109,0.97705078125
math_shepherd,gsm8k,gsm8k_matched_0105,inert,gsm8k_244,15,4,7,1,0,-2.1031110138324585,-3.033489928524426,0.82421875
math_shepherd,gsm8k,gsm8k_matched_0106,inert,gsm8k_320,18,5,12,1,1,-0.3569627253776183,-0.3417868491359144,0.9755859375
math_shepherd,gsm8k,gsm8k_matched_0107,inert,gsm8k_229,18,11,12,1,1,-0.5763349191111728,-0.5506134630033381,0.9775390625
math_shepherd,gsm8k,gsm8k_matched_0108,inert,gsm8k_322,15,8,13,1,0,-1.052547317329774,-1.1203011424886538,0.93701171875
math_shepherd,gsm8k,gsm8k_matched_0109,inert,gsm8k_482,7,2,4,1,1,-0.026027106140122158,-0.0058653438600759795,0.98388671875
math_shepherd,gsm8k,gsm8k_matched_0110,inert,gsm8k_222,9,3,6,1,1,-0.07277734087123647,-0.05108384996146185,0.98095703125
math_shepherd,gsm8k,gsm8k_matched_0111,inert,gsm8k_232,25,3,6,1,0,-0.14475762004012965,-0.16148068246619784,0.9541015625
math_shepherd,gsm8k,gsm8k_matched_0112,inert,gsm8k_352,23,4,7,1,0,-1.2853647564425135,-1.4492422284076891,0.86865234375
math_shepherd,gsm8k,gsm8k_matched_0113,inert,gsm8k_121,8,3,7,1,1,-0.12773691702185253,-0.09862947190757386,0.98046875
math_shepherd,gsm8k,gsm8k_matched_0114,inert,gsm8k_348,14,4,8,1,1,-0.3445914799890271,-0.2471225930812774,0.90576171875
math_shepherd,gsm8k,gsm8k_matched_0115,inert,gsm8k_252,12,5,8,1,0,-1.1203373717428657,-2.2077390983837257,0.841796875
math_shepherd,gsm8k,gsm8k_matched_0116,inert,gsm8k_247,28,3,8,1,1,-0.1631093679747647,-0.14283441389491805,0.98974609375
math_shepherd,gsm8k,gsm8k_matched_0117,inert,gsm8k_443,11,2,9,1,0,-2.446950811800971,-3.1781002771327405,0.8857421875
math_shepherd,gsm8k,gsm8k_matched_0118,inert,gsm8k_443,1,2,10,1,0,-1.8186277211745576,-2.4565243808608415,0.83984375
math_shepherd,gsm8k,gsm8k_matched_0119,inert,gsm8k_137,5,7,13,1,1,-1.2251799581095888,-1.052750587413807,0.85009765625
math_shepherd,gsm8k,gsm8k_matched_0120,inert,gsm8k_348,2,4,8,1,1,-0.3404592604793688,-0.23539580740085853,0.89892578125
math_shepherd,gsm8k,gsm8k_matched_0121,inert,gsm8k_054,15,2,4,1,1,-0.5012573612958061,-0.38770050308319953,0.95458984375
math_shepherd,gsm8k,gsm8k_matched_0122,inert,gsm8k_207,24,2,4,1,1,-0.663719526857745,-0.189427491157839,0.82421875
math_shepherd,gsm8k,gsm8k_matched_0123,inert,gsm8k_207,26,2,4,1,1,-0.6157756180590247,-0.16025037114816798,0.82421875
math_shepherd,gsm8k,gsm8k_matched_0124,inert,gsm8k_253,19,2,4,1,1,-0.13189912976824208,-0.11910093186018716,0.98388671875
math_shepherd,gsm8k,gsm8k_matched_0125,inert,gsm8k_259,9,2,4,1,1,-1.2119399637776662,-0.4463390431970095,0.6259765625
math_shepherd,gsm8k,gsm8k_matched_0126,inert,gsm8k_352,28,3,6,1,0,-0.7875609681397349,-1.1619943578085612,0.8291015625
math_shepherd,gsm8k,gsm8k_matched_0127,inert,gsm8k_348,31,4,8,1,1,-0.3349426840922484,-0.23572516681707958,0.90966796875
math_shepherd,gsm8k,gsm8k_matched_0128,inert,gsm8k_352,27,4,7,1,1,-1.2662303840396387,-1.177163992940182,0.7880859375
math_shepherd,gsm8k,gsm8k_matched_0129,inert,gsm8k_273,6,3,9,1,1,-0.4307029294670401,-0.4128148488746483,0.9619140625
math_shepherd,gsm8k,gsm8k_matched_0130,inert,gsm8k_320,23,5,12,1,0,-0.5309158372317799,-0.5939836678400127,0.974609375
math_shepherd,gsm8k,gsm8k_matched_0131,inert,gsm8k_320,24,5,12,1,1,-0.4896118684995737,-0.4846952202836612,0.9736328125
math_shepherd,gsm8k,gsm8k_matched_0132,inert,gsm8k_006,8,7,8,1,1,-0.4688983314863881,-0.4224248177464558,0.95458984375
math_shepherd,gsm8k,gsm8k_matched_0133,inert,gsm8k_466,21,7,8,1,1,-1.185686261326775,-1.083718847995554,0.8291015625
math_shepherd,gsm8k,gsm8k_matched_0134,inert,gsm8k_090,16,2,4,1,1,-0.2545580120593272,-0.1467901096570645,0.96044921875
math_shepherd,gsm8k,gsm8k_matched_0135,inert,gsm8k_102,18,4,6,1,0,-1.0107493311667042,-1.3782215319067486,0.85205078125
math_shepherd,gsm8k,gsm8k_matched_0136,inert,gsm8k_028,21,2,4,1,1,-0.19856153374703805,-0.109631455213103,0.95166015625
math_shepherd,gsm8k,gsm8k_matched_0137,inert,gsm8k_070,31,2,4,1,1,-1.1555218390883752,-0.6227636114626492,0.60400390625
math_shepherd,gsm8k,gsm8k_matched_0138,inert,gsm8k_110,16,2,4,1,1,-1.0328761868253482,-0.9739507464081292,0.69287109375
math_shepherd,gsm8k,gsm8k_matched_0139,inert,gsm8k_417,0,3,4,1,1,-0.3754356423643395,-0.3433637051936346,0.84375
math_shepherd,gsm8k,gsm8k_matched_0140,inert,gsm8k_330,30,2,4,1,1,-1.2855406084245211,-1.0804953512717779,0.66552734375
math_shepherd,gsm8k,gsm8k_matched_0141,inert,gsm8k_356,20,2,4,1,0,-0.09192887784376445,-0.1005283737709628,0.9755859375
math_shepherd,gsm8k,gsm8k_matched_0142,inert,gsm8k_249,11,5,13,1,1,-1.0118033541467213,-0.9236548865664813,0.8857421875
math_shepherd,gsm8k,gsm8k_matched_0143,inert,gsm8k_417,28,3,4,1,1,-0.4485239731256866,-0.4017136186723326,0.85009765625
math_shepherd,gsm8k,gsm8k_matched_0144,inert,gsm8k_115,12,2,4,1,1,-1.5560581211133064,-0.9679670916196915,0.64794921875
math_shepherd,gsm8k,gsm8k_matched_0145,inert,gsm8k_249,26,3,5,1,1,-2.052139944464426,-1.405060231053258,0.4921875
math_shepherd,gsm8k,gsm8k_matched_0146,inert,gsm8k_097,1,5,6,1,1,-0.7843963049185642,-0.7266445351943474,0.9208984375
math_shepherd,gsm8k,gsm8k_matched_0147,inert,gsm8k_003,24,3,6,1,1,-0.27531919119469056,-0.22141944268360356,0.91748046875
math_shepherd,gsm8k,gsm8k_matched_0148,inert,gsm8k_115,8,3,4,1,1,-1.8068896108922587,-0.9591999121761576,0.4111328125
math_shepherd,gsm8k,gsm8k_matched_0149,inert,gsm8k_115,16,3,4,1,1,-1.9233604101969788,-0.9440399033736119,0.36669921875
math_shepherd,gsm8k,gsm8k_matched_0150,inert,gsm8k_243,25,3,4,1,1,-0.4225923129664121,-0.12663330434076667,0.74609375
math_shepherd,gsm8k,gsm8k_matched_0151,inert,gsm8k_383,9,3,4,1,1,-0.8043224890342904,-0.4037068499650942,0.64794921875
math_shepherd,gsm8k,gsm8k_matched_0152,inert,gsm8k_294,11,2,4,1,1,-0.06356827575130648,-0.03196457118221816,0.978515625
math_shepherd,gsm8k,gsm8k_matched_0153,inert,gsm8k_281,11,9,12,1,1,-0.11090827117355959,-0.10107196923717779,0.99365234375
math_shepherd,gsm8k,gsm8k_matched_0154,inert,gsm8k_391,6,9,13,1,1,-0.8913874746112794,-0.8495298403618359,0.955078125
math_shepherd,gsm8k,gsm8k_matched_0155,inert,gsm8k_249,17,6,12,1,1,-0.8943606448070126,-0.8858540575527935,0.931640625
math_shepherd,gsm8k,gsm8k_matched_0156,inert,gsm8k_211,20,9,13,1,1,-0.5540391582640387,-0.5107789327418335,0.95849609375
math_shepherd,gsm8k,gsm8k_matched_0157,inert,gsm8k_286,21,8,11,1,1,-0.47845524716788834,-0.40550000480951554,0.95263671875
math_shepherd,gsm8k,gsm8k_matched_0158,inert,gsm8k_090,19,2,4,1,1,-0.28075462212958363,-0.15924757199404713,0.9658203125
math_shepherd,gsm8k,gsm8k_matched_0159,inert,gsm8k_152,11,3,6,1,1,-0.0883216877698912,-0.05387985161401171,0.98046875
math_shepherd,gsm8k,gsm8k_matched_0160,inert,gsm8k_264,2,3,6,1,1,-0.09506000768848431,-0.05997233374649593,0.98193359375
math_shepherd,gsm8k,gsm8k_matched_0161,inert,gsm8k_449,7,3,6,1,1,-0.047293624693747295,-0.036980491130580356,0.98876953125
math_shepherd,gsm8k,gsm8k_matched_0162,inert,gsm8k_379,27,3,6,1,1,-0.053001699935010756,-0.04170305769564872,0.986328125
math_shepherd,gsm8k,gsm8k_matched_0163,inert,gsm8k_112,7,3,4,1,1,-0.17950692445545058,-0.09536876077877737,0.9345703125
math_shepherd,gsm8k,gsm8k_matched_0164,inert,gsm8k_124,20,4,6,1,0,-0.3586957570857136,-0.3689397999135945,0.8974609375
math_shepherd,gsm8k,gsm8k_matched_0165,inert,gsm8k_272,30,2,4,1,1,-0.03949950507436762,-0.012238267736250103,0.9716796875
math_shepherd,gsm8k,gsm8k_matched_0166,inert,gsm8k_120,14,3,6,1,1,-0.5409748082029988,-0.43577393690489913,0.8173828125
math_shepherd,gsm8k,gsm8k_matched_0167,inert,gsm8k_388,23,3,6,1,1,-0.10026083061732666,-0.07253883643475957,0.97607421875
math_shepherd,gsm8k,gsm8k_matched_0168,inert,gsm8k_499,8,2,8,1,0,-1.709017632743637,-1.7693766945183764,0.9423828125
math_shepherd,gsm8k,gsm8k_matched_0169,inert,gsm8k_196,14,2,4,1,1,-0.25960024521820946,-0.12901866745480184,0.92724609375
math_shepherd,gsm8k,gsm8k_matched_0170,inert,gsm8k_252,7,6,9,1,1,-4.008088137518989,-3.5515702858045604,0.51171875
math_shepherd,gsm8k,gsm8k_matched_0171,inert,gsm8k_131,25,4,6,1,1,-0.06089608928832114,-0.049108133536278895,0.98828125
math_shepherd,gsm8k,gsm8k_matched_0172,inert,gsm8k_498,23,5,9,1,0,-0.3277440457789838,-0.8627819389525164,0.94970703125
math_shepherd,gsm8k,gsm8k_matched_0173,inert,gsm8k_366,24,2,8,1,1,-0.04310142201242441,-0.033787044348659145,0.9951171875
math_shepherd,gsm8k,gsm8k_matched_0174,inert,gsm8k_209,8,2,7,1,1,-1.028429010904204,-0.8892204364487442,0.77978515625
math_shepherd,gsm8k,gsm8k_matched_0175,inert,gsm8k_383,27,3,4,1,1,-0.8409887030577997,-0.4422167047269698,0.64794921875
math_shepherd,gsm8k,gsm8k_matched_0176,inert,gsm8k_112,17,3,4,1,1,-0.15451440620079632,-0.08421119505959974,0.931640625
math_shepherd,gsm8k,gsm8k_matched_0177,inert,gsm8k_420,16,3,7,1,1,-0.7624508826365638,-0.41207015254183,0.8310546875
math_shepherd,gsm8k,gsm8k_matched_0178,inert,gsm8k_294,14,2,4,1,1,-0.06458194344484079,-0.03049362215504349,0.97705078125
math_shepherd,gsm8k,gsm8k_matched_0179,inert,gsm8k_112,0,3,4,1,1,-0.15419115647487328,-0.08572749557756376,0.9443359375
math_shepherd,gsm8k,gsm8k_matched_0180,inert,gsm8k_211,16,8,13,1,1,-0.4224294721489641,-0.39724161473226605,0.97265625
math_shepherd,gsm8k,gsm8k_matched_0181,inert,gsm8k_213,18,6,13,1,0,-1.0153382599148382,-1.028008069149055,0.89501953125
math_shepherd,gsm8k,gsm8k_matched_0182,inert,gsm8k_268,3,6,8,1,1,-0.05736363344481771,-0.046568891046581386,0.99169921875
math_shepherd,gsm8k,gsm8k_matched_0183,inert,gsm8k_290,7,4,9,1,0,-0.5427788760400266,-0.5471104481533239,0.96923828125
math_shepherd,gsm8k,gsm8k_matched_0184,inert,gsm8k_072,19,6,8,1,1,-0.21302022774836782,-0.20172281061638292,0.99169921875
math_shepherd,gsm8k,gsm8k_matched_0185,inert,gsm8k_108,20,4,9,1,0,-0.3144637601511556,-0.3642873352506438,0.9560546875
math_shepherd,gsm8k,gsm8k_matched_0186,inert,gsm8k_303,11,4,5,1,1,-1.7833298808652993,-1.2970564884541234,0.5927734375
math_shepherd,gsm8k,gsm8k_matched_0187,inert,gsm8k_384,23,7,11,1,0,-0.6974349205447679,-0.7157378667721553,0.92529296875
math_shepherd,gsm8k,gsm8k_matched_0188,inert,gsm8k_084,14,8,12,1,1,-0.5078006022443304,-0.4638174287099914,0.9541015625
math_shepherd,gsm8k,gsm8k_matched_0189,inert,gsm8k_418,15,4,7,1,1,-0.21029444854769364,-0.13844738628078826,0.943359375
math_shepherd,gsm8k,gsm8k_matched_0190,inert,gsm8k_112,23,3,4,1,1,-0.13650491494513547,-0.0627264815804352,0.931640625
math_shepherd,gsm8k,gsm8k_matched_0191,inert,gsm8k_243,0,3,7,1,1,-0.27561799150260247,-0.18524272821768725,0.9072265625
math_shepherd,gsm8k,gsm8k_matched_0192,inert,gsm8k_244,12,4,7,1,0,-1.826629739768054,-3.18381320033692,0.78515625
math_shepherd,gsm8k,gsm8k_matched_0193,inert,gsm8k_039,28,3,7,1,0,-1.1906084670757253,-2.4003432463606993,0.7578125
math_shepherd,gsm8k,gsm8k_matched_0194,inert,gsm8k_319,30,4,11,1,1,-1.3089647826799151,-1.1021988453695366,0.935546875
math_shepherd,gsm8k,gsm8k_matched_0195,inert,gsm8k_161,9,4,9,1,1,-0.8728149175007642,-0.5772461772624301,0.8671875
math_shepherd,gsm8k,gsm8k_matched_0196,inert,gsm8k_472,19,4,10,1,0,-0.4874236797157132,-0.516455165959261,0.931640625
math_shepherd,gsm8k,gsm8k_matched_0197,inert,gsm8k_303,29,4,5,1,1,-1.6598521269762891,-1.332427749770595,0.740234375
math_shepherd,gsm8k,gsm8k_matched_0198,inert,gsm8k_483,15,3,4,1,1,-0.549660073679425,-0.11023219162166449,0.64794921875
math_shepherd,gsm8k,gsm8k_matched_0199,inert,gsm8k_483,25,3,4,1,1,-0.37953581262570485,-0.11471762151915064,0.77197265625
qwen_prm,gsm8k,gsm8k_matched_0000,necessary,gsm8k_000,4,8,10,1,0,-0.012714913824142077,-0.09781844366143672,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0001,necessary,gsm8k_003,18,3,4,1,0,-0.024076243191630087,-1.0087702740548445,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0002,necessary,gsm8k_014,6,3,6,1,0,-0.008309977362179867,-1.4192369145026442,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0003,necessary,gsm8k_016,11,6,7,1,0,-0.010752693467604555,-0.014183945219591983,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0004,necessary,gsm8k_016,15,7,8,1,0,-0.07030611302861589,-0.07373760366555525,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0005,necessary,gsm8k_020,11,5,13,1,0,-0.027951731838094587,-6.909137752036758,1.0
qwen_prm,gsm8k,gsm8k_matched_0006,necessary,gsm8k_025,17,7,10,1,0,-0.003910788431005287,-5.1447434673003025,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0007,necessary,gsm8k_025,18,6,8,1,0,-0.0200754484054601,-0.0200754484054601,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0008,necessary,gsm8k_028,4,3,5,1,1,-0.0014654401459354874,-0.000976800996217749,1.0
qwen_prm,gsm8k,gsm8k_matched_0009,necessary,gsm8k_028,30,3,4,1,0,-0.0014654401459354874,-2.049158283511191,1.0
qwen_prm,gsm8k,gsm8k_matched_0010,necessary,gsm8k_030,18,2,5,1,0,-0.008810606961417073,-3.1411505489805367,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0011,necessary,gsm8k_030,11,7,8,1,0,-0.000976800996217749,-0.10698857034036399,1.0
qwen_prm,gsm8k,gsm8k_matched_0012,necessary,gsm8k_033,0,2,4,1,1,-0.02455793891684356,-0.004400624345771359,0.98486328125
qwen_prm,gsm8k,gsm8k_matched_0013,necessary,gsm8k_033,5,2,4,1,1,-0.0305701747541277,-0.002443435333912225,0.9765625
qwen_prm,gsm8k,gsm8k_matched_0014,necessary,gsm8k_033,31,2,4,1,1,-0.023076222527169395,-0.015740848703295507,0.9912109375
qwen_prm,gsm8k,gsm8k_matched_0015,necessary,gsm8k_034,17,2,4,1,0,-0.0004884004981088745,-0.16811535019027063,1.0
qwen_prm,gsm8k,gsm8k_matched_0016,necessary,gsm8k_035,28,4,6,1,0,-0.004402299819245203,-0.3329073204660524,1.0
qwen_prm,gsm8k,gsm8k_matched_0017,necessary,gsm8k_038,9,3,4,1,1,-0.02313645283217582,-0.004889263495489097,0.98095703125
qwen_prm,gsm8k,gsm8k_matched_0018,necessary,gsm8k_038,24,2,4,1,0,-0.017153974762222187,-0.025515765527465477,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0019,necessary,gsm8k_038,25,3,4,1,0,-0.002442718678714032,-0.003910309024272629,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0020,necessary,gsm8k_038,3,2,4,1,0,-0.003419758326540645,-0.0068452543391565686,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0021,necessary,gsm8k_046,14,3,4,1,1,-0.0019538406440443618,-0.0014654401459354874,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0022,necessary,gsm8k_046,30,3,5,1,0,-0.16778076623888988,-0.7520493735260224,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0023,necessary,gsm8k_051,29,5,10,1,0,-0.014204820667863426,-0.03591262893309228,1.0
qwen_prm,gsm8k,gsm8k_matched_0024,necessary,gsm8k_051,15,5,9,1,0,-0.008799575330173257,-0.857405869627196,1.0
qwen_prm,gsm8k,gsm8k_matched_0025,necessary,gsm8k_053,9,5,12,1,0,-0.011754466717384704,-0.03293564489406271,1.0
qwen_prm,gsm8k,gsm8k_matched_0026,necessary,gsm8k_054,28,8,10,1,0,-0.10109869377534413,-0.15897914087532586,0.9912109375
qwen_prm,gsm8k,gsm8k_matched_0027,necessary,gsm8k_055,24,4,7,1,1,-0.09871550958213741,-0.09385639525424593,0.9931640625
qwen_prm,gsm8k,gsm8k_matched_0028,necessary,gsm8k_055,0,2,6,1,0,-0.052578769754678345,-0.15523464502062995,1.0
qwen_prm,gsm8k,gsm8k_matched_0029,necessary,gsm8k_055,7,2,5,1,0,-0.042817720288089896,-0.06096989580195015,1.0
qwen_prm,gsm8k,gsm8k_matched_0030,necessary,gsm8k_057,27,8,10,1,0,-2.968562761682458,-3.236786804878462,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0031,necessary,gsm8k_060,27,3,4,1,0,-0.019601008402776437,-0.3370201617721747,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0032,necessary,gsm8k_060,11,3,4,1,0,-0.01271682161804953,-1.1008407998858696,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0033,necessary,gsm8k_060,31,3,4,1,0,-0.010760830774382057,-1.5611320964981799,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0034,necessary,gsm8k_060,7,3,4,1,0,-0.012227465112076534,-0.8559400327217122,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0035,necessary,gsm8k_060,19,3,4,1,0,-0.018113194174815685,-1.0922329542793865,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0036,necessary,gsm8k_060,24,3,4,1,0,-0.021072731627042898,-1.8878425559174392,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0037,necessary,gsm8k_063,8,3,7,1,0,-0.013736963949081785,-0.04918004820624193,1.0
qwen_prm,gsm8k,gsm8k_matched_0038,necessary,gsm8k_064,31,5,9,1,0,-0.0029313578284317706,-0.007335573413374998,1.0
qwen_prm,gsm8k,gsm8k_matched_0039,necessary,gsm8k_064,28,6,10,1,0,-0.003908875012819179,-0.007821098860481664,1.0
qwen_prm,gsm8k,gsm8k_matched_0040,necessary,gsm8k_064,13,4,8,1,0,-0.004886392664235121,-0.023070915353051717,1.0
qwen_prm,gsm8k,gsm8k_matched_0041,necessary,gsm8k_064,23,4,7,1,0,-0.004887826675688571,-0.010270999550525727,1.0
qwen_prm,gsm8k,gsm8k_matched_0042,necessary,gsm8k_064,8,4,7,1,0,-0.014213049029047648,-0.02401800280043965,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0043,necessary,gsm8k_064,21,4,7,1,0,-0.005374793162343995,-0.009781165040963402,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0044,necessary,gsm8k_066,22,5,6,1,0,-0.017123692640438636,-0.025516126330059865,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0045,necessary,gsm8k_069,6,3,6,1,0,-0.018636562678761813,-0.026982832433136702,1.0
qwen_prm,gsm8k,gsm8k_matched_0046,necessary,gsm8k_072,1,2,8,1,0,-0.02301714033120658,-0.09683323924764099,0.9921875
qwen_prm,gsm8k,gsm8k_matched_0047,necessary,gsm8k_072,27,3,7,1,0,-0.2878544130601537,-0.3841907214052526,0.9912109375
qwen_prm,gsm8k,gsm8k_matched_0048,necessary,gsm8k_075,30,2,4,1,0,-0.1349146351913256,-5.057367909101279,0.9375
qwen_prm,gsm8k,gsm8k_matched_0049,necessary,gsm8k_076,11,5,12,1,0,-0.0279599615595585,-0.4028469786681974,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0050,necessary,gsm8k_081,31,8,10,1,0,-0.012710359547623683,-2.635638967652681,1.0
qwen_prm,gsm8k,gsm8k_matched_0051,necessary,gsm8k_082,26,4,7,1,0,-0.004889263495489097,-0.9680824172041606,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0052,necessary,gsm8k_084,5,2,4,1,1,-0.030108353060937267,-0.005869655730878715,0.97509765625
qwen_prm,gsm8k,gsm8k_matched_0053,necessary,gsm8k_092,5,2,4,1,0,-0.01916859283124061,-0.02358000029292756,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0054,necessary,gsm8k_092,22,2,4,1,1,-2.0296141022353615,-1.5762071100520956,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0055,necessary,gsm8k_092,2,2,4,1,0,-0.005381016581160977,-0.05136612982298436,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0056,necessary,gsm8k_092,7,2,4,1,0,-0.0004884004981088745,-7.2110630559908575,1.0
qwen_prm,gsm8k,gsm8k_matched_0057,necessary,gsm8k_092,12,2,4,1,0,-0.0004884004981088745,-7.2110630559908575,1.0
qwen_prm,gsm8k,gsm8k_matched_0058,necessary,gsm8k_092,30,2,4,1,0,-0.0004884004981088745,-7.2110630559908575,1.0
qwen_prm,gsm8k,gsm8k_matched_0059,necessary,gsm8k_093,28,8,10,1,0,-0.7432463673694598,-1.4669140863903292,0.994140625
qwen_prm,gsm8k,gsm8k_matched_0060,necessary,gsm8k_096,10,3,6,1,0,-0.008319565819307938,-0.02506848718919712,1.0
qwen_prm,gsm8k,gsm8k_matched_0061,necessary,gsm8k_096,25,3,6,1,0,-0.002443435333912225,-0.004398470169715576,1.0
qwen_prm,gsm8k,gsm8k_matched_0062,necessary,gsm8k_096,26,3,9,1,0,-0.002442718678714032,-0.004397753514517383,1.0
qwen_prm,gsm8k,gsm8k_matched_0063,necessary,gsm8k_098,19,3,4,1,0,-0.005869655730878715,-0.447159490357188,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0064,necessary,gsm8k_103,11,6,9,1,0,-0.010273884466941628,-0.05723579870498276,1.0
qwen_prm,gsm8k,gsm8k_matched_0065,necessary,gsm8k_109,25,4,6,1,0,-0.014696395503791777,-0.03842464666468124,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0066,necessary,gsm8k_110,16,3,4,1,1,-0.03685688015013799,-0.022596003667246387,0.9853515625
qwen_prm,gsm8k,gsm8k_matched_0067,necessary,gsm8k_111,2,3,8,1,0,-0.00684454096139844,-0.007821819260833916,1.0
qwen_prm,gsm8k,gsm8k_matched_0068,necessary,gsm8k_112,0,2,4,1,0,-1.6765850287014115,-2.4468789918664244,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0069,necessary,gsm8k_112,1,2,4,1,0,-0.02114739200731875,-0.029565633210952083,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0070,necessary,gsm8k_112,3,2,4,1,0,-0.00978499751331561,-0.030964493394579642,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0071,necessary,gsm8k_112,6,2,4,1,0,-0.013716219738958084,-0.03600368925382843,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0072,necessary,gsm8k_112,7,2,4,1,0,-0.020128147121233664,-0.060908911447835834,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0073,necessary,gsm8k_112,8,2,4,1,0,-0.012245256066725552,-0.028989132339662722,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0074,necessary,gsm8k_112,17,2,4,1,0,-0.014212330970706125,-0.041956895108673446,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0075,necessary,gsm8k_112,19,2,4,1,0,-0.02015434326632688,-0.023589519807610374,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0076,necessary,gsm8k_112,20,2,4,1,0,-0.010277719770414874,-0.014691784387745467,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0077,necessary,gsm8k_112,21,2,4,1,0,-0.013723452936036456,-0.02408616744632649,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0078,necessary,gsm8k_112,23,2,4,1,0,-0.011749882053433275,-0.038448998752816925,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0079,necessary,gsm8k_112,26,2,4,1,0,-0.010767315863426066,-0.03146064820505552,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0080,necessary,gsm8k_112,27,2,4,1,0,-0.00831404707265506,-0.013216495209422613,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0081,necessary,gsm8k_112,28,2,4,1,0,-0.02014706649052067,-0.04095338273143335,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0082,necessary,gsm8k_112,29,2,4,1,0,-0.007333654837265443,-0.013215772207489668,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0083,necessary,gsm8k_112,14,3,4,1,1,-0.03846156355446919,-0.008317160309624694,0.974609375
qwen_prm,gsm8k,gsm8k_matched_0084,necessary,gsm8k_115,1,2,4,1,1,-0.3620488686654596,-0.02456454233102392,0.71533203125
qwen_prm,gsm8k,gsm8k_matched_0085,necessary,gsm8k_115,8,2,4,1,0,-0.14475215499926947,-0.17131078206246914,0.9501953125
qwen_prm,gsm8k,gsm8k_matched_0086,necessary,gsm8k_115,16,2,4,1,1,-0.18405890650208565,-0.1768756734363534,0.93115234375
qwen_prm,gsm8k,gsm8k_matched_0087,necessary,gsm8k_116,30,6,7,1,0,-0.02067503172065858,-0.03196903833941747,1.0
qwen_prm,gsm8k,gsm8k_matched_0088,necessary,gsm8k_116,12,8,9,1,0,-0.0514933912193103,-0.06427625947697882,1.0
qwen_prm,gsm8k,gsm8k_matched_0089,necessary,gsm8k_116,5,4,9,1,0,-0.09559951325077173,-0.22286849423880697,0.9931640625
qwen_prm,gsm8k,gsm8k_matched_0090,necessary,gsm8k_116,22,4,9,1,0,-0.027602463408317505,-0.030049247110044502,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0091,necessary,gsm8k_116,6,4,7,1,0,-0.006848851672381506,-0.030413904557725895,1.0
qwen_prm,gsm8k,gsm8k_matched_0092,necessary,gsm8k_116,28,4,7,1,0,-0.004889263495489097,-0.019097449943608905,1.0
qwen_prm,gsm8k,gsm8k_matched_0093,necessary,gsm8k_117,11,3,4,1,0,-0.014693736923345493,-0.68012166896337,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0094,necessary,gsm8k_125,2,2,4,1,0,-0.00635805622898759,-0.008803641762522924,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0095,necessary,gsm8k_125,4,2,4,1,0,-0.018163884838829497,-0.13989064304526921,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0096,necessary,gsm8k_125,5,2,4,1,0,-0.038659478553869586,-0.11836069190563427,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0097,necessary,gsm8k_125,12,2,4,1,0,-0.022618577100767895,-0.06518495415163054,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0098,necessary,gsm8k_125,13,2,4,1,0,-0.01618131793193069,-0.11237101976489282,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0099,necessary,gsm8k_125,20,2,4,1,0,-0.015186209004161842,-0.028479204879828756,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0100,necessary,gsm8k_125,3,2,4,1,0,-0.012740882196685102,-0.014209668604174549,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0101,necessary,gsm8k_127,6,3,4,1,0,-0.005377422768699763,-0.0058660619184175014,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0102,necessary,gsm8k_127,28,3,4,1,0,-0.008805560807733568,-0.009783794647319169,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0103,necessary,gsm8k_131,17,3,6,1,0,-0.0034214309896029582,-0.005375749170208116,1.0
qwen_prm,gsm8k,gsm8k_matched_0104,necessary,gsm8k_131,31,3,6,1,0,-0.0034223879328964127,-0.0058653452632193084,1.0
qwen_prm,gsm8k,gsm8k_matched_0105,necessary,gsm8k_133,7,4,7,1,0,-0.02060147615935201,-0.14800755250087502,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0106,necessary,gsm8k_135,27,5,12,1,0,-0.0029318358320210994,-0.010273884466941628,1.0
qwen_prm,gsm8k,gsm8k_matched_0107,necessary,gsm8k_137,15,11,12,1,0,-0.026922853405156554,-1.7103935471962968,1.0
qwen_prm,gsm8k,gsm8k_matched_0108,necessary,gsm8k_137,9,8,13,1,0,-0.021032070379659977,-0.20317320454007082,1.0
qwen_prm,gsm8k,gsm8k_matched_0109,necessary,gsm8k_147,14,2,4,1,0,-0.020635705640238408,-0.19717168360718032,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0110,necessary,gsm8k_149,6,3,6,1,0,-0.0019538406440443618,-0.0122414094468466,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0111,necessary,gsm8k_149,21,3,6,1,0,-0.002442718678714032,-0.006845257149568099,1.0
qwen_prm,gsm8k,gsm8k_matched_0112,necessary,gsm8k_150,18,4,7,1,0,-0.004398709522381503,-0.1787535278784912,1.0
qwen_prm,gsm8k,gsm8k_matched_0113,necessary,gsm8k_161,21,3,7,1,0,-0.022590503227576227,-0.07675009556321773,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0114,necessary,gsm8k_161,23,4,8,1,0,-0.012713232019143176,-0.5482343335982908,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0115,necessary,gsm8k_174,18,5,8,1,0,-0.014688692803781106,-0.4872479982722856,1.0
qwen_prm,gsm8k,gsm8k_matched_0116,necessary,gsm8k_174,20,3,8,1,0,-0.011258853819140494,-0.03697786064369041,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0117,necessary,gsm8k_177,4,2,9,1,0,-0.048811455761723056,-0.637530446391403,1.0
qwen_prm,gsm8k,gsm8k_matched_0118,necessary,gsm8k_177,7,2,10,1,0,-0.25372659091916533,-4.200568875190414,1.0
qwen_prm,gsm8k,gsm8k_matched_0119,necessary,gsm8k_183,31,7,13,1,0,-0.02205194282179321,-0.03679517823376778,1.0
qwen_prm,gsm8k,gsm8k_matched_0120,necessary,gsm8k_183,20,4,8,1,0,-0.004885198472476132,-0.009782367906959842,1.0
qwen_prm,gsm8k,gsm8k_matched_0121,necessary,gsm8k_183,1,2,4,1,0,-0.3550311433370461,-0.9127522659502991,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0122,necessary,gsm8k_183,6,2,4,1,0,-0.3495193156105082,-0.8780459293097322,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0123,necessary,gsm8k_183,12,2,4,1,0,-0.5232864293458465,-0.9430307390669903,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0124,necessary,gsm8k_183,21,2,4,1,0,-0.3179134803805436,-0.698752033949981,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0125,necessary,gsm8k_183,28,2,4,1,0,-0.2518658552919289,-0.47315325999505053,0.99365234375
qwen_prm,gsm8k,gsm8k_matched_0126,necessary,gsm8k_185,16,3,6,1,0,-0.0009770396478266127,-0.003420474981738838,1.0
qwen_prm,gsm8k,gsm8k_matched_0127,necessary,gsm8k_188,10,4,8,1,0,-0.0034211923379940945,-0.10445599185985933,1.0
qwen_prm,gsm8k,gsm8k_matched_0128,necessary,gsm8k_189,8,4,7,1,0,-0.0014652014943266236,-0.014241788073308302,1.0
qwen_prm,gsm8k,gsm8k_matched_0129,necessary,gsm8k_192,18,3,9,1,0,-0.025984146781053246,-0.12081498792689294,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0130,necessary,gsm8k_199,31,5,12,1,0,-0.00880340451405739,-0.021098176533147342,1.0
qwen_prm,gsm8k,gsm8k_matched_0131,necessary,gsm8k_199,14,5,12,1,0,-0.04246080445596928,-0.08330866606470201,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0132,necessary,gsm8k_200,11,7,8,1,0,-0.03236881047479358,-0.32021548900333247,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0133,necessary,gsm8k_200,16,7,8,1,0,-0.030861057564704517,-1.2095174893230078,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0134,necessary,gsm8k_204,3,2,4,1,0,-0.1030432161070243,-0.13891548151718086,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0135,necessary,gsm8k_205,0,4,6,1,0,-0.23914966865956566,-0.24506365398090643,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0136,necessary,gsm8k_211,9,2,4,1,1,-0.2450788375483894,-0.23673427017212442,0.99072265625
qwen_prm,gsm8k,gsm8k_matched_0137,necessary,gsm8k_211,17,2,4,1,1,-0.4101004724019616,-0.4012151152815793,0.984375
qwen_prm,gsm8k,gsm8k_matched_0138,necessary,gsm8k_211,21,2,4,1,1,-0.243011742318228,-0.23367468348643003,0.98876953125
qwen_prm,gsm8k,gsm8k_matched_0139,necessary,gsm8k_211,1,3,4,1,1,-0.006848613020772642,-0.006360212522663768,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0140,necessary,gsm8k_211,0,2,4,1,1,-0.026159245296030077,-0.023662603749051738,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0141,necessary,gsm8k_211,4,2,4,1,0,-0.002442718678714032,-0.0024429573303228957,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0142,necessary,gsm8k_213,18,5,13,1,0,-0.003419758326540645,-0.006840233308279483,1.0
qwen_prm,gsm8k,gsm8k_matched_0143,necessary,gsm8k_214,23,3,4,1,1,-0.008805799459342432,-0.00782875981151582,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0144,necessary,gsm8k_215,15,2,4,1,0,-0.007339888113197743,-0.009785475049876407,1.0
qwen_prm,gsm8k,gsm8k_matched_0145,necessary,gsm8k_219,10,3,5,1,1,-0.0014652014943266236,-0.000976800996217749,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0146,necessary,gsm8k_227,0,5,6,1,0,-0.07217176606709744,-1.3189240474000397,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0147,necessary,gsm8k_229,5,3,6,1,0,-0.10077457924561994,-0.42546469343713583,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0148,necessary,gsm8k_237,0,3,4,1,0,-0.0014659176824962832,-0.049987563218783476,1.0
qwen_prm,gsm8k,gsm8k_matched_0149,necessary,gsm8k_237,7,3,4,1,0,-0.0014659176824962832,-0.0019543181806051576,1.0
qwen_prm,gsm8k,gsm8k_matched_0150,necessary,gsm8k_237,19,3,4,1,0,-0.0014659176824962832,-0.0014659176824962832,1.0
qwen_prm,gsm8k,gsm8k_matched_0151,necessary,gsm8k_237,26,3,4,1,0,-0.0019543181806051576,-0.0043999051172838215,1.0
qwen_prm,gsm8k,gsm8k_matched_0152,necessary,gsm8k_243,2,2,4,1,0,-0.014719074695522078,-0.016717888351122118,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0153,necessary,gsm8k_249,16,9,12,1,0,-0.002930641640262111,-3.3790718245184275,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0154,necessary,gsm8k_249,1,9,13,1,0,-0.007830449133029403,-3.548576244894146,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0155,necessary,gsm8k_249,19,6,12,1,0,-0.004886871135538446,-9.635322697931006,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0156,necessary,gsm8k_249,3,9,13,1,0,-0.0019538406440443618,-3.457749887163128,1.0
qwen_prm,gsm8k,gsm8k_matched_0157,necessary,gsm8k_249,23,8,11,1,0,-0.002442241142153236,-4.219693305799076,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0158,necessary,gsm8k_250,1,2,4,1,0,-0.014742996760365707,-0.015748356968139168,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0159,necessary,gsm8k_250,13,3,6,1,0,-0.061510345882583486,-0.13086577743908526,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0160,necessary,gsm8k_250,18,3,6,1,0,-0.029009739644474106,-0.055873683013542036,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0161,necessary,gsm8k_250,22,3,6,1,0,-0.014690111724683153,-0.027960260925516237,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0162,necessary,gsm8k_251,20,3,6,1,0,-0.008801969099460611,-0.015671475995978047,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0163,necessary,gsm8k_253,19,3,4,1,0,-0.007824690566682066,-0.009295154553906169,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0164,necessary,gsm8k_258,27,4,6,1,1,-0.003908875479847713,-0.0014654401459354874,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0165,necessary,gsm8k_259,14,2,4,1,0,-0.03149658346383691,-0.09591972244769283,1.0
qwen_prm,gsm8k,gsm8k_matched_0166,necessary,gsm8k_269,3,3,6,1,0,-0.009804953771392,-3.5922884099837162,1.0
qwen_prm,gsm8k,gsm8k_matched_0167,necessary,gsm8k_269,23,3,6,1,0,-0.010293831806061672,-4.065450819289334,1.0
qwen_prm,gsm8k,gsm8k_matched_0168,necessary,gsm8k_272,1,2,8,1,0,-0.04371799250619612,-0.04861828904019723,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0169,necessary,gsm8k_273,26,2,4,1,0,-0.003910788431005287,-0.004399427580723025,1.0
qwen_prm,gsm8k,gsm8k_matched_0170,necessary,gsm8k_278,14,6,9,1,0,-0.016209631098060184,-0.03288942023342406,1.0
qwen_prm,gsm8k,gsm8k_matched_0171,necessary,gsm8k_278,24,4,6,1,0,-0.0024424797937621,-0.02016891834803869,1.0
qwen_prm,gsm8k,gsm8k_matched_0172,necessary,gsm8k_279,8,5,9,1,0,-0.002932074483629963,-0.09653472856511244,1.0
qwen_prm,gsm8k,gsm8k_matched_0173,necessary,gsm8k_281,26,2,8,1,0,-0.0186945148733263,-0.022604823196541866,1.0
qwen_prm,gsm8k,gsm8k_matched_0174,necessary,gsm8k_289,5,2,7,1,0,-0.021173376448053317,-0.03789222174246889,1.0
qwen_prm,gsm8k,gsm8k_matched_0175,necessary,gsm8k_294,23,3,4,1,0,-0.0014654401459354874,-0.006856288780811915,1.0
qwen_prm,gsm8k,gsm8k_matched_0176,necessary,gsm8k_294,16,3,4,1,0,-0.0029318358320210994,-0.012770549489761814,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0177,necessary,gsm8k_295,31,3,7,1,0,-0.005375749170208116,-1.2676713750349389,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0178,necessary,gsm8k_303,12,2,4,1,0,-0.060683499944947226,-1.7783643257807862,0.9833984375
qwen_prm,gsm8k,gsm8k_matched_0179,necessary,gsm8k_303,4,3,4,1,0,-0.1609295650384555,-0.6020844331617843,0.85888671875
qwen_prm,gsm8k,gsm8k_matched_0180,necessary,gsm8k_314,23,8,13,1,0,-0.008799094046397983,-0.024031207493042224,1.0
qwen_prm,gsm8k,gsm8k_matched_0181,necessary,gsm8k_314,17,6,13,1,0,-0.008800774907701621,-0.03631123590298922,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0182,necessary,gsm8k_314,6,6,8,1,0,-0.16501891195105087,-1.5177487939432182,0.84912109375
qwen_prm,gsm8k,gsm8k_matched_0183,necessary,gsm8k_317,15,4,9,1,0,-0.043560733040313,-0.43866216032474514,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0184,necessary,gsm8k_319,13,6,8,1,0,-0.003908636828238849,-1.1891054942784713,1.0
qwen_prm,gsm8k,gsm8k_matched_0185,necessary,gsm8k_319,15,4,9,1,0,-0.012236610355508368,-0.05440516028937156,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0186,necessary,gsm8k_319,8,4,5,1,0,-0.01079042244454237,-0.012256340127038655,1.0
qwen_prm,gsm8k,gsm8k_matched_0187,necessary,gsm8k_319,6,7,11,1,0,-0.004396559322758394,-0.3622558375957979,1.0
qwen_prm,gsm8k,gsm8k_matched_0188,necessary,gsm8k_319,22,8,12,1,0,-0.01673291227672392,-0.017221312774832798,1.0
qwen_prm,gsm8k,gsm8k_matched_0189,necessary,gsm8k_324,31,4,7,1,0,-0.020569136128525397,-0.05510367387875828,0.99365234375
qwen_prm,gsm8k,gsm8k_matched_0190,necessary,gsm8k_332,15,3,4,1,0,-0.01619102400447212,-0.054630650495516346,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0191,necessary,gsm8k_333,0,3,7,1,0,-0.008317405764613685,-0.38202947584863817,1.0
qwen_prm,gsm8k,gsm8k_matched_0192,necessary,gsm8k_333,8,4,7,1,0,-0.008798853758302722,-0.009287731792972393,1.0
qwen_prm,gsm8k,gsm8k_matched_0193,necessary,gsm8k_333,2,3,7,1,0,-0.006850771426919209,-0.40185976279239316,1.0
qwen_prm,gsm8k,gsm8k_matched_0194,necessary,gsm8k_333,19,4,11,1,0,-0.01613634129298131,-2.1777769877143074,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0195,necessary,gsm8k_333,7,4,9,1,0,-0.012224116503010658,-0.533802983548355,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0196,necessary,gsm8k_333,18,4,10,1,0,-0.03197305958253493,-1.6242141156810932,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0197,necessary,gsm8k_354,12,4,5,1,1,-0.1204634876074096,-0.08364340796873541,0.96337890625
qwen_prm,gsm8k,gsm8k_matched_0198,necessary,gsm8k_365,25,3,4,1,0,-0.08329879650302559,-0.09266922538062355,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0199,necessary,gsm8k_365,26,3,4,1,0,-0.08329879650302559,-0.09266922538062355,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0000,inert,gsm8k_060,5,8,10,1,0,-0.009776611699874344,-0.009776611699874344,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0001,inert,gsm8k_112,29,3,4,1,1,-0.007333654837265443,-0.006846691161021549,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0002,inert,gsm8k_003,31,3,6,1,0,-0.013692186962198512,-0.016639118481974725,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0003,inert,gsm8k_226,0,6,7,1,1,-0.010271723945218842,-0.008800053333762586,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0004,inert,gsm8k_466,8,7,8,1,0,-0.0043991889291141615,-0.01322710305267955,1.0
qwen_prm,gsm8k,gsm8k_matched_0005,inert,gsm8k_249,3,5,13,1,0,-0.0019538406440443618,-0.0024424797937621,1.0
qwen_prm,gsm8k,gsm8k_matched_0006,inert,gsm8k_252,27,7,10,1,0,-0.022533594258329778,-1.690701600524316,0.9951171875
qwen_prm,gsm8k,gsm8k_matched_0007,inert,gsm8k_274,7,6,8,1,0,-0.006352310813759938,-0.014195965811346627,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0008,inert,gsm8k_465,2,3,5,1,0,-0.011253074314391352,-0.012725215415704615,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0009,inert,gsm8k_092,22,3,4,1,1,-2.0296141022353615,-0.34198517901732034,0.142333984375
qwen_prm,gsm8k,gsm8k_matched_0010,inert,gsm8k_241,28,2,5,1,1,-0.06059376959245578,-0.04348127952550838,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0011,inert,gsm8k_228,29,7,8,1,0,-0.003419280789979849,-0.16705956062593202,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0012,inert,gsm8k_294,23,2,4,1,0,-0.0014654401459354874,-0.0014654401459354874,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0013,inert,gsm8k_339,7,2,4,1,0,-0.14766699688152524,-0.44946609376310076,0.97802734375
qwen_prm,gsm8k,gsm8k_matched_0014,inert,gsm8k_113,16,2,4,1,0,-0.012244538710470295,-0.01763585641755237,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0015,inert,gsm8k_113,30,2,4,1,0,-0.010289503874666943,-0.013720994511606303,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0016,inert,gsm8k_222,21,4,6,1,1,-0.018610025234125006,-0.013707535158575241,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0017,inert,gsm8k_393,5,3,4,1,1,-0.02400591940074042,-0.015178005277175034,0.9931640625
qwen_prm,gsm8k,gsm8k_matched_0018,inert,gsm8k_028,15,2,4,1,0,-0.0034223879328964127,-0.005868217501741486,1.0
qwen_prm,gsm8k,gsm8k_matched_0019,inert,gsm8k_226,21,3,4,1,1,-0.021067388090008216,-0.016663172505064987,0.99560546875
qwen_prm,gsm8k,gsm8k_matched_0020,inert,gsm8k_054,5,2,4,1,0,-0.06771392460127472,-0.06812274434388728,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0021,inert,gsm8k_111,7,3,4,1,1,-0.0397749236298817,-0.024031458481592473,0.9853515625
qwen_prm,gsm8k,gsm8k_matched_0022,inert,gsm8k_264,6,3,5,1,0,-0.02845647179414191,-0.044931886905130926,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0023,inert,gsm8k_081,31,5,10,1,1,-0.012710359547623683,-0.011244441865127401,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0024,inert,gsm8k_116,29,5,9,1,0,-0.02401825456169799,-0.028911358973168735,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0025,inert,gsm8k_249,5,5,12,1,0,-0.0019538406440443618,-0.0029308802918709747,1.0
qwen_prm,gsm8k,gsm8k_matched_0026,inert,gsm8k_295,3,8,10,1,1,-0.026480937811500675,-0.022568475312229327,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0027,inert,gsm8k_244,5,4,7,1,0,-0.00830782365383808,-2.386625651816225,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0028,inert,gsm8k_064,1,2,6,1,1,-0.0039083974762583835,-0.0029313578284317706,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0029,inert,gsm8k_060,26,2,5,1,0,-0.004399427580723025,-0.008816612676987258,1.0
qwen_prm,gsm8k,gsm8k_matched_0030,inert,gsm8k_206,19,8,10,1,1,-0.05117414792319504,-0.050685747425086164,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0031,inert,gsm8k_112,8,3,4,1,1,-0.012245256066725552,-0.007337007424828448,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0032,inert,gsm8k_111,20,3,4,1,1,-0.025517213663557445,-0.01224594490778005,0.98681640625
qwen_prm,gsm8k,gsm8k_matched_0033,inert,gsm8k_111,22,3,4,1,1,-0.032927790456916586,-0.015690229937309664,0.98291015625
qwen_prm,gsm8k,gsm8k_matched_0034,inert,gsm8k_210,1,3,4,1,1,-0.011747236226581715,-0.007333413612367235,0.9931640625
qwen_prm,gsm8k,gsm8k_matched_0035,inert,gsm8k_399,31,3,4,1,0,-0.00978548350180422,-0.011763603663906557,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0036,inert,gsm8k_239,10,3,4,1,1,-0.0063558978331835735,-0.005378858185356961,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0037,inert,gsm8k_064,4,3,7,1,1,-0.0029313578284317706,-0.0024424797937621,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0038,inert,gsm8k_245,5,5,9,1,0,-0.014713764945299534,-0.015202882098606601,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0039,inert,gsm8k_174,17,6,10,1,0,-0.024005731169094678,-0.026942832541896777,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0040,inert,gsm8k_239,2,4,8,1,1,-0.015160496538999951,-0.012223874110026851,0.99560546875
qwen_prm,gsm8k,gsm8k_matched_0041,inert,gsm8k_244,3,4,7,1,0,-0.001953601992435498,-2.920342831250232,1.0
qwen_prm,gsm8k,gsm8k_matched_0042,inert,gsm8k_016,27,4,7,1,1,-0.02404523884437253,-0.006840471959888347,0.9853515625
qwen_prm,gsm8k,gsm8k_matched_0043,inert,gsm8k_046,31,4,7,1,0,-0.29159126566683385,-0.29601060283289304,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0044,inert,gsm8k_466,30,5,6,1,0,-0.005377425341989108,-0.005377425341989108,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0045,inert,gsm8k_152,20,3,6,1,1,-0.008317405297585151,-0.007828527262915481,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0046,inert,gsm8k_186,23,2,8,1,0,-4.600260091066853,-4.922540839505942,1.0
qwen_prm,gsm8k,gsm8k_matched_0047,inert,gsm8k_074,13,3,7,1,0,-0.007821576864070992,-0.015187905017049495,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0048,inert,gsm8k_362,17,2,4,1,0,-0.017140009129021222,-0.02262707102282068,0.99560546875
qwen_prm,gsm8k,gsm8k_matched_0049,inert,gsm8k_249,30,5,12,1,0,-0.0019540792956532255,-0.0024429573303228957,1.0
qwen_prm,gsm8k,gsm8k_matched_0050,inert,gsm8k_121,20,8,10,1,0,-0.005861999235350813,-0.024585103263122608,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0051,inert,gsm8k_244,26,4,7,1,0,-0.00586319366045287,-1.9726696673146993,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0052,inert,gsm8k_127,11,2,4,1,1,-0.005868934156939679,-0.004398470169715576,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0053,inert,gsm8k_046,6,2,4,1,0,-0.0014654401459354874,-0.016686364576596165,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0054,inert,gsm8k_046,29,2,4,1,0,0.0,-0.0014654401459354874,1.0
qwen_prm,gsm8k,gsm8k_matched_0055,inert,gsm8k_127,23,2,4,1,1,-0.008317160309624694,-0.007336287254032741,0.9951171875
qwen_prm,gsm8k,gsm8k_matched_0056,inert,gsm8k_127,28,2,4,1,1,-0.008805560807733568,-0.004888305615392696,0.9951171875
qwen_prm,gsm8k,gsm8k_matched_0057,inert,gsm8k_196,8,2,4,1,0,-0.019582702154175666,-0.024516208460243657,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0058,inert,gsm8k_241,14,2,4,1,1,-0.020084339616183042,-0.019600017991211655,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0059,inert,gsm8k_295,1,8,10,1,0,-0.006840949963477676,-0.007329589113195414,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0060,inert,gsm8k_152,28,3,6,1,0,-0.008805805795694026,-0.009294444945411765,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0061,inert,gsm8k_152,31,3,6,1,1,-0.009297561007284676,-0.008319565819307938,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0062,inert,gsm8k_038,7,3,9,1,0,-0.014214998532047886,-0.023033999592553124,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0063,inert,gsm8k_325,10,3,4,1,1,-0.008803643165666253,-0.004399427580723025,0.99560546875
qwen_prm,gsm8k,gsm8k_matched_0064,inert,gsm8k_293,12,6,9,1,0,-0.007817511841058028,-0.018597289830217134,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0065,inert,gsm8k_206,2,4,6,1,1,-0.027539114531133245,-0.0250853642211754,0.99365234375
qwen_prm,gsm8k,gsm8k_matched_0066,inert,gsm8k_115,7,3,4,1,1,-0.08691827296436527,-0.07611362285157938,0.98876953125
qwen_prm,gsm8k,gsm8k_matched_0067,inert,gsm8k_247,14,3,8,1,0,-0.015668604690129897,-0.12107256826348319,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0068,inert,gsm8k_083,28,2,4,1,1,-0.03153237647069291,-0.029084866266994948,0.9951171875
qwen_prm,gsm8k,gsm8k_matched_0069,inert,gsm8k_134,4,2,4,1,1,-0.06473724022615097,-0.025525902524148592,0.96484375
qwen_prm,gsm8k,gsm8k_matched_0070,inert,gsm8k_134,8,2,4,1,1,-0.047061658345211095,-0.005866780679876506,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0071,inert,gsm8k_134,11,2,4,1,1,-0.047061658345211095,-0.005377902645206835,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0072,inert,gsm8k_134,12,2,4,1,1,-0.04657278031054143,-0.004889263495489097,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0073,inert,gsm8k_134,13,2,4,1,1,-0.0465689393862614,-0.006844775867853243,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0074,inert,gsm8k_134,15,2,4,1,1,-0.04265120665735973,-0.005377902645206835,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0075,inert,gsm8k_134,17,2,4,1,1,-0.051965077081509825,-0.010762987068058236,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0076,inert,gsm8k_134,21,2,4,1,1,-0.05098275730956615,-0.008313564381603503,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0077,inert,gsm8k_134,28,2,4,1,1,-0.054920744257856424,-0.01223249504741822,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0078,inert,gsm8k_134,30,2,4,1,1,-0.04755293813892909,-0.005866780679876506,0.96435546875
qwen_prm,gsm8k,gsm8k_matched_0079,inert,gsm8k_134,31,2,4,1,1,-0.05686514230116394,-0.015681336392808224,0.96484375
qwen_prm,gsm8k,gsm8k_matched_0080,inert,gsm8k_155,20,2,4,1,1,-0.07485904868218596,-0.0660301624598009,0.99169921875
qwen_prm,gsm8k,gsm8k_matched_0081,inert,gsm8k_196,5,2,4,1,1,-0.019609694632915908,-0.009299469253728914,0.9892578125
qwen_prm,gsm8k,gsm8k_matched_0082,inert,gsm8k_196,22,2,4,1,1,-0.018140906119165648,-0.009299469253728914,0.9892578125
qwen_prm,gsm8k,gsm8k_matched_0083,inert,gsm8k_273,26,3,4,1,0,-0.003910788431005287,-0.003912223847662485,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0084,inert,gsm8k_083,13,2,4,1,1,-0.0137012948276205,-0.008317405297585151,0.9951171875
qwen_prm,gsm8k,gsm8k_matched_0085,inert,gsm8k_294,1,2,4,1,0,-0.004892616083052102,-0.006365008987093916,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0086,inert,gsm8k_090,1,2,4,1,0,-0.00977996123955383,-0.01125691055329393,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0087,inert,gsm8k_226,12,6,7,1,0,-0.027094273124851104,-0.04435734054863179,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0088,inert,gsm8k_377,31,8,9,1,1,-0.1625405641891976,-0.16205216369108874,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0089,inert,gsm8k_161,26,4,9,1,0,-0.01862335708034544,-0.02302565221694683,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0090,inert,gsm8k_295,20,4,9,1,1,-0.008796703558679612,-0.00830878293707781,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0091,inert,gsm8k_244,31,4,7,1,0,-0.004396559322758394,-3.117711452972399,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0092,inert,gsm8k_352,15,4,7,1,0,-0.016633124090994357,-0.02644650431442077,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0093,inert,gsm8k_417,15,3,4,1,0,-0.24543369938235474,-0.8754402938631396,0.9951171875
qwen_prm,gsm8k,gsm8k_matched_0094,inert,gsm8k_083,6,2,4,1,1,-0.03104733936030326,-0.028105673846255882,0.994140625
qwen_prm,gsm8k,gsm8k_matched_0095,inert,gsm8k_083,30,2,4,1,0,-0.008311172021652852,-0.008803640353186221,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0096,inert,gsm8k_111,3,2,4,1,1,-0.06174513383020872,-0.03143886177069271,0.9912109375
qwen_prm,gsm8k,gsm8k_matched_0097,inert,gsm8k_115,22,2,4,1,1,-0.45678047138016464,-0.13146487351526948,0.70556640625
qwen_prm,gsm8k,gsm8k_matched_0098,inert,gsm8k_294,3,2,4,1,0,-0.00293279183988522,-0.00293279183988522,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0099,inert,gsm8k_400,9,2,4,1,1,-0.02697179079424861,-0.015666153242441604,0.9873046875
qwen_prm,gsm8k,gsm8k_matched_0100,inert,gsm8k_090,3,2,4,1,1,-0.007823728466837432,-0.004889022270590889,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0101,inert,gsm8k_226,31,3,4,1,1,-0.020089870905620807,-0.015685655320677578,0.99560546875
qwen_prm,gsm8k,gsm8k_matched_0102,inert,gsm8k_348,23,3,4,1,1,-0.026512305677295636,-0.018649647532341277,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0103,inert,gsm8k_232,4,3,6,1,1,-0.005375749170208116,-0.003909831487711833,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0104,inert,gsm8k_232,5,3,6,1,1,-0.005864388319925855,-0.004398470637429571,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0105,inert,gsm8k_244,15,4,7,1,0,-0.06415258270238589,-2.5014770828812676,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0106,inert,gsm8k_320,18,5,12,1,0,-0.00931246422684033,-0.011755899560752556,1.0
qwen_prm,gsm8k,gsm8k_matched_0107,inert,gsm8k_229,18,11,12,1,1,-0.009288214946919528,-0.007821580609225052,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0108,inert,gsm8k_322,15,8,13,1,0,-0.08132017000073997,-0.20613657075559852,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0109,inert,gsm8k_482,7,2,4,1,1,-0.022548908635171692,-0.01667109158459128,0.99169921875
qwen_prm,gsm8k,gsm8k_matched_0110,inert,gsm8k_222,9,3,6,1,1,-0.01566523279640021,-0.008799333634809794,0.9921875
qwen_prm,gsm8k,gsm8k_matched_0111,inert,gsm8k_232,25,3,6,1,1,-0.0029308802918709747,-0.0019538406440443618,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0112,inert,gsm8k_352,23,4,7,1,0,-0.019095766927256383,-0.024969011084826933,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0113,inert,gsm8k_121,8,3,7,1,0,-0.012228193260189639,-0.03335536894711448,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0114,inert,gsm8k_348,14,4,8,1,1,-0.02938767807179567,-0.02399511670153796,0.9912109375
qwen_prm,gsm8k,gsm8k_matched_0115,inert,gsm8k_252,12,5,8,1,0,-0.008309259068434858,-0.00977780635728691,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0116,inert,gsm8k_247,28,3,8,1,0,-0.01468988956882944,-0.10968899890475167,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0117,inert,gsm8k_443,11,2,9,1,1,-0.010268841847512845,-0.009296844819115016,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0118,inert,gsm8k_443,1,2,10,1,0,-0.002930641640262111,-0.0043970373263477235,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0119,inert,gsm8k_137,5,7,13,1,1,-0.029865977491062404,-0.02496928559313949,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0120,inert,gsm8k_348,2,4,8,1,0,-0.029390601839621687,-0.02939950124833293,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0121,inert,gsm8k_054,15,2,4,1,0,-0.031049940229683277,-0.06455040066218887,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0122,inert,gsm8k_207,24,2,4,1,1,-0.008312608843517833,-0.004887348672099241,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0123,inert,gsm8k_207,26,2,4,1,0,-0.016159632924422677,-0.016686895603254308,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0124,inert,gsm8k_253,19,2,4,1,1,-0.007824690566682066,-0.0014654401459354874,0.99560546875
qwen_prm,gsm8k,gsm8k_matched_0125,inert,gsm8k_259,9,2,4,1,0,-0.08317839248267975,-0.0985412907331071,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0126,inert,gsm8k_352,28,3,6,1,1,-0.036887174704259826,-0.03586676732954587,0.978515625
qwen_prm,gsm8k,gsm8k_matched_0127,inert,gsm8k_348,31,4,8,1,0,-0.020065852696649945,-0.02203095656646004,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0128,inert,gsm8k_352,27,4,7,1,0,-0.019093126283256122,-0.02497766307347009,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0129,inert,gsm8k_273,6,3,9,1,0,-0.010269560848162537,-0.014680729191212091,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0130,inert,gsm8k_320,23,5,12,1,0,-0.01127906159426011,-0.01127906159426011,1.0
qwen_prm,gsm8k,gsm8k_matched_0131,inert,gsm8k_320,24,5,12,1,0,-0.009293004362548988,-0.011248277849961203,1.0
qwen_prm,gsm8k,gsm8k_matched_0132,inert,gsm8k_006,8,7,8,1,1,-0.006840710844840279,-0.006352310346731404,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0133,inert,gsm8k_466,21,7,8,1,0,-0.007821814110476109,-0.009287731792972393,1.0
qwen_prm,gsm8k,gsm8k_matched_0134,inert,gsm8k_090,16,2,4,1,1,-0.007823728466837432,-0.005378378776563884,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0135,inert,gsm8k_102,18,4,6,1,0,-0.07592654496514165,-0.07888360498606768,0.99267578125
qwen_prm,gsm8k,gsm8k_matched_0136,inert,gsm8k_028,21,2,4,1,0,-0.0004884004981088745,-0.0019543181806051576,1.0
qwen_prm,gsm8k,gsm8k_matched_0137,inert,gsm8k_070,31,2,4,1,1,-0.045697062464814794,-0.041328947813147,0.9921875
qwen_prm,gsm8k,gsm8k_matched_0138,inert,gsm8k_110,16,2,4,1,0,-0.03685688015013799,-0.18947030375550225,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0139,inert,gsm8k_417,0,3,4,1,0,-0.1446817328186776,-0.3774097799656819,0.99267578125
qwen_prm,gsm8k,gsm8k_matched_0140,inert,gsm8k_330,30,2,4,1,0,-0.04739196982430211,-0.05801216878225013,0.99462890625
qwen_prm,gsm8k,gsm8k_matched_0141,inert,gsm8k_356,20,2,4,1,0,-0.012232254519440065,-0.0820490842278149,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0142,inert,gsm8k_249,11,5,13,1,0,-0.004887110020490378,-0.005375749170208116,1.0
qwen_prm,gsm8k,gsm8k_matched_0143,inert,gsm8k_417,28,3,4,1,0,-0.7229298761350913,-1.3234749453594716,0.99267578125
qwen_prm,gsm8k,gsm8k_matched_0144,inert,gsm8k_115,12,2,4,1,1,-0.07439556235762136,-0.018647365302935384,0.9453125
qwen_prm,gsm8k,gsm8k_matched_0145,inert,gsm8k_249,26,3,5,1,0,-0.013208819459725891,-0.023626047522043683,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0146,inert,gsm8k_097,1,5,6,1,0,-0.01714799575119979,-0.02207067823056147,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0147,inert,gsm8k_003,24,3,6,1,0,-0.009288214479890994,-0.016145926234511866,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0148,inert,gsm8k_115,8,3,4,1,1,-0.14475215499926947,-0.08759270611638985,0.98486328125
qwen_prm,gsm8k,gsm8k_matched_0149,inert,gsm8k_115,16,3,4,1,1,-0.18405890650208565,-0.10006144899983965,0.91943359375
qwen_prm,gsm8k,gsm8k_matched_0150,inert,gsm8k_243,25,3,4,1,0,-0.08436390493364898,-0.3434718838263189,0.97265625
qwen_prm,gsm8k,gsm8k_matched_0151,inert,gsm8k_383,9,3,4,1,1,-0.020109947633925596,-0.008316199140381533,0.98779296875
qwen_prm,gsm8k,gsm8k_matched_0152,inert,gsm8k_294,11,2,4,1,0,-0.0004884004981088745,-0.0004884004981088745,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0153,inert,gsm8k_281,11,9,12,1,0,-0.019671554521152913,-0.021137233318697265,1.0
qwen_prm,gsm8k,gsm8k_matched_0154,inert,gsm8k_391,6,9,13,1,0,-0.002442241142153236,-0.002442241142153236,1.0
qwen_prm,gsm8k,gsm8k_matched_0155,inert,gsm8k_249,17,6,12,1,0,-0.0019538406440443618,-0.004885915127674325,1.0
qwen_prm,gsm8k,gsm8k_matched_0156,inert,gsm8k_211,20,9,13,1,0,-0.0004884004981088745,-0.0019538406440443618,1.0
qwen_prm,gsm8k,gsm8k_matched_0157,inert,gsm8k_286,21,8,11,1,0,-0.006350161081850824,-0.006839039116520494,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0158,inert,gsm8k_090,19,2,4,1,1,-0.0058660619184175014,-0.004889022270590889,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0159,inert,gsm8k_152,11,3,6,1,0,-0.02503312680099572,-0.027000880026670664,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0160,inert,gsm8k_264,2,3,6,1,0,-0.042358351769225436,-0.05431551397954848,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0161,inert,gsm8k_449,7,3,6,1,1,-0.007331502064352989,-0.006841905971341797,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0162,inert,gsm8k_379,27,3,6,1,0,-0.013699629232007961,-0.01861218787453594,0.9970703125
qwen_prm,gsm8k,gsm8k_matched_0163,inert,gsm8k_112,7,3,4,1,1,-0.020128147121233664,-0.014222689283666127,0.99755859375
qwen_prm,gsm8k,gsm8k_matched_0164,inert,gsm8k_124,20,4,6,1,0,-0.05847728776019479,-0.09790628126873037,0.982421875
qwen_prm,gsm8k,gsm8k_matched_0165,inert,gsm8k_272,30,2,4,1,0,-0.327652306968389,-0.9206887464028463,0.990234375
qwen_prm,gsm8k,gsm8k_matched_0166,inert,gsm8k_120,14,3,6,1,0,-0.018113212494241974,-0.03136578086578294,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0167,inert,gsm8k_388,23,3,6,1,1,-0.00831165002524218,-0.007333654837265443,0.998046875
qwen_prm,gsm8k,gsm8k_matched_0168,inert,gsm8k_499,8,2,8,1,0,-0.0029313578284317706,-0.007826123168798813,1.0
qwen_prm,gsm8k,gsm8k_matched_0169,inert,gsm8k_196,14,2,4,1,1,-0.015183782229421829,-0.009299469253728914,0.9921875
qwen_prm,gsm8k,gsm8k_matched_0170,inert,gsm8k_252,7,6,9,1,0,-0.03388470973587321,-0.8022602796472811,0.9892578125
qwen_prm,gsm8k,gsm8k_matched_0171,inert,gsm8k_131,25,4,6,1,0,-0.004889022270590889,-0.004889022270590889,1.0
qwen_prm,gsm8k,gsm8k_matched_0172,inert,gsm8k_498,23,5,9,1,0,-0.013742035047695465,-0.7309620124275783,1.0
qwen_prm,gsm8k,gsm8k_matched_0173,inert,gsm8k_366,24,2,8,1,1,-0.0009770396478266127,-0.000976800996217749,1.0
qwen_prm,gsm8k,gsm8k_matched_0174,inert,gsm8k_209,8,2,7,1,0,-0.018609300126999,-0.0320051367495811,0.99169921875
qwen_prm,gsm8k,gsm8k_matched_0175,inert,gsm8k_383,27,3,4,1,1,-0.020109947633925596,-0.007827798642272657,0.98779296875
qwen_prm,gsm8k,gsm8k_matched_0176,inert,gsm8k_112,17,3,4,1,0,-0.014212330970706125,-0.016204060595662612,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0177,inert,gsm8k_420,16,3,7,1,0,-0.017610399097832838,-0.022032878952165092,0.9951171875
qwen_prm,gsm8k,gsm8k_matched_0178,inert,gsm8k_294,14,2,4,1,1,-0.004892616083052102,-0.004402299819245203,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0179,inert,gsm8k_112,0,3,4,1,1,-1.6765850287014115,-0.901918075808435,0.9990234375
qwen_prm,gsm8k,gsm8k_matched_0180,inert,gsm8k_211,16,8,13,1,0,-0.0024424797937621,-0.003419280789979849,1.0
qwen_prm,gsm8k,gsm8k_matched_0181,inert,gsm8k_213,18,6,13,1,0,-0.003419758326540645,-0.00390815882464952,1.0
qwen_prm,gsm8k,gsm8k_matched_0182,inert,gsm8k_268,3,6,8,1,0,-0.007332698829401322,-0.01272354746427775,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0183,inert,gsm8k_290,7,4,9,1,0,-0.013731181642640687,-0.02165111582833507,1.0
qwen_prm,gsm8k,gsm8k_matched_0184,inert,gsm8k_072,19,6,8,1,1,-0.03603668353949568,-0.03114382880483471,0.99560546875
qwen_prm,gsm8k,gsm8k_matched_0185,inert,gsm8k_108,20,4,9,1,0,-0.003912223847662485,-0.0048890248438802335,1.0
qwen_prm,gsm8k,gsm8k_matched_0186,inert,gsm8k_303,11,4,5,1,1,-0.04046303641120569,-0.013220122226136327,0.97216796875
qwen_prm,gsm8k,gsm8k_matched_0187,inert,gsm8k_384,23,7,11,1,1,-0.00537670611350157,-0.003910788431005287,1.0
qwen_prm,gsm8k,gsm8k_matched_0188,inert,gsm8k_084,14,8,12,1,0,-0.003419280789979849,-0.003419758326540645,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0189,inert,gsm8k_418,15,4,7,1,0,-0.0014659176824962832,-0.0014659176824962832,1.0
qwen_prm,gsm8k,gsm8k_matched_0190,inert,gsm8k_112,23,3,4,1,1,-0.011749882053433275,-0.010775969300911114,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0191,inert,gsm8k_243,0,3,7,1,0,-0.030875079390764632,-0.038257095294192904,0.9931640625
qwen_prm,gsm8k,gsm8k_matched_0192,inert,gsm8k_244,12,4,7,1,0,-0.013198758875586544,-1.691152401514384,0.99853515625
qwen_prm,gsm8k,gsm8k_matched_0193,inert,gsm8k_039,28,3,7,1,0,-0.004397993334211843,-0.015683066881195813,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0194,inert,gsm8k_319,30,4,11,1,0,-0.00832797352726952,-0.00832797352726952,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0195,inert,gsm8k_161,9,4,9,1,1,-0.022537733938042565,-0.02253725265426729,0.99609375
qwen_prm,gsm8k,gsm8k_matched_0196,inert,gsm8k_472,19,4,10,1,0,-0.009800626073340342,-0.009800626073340342,0.99951171875
qwen_prm,gsm8k,gsm8k_matched_0197,inert,gsm8k_303,29,4,5,1,1,-0.06414685656961498,-0.060328972965586716,0.9912109375
qwen_prm,gsm8k,gsm8k_matched_0198,inert,gsm8k_483,15,3,4,1,0,-0.019583427050491837,-0.022062227823393364,0.99658203125
qwen_prm,gsm8k,gsm8k_matched_0199,inert,gsm8k_483,25,3,4,1,1,-0.017138560990832153,-0.012243788614103874,0.9951171875
rlhflow_prm,gsm8k,gsm8k_matched_0000,necessary,gsm8k_000,4,8,10,1,0,-0.06181285275941215,-0.09011024184326984,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0001,necessary,gsm8k_003,18,3,4,1,0,-0.010285896139739925,-0.5004860310408789,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0002,necessary,gsm8k_014,6,3,6,1,0,-0.013204026286539404,-0.04876839000768832,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0003,necessary,gsm8k_016,11,6,7,1,1,-0.28789137841695117,-0.2675737835213504,0.97216796875
rlhflow_prm,gsm8k,gsm8k_matched_0004,necessary,gsm8k_016,15,7,8,1,1,-0.4357529567541704,-0.3725974747507411,0.92529296875
rlhflow_prm,gsm8k,gsm8k_matched_0005,necessary,gsm8k_020,11,5,13,1,0,-0.5013192805821034,-1.2452446859966007,0.9599609375
rlhflow_prm,gsm8k,gsm8k_matched_0006,necessary,gsm8k_025,17,7,10,1,0,-0.03489753726440045,-0.10938592480662927,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0007,necessary,gsm8k_025,18,6,8,1,1,-0.11506916238300771,-0.10330494614564803,0.95263671875
rlhflow_prm,gsm8k,gsm8k_matched_0008,necessary,gsm8k_028,4,3,5,1,1,-0.04833590681122865,-0.02852542819280803,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0009,necessary,gsm8k_028,30,3,4,1,0,-0.04573398477397194,-0.5638932715553386,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0010,necessary,gsm8k_030,18,2,5,1,0,-0.016660555711981884,-0.03938686147839223,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0011,necessary,gsm8k_030,11,7,8,1,0,-0.035642069016064204,-0.03808765595274287,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0012,necessary,gsm8k_033,0,2,4,1,1,-0.009295154553906169,-0.0048897410320498935,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0013,necessary,gsm8k_033,5,2,4,1,1,-0.0068452543391565686,-0.0048897410320498935,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0014,necessary,gsm8k_033,31,2,4,1,1,-0.006845014517401689,-0.005379817003632612,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0015,necessary,gsm8k_034,17,2,4,1,0,-0.002442718678714032,-0.08752466002719815,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0016,necessary,gsm8k_035,28,4,6,1,0,-0.027446457245132973,-0.42623479854282115,0.9931640625
rlhflow_prm,gsm8k,gsm8k_matched_0017,necessary,gsm8k_038,9,3,4,1,1,-0.08208621145824609,-0.07548149707156993,0.98779296875
rlhflow_prm,gsm8k,gsm8k_matched_0018,necessary,gsm8k_038,24,2,4,1,0,-0.06951077595176584,-0.0727524575242826,0.99072265625
rlhflow_prm,gsm8k,gsm8k_matched_0019,necessary,gsm8k_038,25,3,4,1,0,-0.02404396220806802,-0.026564824364194755,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0020,necessary,gsm8k_038,3,2,4,1,0,-0.03735538218105546,-0.042875664982033324,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0021,necessary,gsm8k_046,14,3,4,1,0,-0.016673346085830706,-0.020646811597860252,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0022,necessary,gsm8k_046,30,3,5,1,0,-0.21235259907607984,-0.36917538544747863,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0023,necessary,gsm8k_051,29,5,10,1,0,-0.09155236599726414,-0.1171432663172057,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0024,necessary,gsm8k_051,15,5,9,1,0,-0.08423083837937055,-0.3543192052407436,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0025,necessary,gsm8k_053,9,5,12,1,0,-0.05392965835999313,-0.20779058372755566,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0026,necessary,gsm8k_054,28,8,10,1,0,-0.06877931990754677,-0.06976018967949718,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0027,necessary,gsm8k_055,24,4,7,1,0,-0.025537614569398553,-0.0304347769654444,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0028,necessary,gsm8k_055,0,2,6,1,0,-0.024064173819296184,-0.05558230845589891,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0029,necessary,gsm8k_055,7,2,5,1,0,-0.021628261552990042,-0.037345195425366656,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0030,necessary,gsm8k_057,27,8,10,1,0,-0.25096605100175245,-0.5195663237027649,0.98779296875
rlhflow_prm,gsm8k,gsm8k_matched_0031,necessary,gsm8k_060,27,3,4,1,0,-0.0034202363301299742,-0.06864521514271658,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0032,necessary,gsm8k_060,11,3,4,1,0,-0.008800769521932246,-0.12095904145354994,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0033,necessary,gsm8k_060,31,3,4,1,0,-0.009781642577524199,-0.07846811071210509,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0034,necessary,gsm8k_060,7,3,4,1,0,-0.008311652368625178,-0.05968821606050879,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0035,necessary,gsm8k_060,19,3,4,1,0,-0.002931119176822907,-0.09565241655402769,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0036,necessary,gsm8k_060,24,3,4,1,0,-0.008799810703656595,-0.16124046365909597,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0037,necessary,gsm8k_063,8,3,7,1,0,-0.09211427443090742,-0.15977957776597226,0.98046875
rlhflow_prm,gsm8k,gsm8k_matched_0038,necessary,gsm8k_064,31,5,9,1,0,-0.06718769782320437,-0.12161071812834696,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0039,necessary,gsm8k_064,28,6,10,1,0,-0.0685343532889139,-0.15093800125110043,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0040,necessary,gsm8k_064,13,4,8,1,0,-0.061621294222686425,-0.09719168585816958,0.99365234375
rlhflow_prm,gsm8k,gsm8k_matched_0041,necessary,gsm8k_064,23,4,7,1,0,-0.056382391862760756,-0.081968850339955,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0042,necessary,gsm8k_064,8,4,7,1,0,-0.06714052100820729,-0.12124512452616124,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0043,necessary,gsm8k_064,21,4,7,1,0,-0.0657084410264974,-0.12795746235924574,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0044,necessary,gsm8k_066,22,5,6,1,0,-0.3700086690618802,-0.3705050052263108,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0045,necessary,gsm8k_069,6,3,6,1,0,-0.024518503307656515,-0.22941584365707637,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0046,necessary,gsm8k_072,1,2,8,1,0,-0.02256697067184958,-0.04469633303462858,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0047,necessary,gsm8k_072,27,3,7,1,0,-0.07716143434677955,-0.2047331361245437,0.9833984375
rlhflow_prm,gsm8k,gsm8k_matched_0048,necessary,gsm8k_075,30,2,4,1,0,-0.0666556053282408,-1.356277820704611,0.9755859375
rlhflow_prm,gsm8k,gsm8k_matched_0049,necessary,gsm8k_076,11,5,12,1,0,-0.26391175835258623,-0.5077713506651524,0.97802734375
rlhflow_prm,gsm8k,gsm8k_matched_0050,necessary,gsm8k_081,31,8,10,1,0,-0.0792516827199483,-0.7061249021854455,0.99169921875
rlhflow_prm,gsm8k,gsm8k_matched_0051,necessary,gsm8k_082,26,4,7,1,0,-0.025459587197213213,-0.272090111306104,0.9931640625
rlhflow_prm,gsm8k,gsm8k_matched_0052,necessary,gsm8k_084,5,2,4,1,1,-0.003909353016408508,-0.0014654401459354874,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0053,necessary,gsm8k_092,5,2,4,1,0,-0.016150002295169323,-0.022578475388627346,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0054,necessary,gsm8k_092,22,2,4,1,0,-0.016154814293574696,-0.019634410455477914,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0055,necessary,gsm8k_092,2,2,4,1,0,-0.06560152232503715,-0.140231214653246,0.99267578125
rlhflow_prm,gsm8k,gsm8k_matched_0056,necessary,gsm8k_092,7,2,4,1,0,-0.004397275510928053,-1.009047550855168,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0057,necessary,gsm8k_092,12,2,4,1,0,-0.004397275510928053,-1.009047550855168,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0058,necessary,gsm8k_092,30,2,4,1,0,-0.004397275510928053,-1.009047550855168,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0059,necessary,gsm8k_093,28,8,10,1,0,-0.15848169044645338,-0.29646560626532237,0.97705078125
rlhflow_prm,gsm8k,gsm8k_matched_0060,necessary,gsm8k_096,10,3,6,1,0,-0.016159133665617283,-0.03778415469389538,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0061,necessary,gsm8k_096,25,3,6,1,0,-0.016162504628724966,-0.040265652602293735,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0062,necessary,gsm8k_096,26,3,9,1,0,-0.02154209196688422,-0.023995834986412053,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0063,necessary,gsm8k_098,19,3,4,1,0,-0.026480722261050707,-0.12978138801617878,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0064,necessary,gsm8k_103,11,6,9,1,0,-0.0826960016809863,-0.11645600876827235,0.99267578125
rlhflow_prm,gsm8k,gsm8k_matched_0065,necessary,gsm8k_109,25,4,6,1,0,-0.01076179850953336,-0.1487653378589553,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0066,necessary,gsm8k_110,16,3,4,1,1,-0.024033968536129158,-0.020623977426980106,0.9951171875
rlhflow_prm,gsm8k,gsm8k_matched_0067,necessary,gsm8k_111,2,3,8,1,0,-0.2172821606980118,-0.2845694374948023,0.9755859375
rlhflow_prm,gsm8k,gsm8k_matched_0068,necessary,gsm8k_112,0,2,4,1,0,-0.029627643419445696,-0.32476159932518966,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0069,necessary,gsm8k_112,1,2,4,1,0,-0.019657471099595744,-0.03858972096863727,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0070,necessary,gsm8k_112,3,2,4,1,0,-0.013226384760994959,-0.027560954546498345,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0071,necessary,gsm8k_112,6,2,4,1,0,-0.020153625910071624,-0.03709139174439321,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0072,necessary,gsm8k_112,7,2,4,1,0,-0.022140710518202933,-0.031611974606577706,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0073,necessary,gsm8k_112,8,2,4,1,0,-0.01520795273019175,-0.024607876577233827,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0074,necessary,gsm8k_112,17,2,4,1,0,-0.024131751494516837,-0.038643194693617315,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0075,necessary,gsm8k_112,19,2,4,1,0,-0.028125765790454917,-0.03858972096863727,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0076,necessary,gsm8k_112,20,2,4,1,0,-0.012244538710470295,-0.024582488450136573,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0077,necessary,gsm8k_112,21,2,4,1,0,-0.025608366309616805,-0.03855481605173156,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0078,necessary,gsm8k_112,23,2,4,1,0,-0.01470941548222629,-0.026102272870287404,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0079,necessary,gsm8k_112,26,2,4,1,0,-0.013719116971013232,-0.02955497315336274,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0080,necessary,gsm8k_112,27,2,4,1,0,-0.013722735579781199,-0.02806594556804722,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0081,necessary,gsm8k_112,28,2,4,1,0,-0.022140710518202933,-0.03612239678705034,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0082,necessary,gsm8k_112,29,2,4,1,0,-0.026626140415689087,-0.04062051060762914,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0083,necessary,gsm8k_112,14,3,4,1,1,-0.02758650257143254,-0.019191639815260144,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0084,necessary,gsm8k_115,1,2,4,1,1,-0.24865284716327862,-0.18274453737388754,0.95654296875
rlhflow_prm,gsm8k,gsm8k_matched_0085,necessary,gsm8k_115,8,2,4,1,1,-0.16393790307795325,-0.1588541317590826,0.98291015625
rlhflow_prm,gsm8k,gsm8k_matched_0086,necessary,gsm8k_115,16,2,4,1,1,-0.37940876457627987,-0.26780781545307714,0.95751953125
rlhflow_prm,gsm8k,gsm8k_matched_0087,necessary,gsm8k_116,30,6,7,1,0,-0.06263564619777859,-1.2935915773589308,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0088,necessary,gsm8k_116,12,8,9,1,0,-0.08971884768296626,-0.7966600670304456,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0089,necessary,gsm8k_116,5,4,9,1,1,-0.1479361004108355,-0.11584522698221776,0.9541015625
rlhflow_prm,gsm8k,gsm8k_matched_0090,necessary,gsm8k_116,22,4,9,1,1,-0.06648122119866325,-0.057158412936088594,0.99072265625
rlhflow_prm,gsm8k,gsm8k_matched_0091,necessary,gsm8k_116,6,4,7,1,0,-0.055624939500554305,-0.1518412262190823,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0092,necessary,gsm8k_116,28,4,7,1,0,-0.05615545813242984,-0.15362433571043319,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0093,necessary,gsm8k_117,11,3,4,1,0,-0.005869655730878715,-0.2075269842429631,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0094,necessary,gsm8k_125,2,2,4,1,0,-0.0043977530474888496,-0.009300431838538651,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0095,necessary,gsm8k_125,4,2,4,1,0,-0.006847172915266124,-0.010280342309320865,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0096,necessary,gsm8k_125,5,2,4,1,0,-0.019680517849929816,-0.024114555038869556,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0097,necessary,gsm8k_125,12,2,4,1,0,-0.006354939953087172,-0.008809393282146196,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0098,necessary,gsm8k_125,13,2,4,1,0,-0.007825168103242863,-0.011262178421577628,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0099,necessary,gsm8k_125,20,2,4,1,0,-0.00733389255207136,-0.01372752076946095,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0100,necessary,gsm8k_125,3,2,4,1,0,-0.00879909194219759,-0.013716936394156276,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0101,necessary,gsm8k_127,6,3,4,1,0,-0.026647884445747814,-0.09389633684786414,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0102,necessary,gsm8k_127,28,3,4,1,0,-0.02714800948743011,-0.43800708700055213,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0103,necessary,gsm8k_131,17,3,6,1,0,-0.014692042578864079,-0.0552085519750372,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0104,necessary,gsm8k_131,31,3,6,1,0,-0.013713088572611689,-0.05221935867304924,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0105,necessary,gsm8k_133,7,4,7,1,0,-0.03984599387080816,-0.042299735485132245,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0106,necessary,gsm8k_135,27,5,12,1,0,-0.0577439895648918,-0.058724614359224304,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0107,necessary,gsm8k_137,15,11,12,1,0,-0.02937062032816973,-0.1571650595159558,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0108,necessary,gsm8k_137,9,8,13,1,0,-0.03527476289412159,-0.11740152457684343,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0109,necessary,gsm8k_147,14,2,4,1,0,-0.41365767463030656,-0.8822002513227197,0.9892578125
rlhflow_prm,gsm8k,gsm8k_matched_0110,necessary,gsm8k_149,6,3,6,1,0,-0.042316580842571755,-0.05561736329527319,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0111,necessary,gsm8k_149,21,3,6,1,0,-0.03887714142992829,-0.06509053751861547,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0112,necessary,gsm8k_150,18,4,7,1,0,-0.1498053299226707,-0.42714195463845755,0.99072265625
rlhflow_prm,gsm8k,gsm8k_matched_0113,necessary,gsm8k_161,21,3,7,1,0,-0.08596753564171598,-0.1037610665297443,0.98583984375
rlhflow_prm,gsm8k,gsm8k_matched_0114,necessary,gsm8k_161,23,4,8,1,0,-0.06996113111450583,-0.611211281995364,0.984375
rlhflow_prm,gsm8k,gsm8k_matched_0115,necessary,gsm8k_174,18,5,8,1,0,-0.060031411624619516,-0.3779086911915036,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0116,necessary,gsm8k_174,20,3,8,1,0,-0.06148549782067927,-0.19784593779550427,0.9853515625
rlhflow_prm,gsm8k,gsm8k_matched_0117,necessary,gsm8k_177,4,2,9,1,0,-0.19669315967730908,-0.7613079796150793,0.98974609375
rlhflow_prm,gsm8k,gsm8k_matched_0118,necessary,gsm8k_177,7,2,10,1,0,-0.10875251450117324,-0.3324223764419562,0.9892578125
rlhflow_prm,gsm8k,gsm8k_matched_0119,necessary,gsm8k_183,31,7,13,1,0,-0.14610225661771484,-0.18175537917912615,0.99365234375
rlhflow_prm,gsm8k,gsm8k_matched_0120,necessary,gsm8k_183,20,4,8,1,0,-0.1266121422678581,-0.15354503349267887,0.98486328125
rlhflow_prm,gsm8k,gsm8k_matched_0121,necessary,gsm8k_183,1,2,4,1,0,-0.16368557305921386,-0.6240684667953809,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0122,necessary,gsm8k_183,6,2,4,1,0,-0.21769082621038127,-0.672032906860361,0.9853515625
rlhflow_prm,gsm8k,gsm8k_matched_0123,necessary,gsm8k_183,12,2,4,1,0,-0.05329698740407172,-0.4970746069251404,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0124,necessary,gsm8k_183,21,2,4,1,0,-0.18946111520439377,-0.6527448401174171,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0125,necessary,gsm8k_183,28,2,4,1,0,-0.1439637593474791,-0.6105637023478941,0.9931640625
rlhflow_prm,gsm8k,gsm8k_matched_0126,necessary,gsm8k_185,16,3,6,1,0,-0.012730287481516271,-0.05142285356388437,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0127,necessary,gsm8k_188,10,4,8,1,0,-0.09363425615225845,-0.12047481379967678,0.9912109375
rlhflow_prm,gsm8k,gsm8k_matched_0128,necessary,gsm8k_189,8,4,7,1,1,-0.030434705335519657,-0.029946304837410783,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0129,necessary,gsm8k_192,18,3,9,1,0,-0.2178828119586648,-1.0201291701457031,0.97021484375
rlhflow_prm,gsm8k,gsm8k_matched_0130,necessary,gsm8k_199,31,5,12,1,0,-0.09119728336869819,-0.2502174003454782,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0131,necessary,gsm8k_199,14,5,12,1,0,-0.10822638917742528,-0.16109794658188795,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0132,necessary,gsm8k_200,11,7,8,1,0,-0.0034190421383709854,-0.2059936827410331,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0133,necessary,gsm8k_200,16,7,8,1,0,-0.00928701701000648,-0.16910149589625006,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0134,necessary,gsm8k_204,3,2,4,1,0,-0.017688143074275908,-0.02914091722088553,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0135,necessary,gsm8k_205,0,4,6,1,0,-0.6973443090943005,-0.7314033852647175,0.94970703125
rlhflow_prm,gsm8k,gsm8k_matched_0136,necessary,gsm8k_211,9,2,4,1,0,-0.792786224179593,-0.8884303807562163,0.7958984375
rlhflow_prm,gsm8k,gsm8k_matched_0137,necessary,gsm8k_211,17,2,4,1,0,-0.9688258900667329,-1.0420250802341824,0.7431640625
rlhflow_prm,gsm8k,gsm8k_matched_0138,necessary,gsm8k_211,21,2,4,1,0,-0.5882964928377464,-0.6346655919078955,0.87744140625
rlhflow_prm,gsm8k,gsm8k_matched_0139,necessary,gsm8k_211,1,3,4,1,1,-0.006359973871054904,-0.00587157337294603,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0140,necessary,gsm8k_211,0,2,4,1,1,-0.006853409485202791,-0.006362370928810334,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0141,necessary,gsm8k_211,4,2,4,1,1,-0.02519345265521609,-0.024693327613533794,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0142,necessary,gsm8k_213,18,5,13,1,1,-0.07075126457261081,-0.06829332182066244,0.98779296875
rlhflow_prm,gsm8k,gsm8k_matched_0143,necessary,gsm8k_214,23,3,4,1,0,-0.07338475683387893,-0.07786839185351162,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0144,necessary,gsm8k_215,15,2,4,1,1,-0.016674825952838156,-0.01569826477631487,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0145,necessary,gsm8k_219,10,3,5,1,0,-0.031607428301849885,-0.04729781620380559,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0146,necessary,gsm8k_227,0,5,6,1,0,-0.013221578591639976,-0.20306308259637496,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0147,necessary,gsm8k_229,5,3,6,1,0,-0.05353844978111596,-0.15502500453316836,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0148,necessary,gsm8k_237,0,3,4,1,0,-0.00342382334955361,-0.040862685452286544,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0149,necessary,gsm8k_237,7,3,4,1,0,-0.0009770396478266127,-0.00636788828270304,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0150,necessary,gsm8k_237,19,3,4,1,0,-0.004404215584943228,-0.012282148991652938,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0151,necessary,gsm8k_237,26,3,4,1,0,-0.0009770396478266127,-0.010306839707398367,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0152,necessary,gsm8k_243,2,2,4,1,0,-0.00586630314331571,-0.009797256756679118,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0153,necessary,gsm8k_249,16,9,12,1,0,-0.06488802892084632,-0.16946297959493906,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0154,necessary,gsm8k_249,1,9,13,1,0,-0.07321576409176715,-0.2122907233785591,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0155,necessary,gsm8k_249,19,6,12,1,0,-0.06635513680180814,-1.8563669555356992,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0156,necessary,gsm8k_249,3,9,13,1,0,-0.08400536836919516,-0.2608996415633738,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0157,necessary,gsm8k_249,23,8,11,1,0,-0.10969788172250741,-0.382421991388723,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0158,necessary,gsm8k_250,1,2,4,1,1,-0.05191857220276912,-0.049987085682222675,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0159,necessary,gsm8k_250,13,3,6,1,0,-0.17938410413377875,-0.21847815720077624,0.9794921875
rlhflow_prm,gsm8k,gsm8k_matched_0160,necessary,gsm8k_250,18,3,6,1,0,-0.0744924014557541,-0.09579472270378271,0.99169921875
rlhflow_prm,gsm8k,gsm8k_matched_0161,necessary,gsm8k_250,22,3,6,1,0,-0.13210100800306052,-0.21203916228818454,0.9931640625
rlhflow_prm,gsm8k,gsm8k_matched_0162,necessary,gsm8k_251,20,3,6,1,0,-0.0053745542773920634,-0.006843818922499371,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0163,necessary,gsm8k_253,19,3,4,1,0,-0.012726190230769648,-0.0171774495763619,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0164,necessary,gsm8k_258,27,4,6,1,1,-0.01860230988767713,-0.013707537510948851,0.9951171875
rlhflow_prm,gsm8k,gsm8k_matched_0165,necessary,gsm8k_259,14,2,4,1,1,-0.2043310501595514,-0.19280314019369044,0.96533203125
rlhflow_prm,gsm8k,gsm8k_matched_0166,necessary,gsm8k_269,3,3,6,1,0,-0.026495375133662534,-0.24241502750017194,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0167,necessary,gsm8k_269,23,3,6,1,0,-0.0289484019746589,-0.19925095929513023,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0168,necessary,gsm8k_272,1,2,8,1,0,-0.025004831052337386,-0.027951770099682045,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0169,necessary,gsm8k_273,26,2,4,1,1,-0.021085070583380154,-0.017652297281671562,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0170,necessary,gsm8k_278,14,6,9,1,0,-0.036496452912387047,-0.05272785231341454,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0171,necessary,gsm8k_278,24,4,6,1,0,-0.035006740489754586,-0.06816188049322013,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0172,necessary,gsm8k_279,8,5,9,1,0,-0.09454419174425173,-0.5298503189313392,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0173,necessary,gsm8k_281,26,2,8,1,0,-0.05181949470428101,-0.06613848369062329,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0174,necessary,gsm8k_289,5,2,7,1,0,-0.03559755371838,-0.06604487098327971,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0175,necessary,gsm8k_294,23,3,4,1,0,-0.005381016581160977,-0.011288701848878589,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0176,necessary,gsm8k_294,16,3,4,1,0,-0.007344689278920789,-0.010302021946433497,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0177,necessary,gsm8k_295,31,3,7,1,0,-0.06188721663459525,-0.6773718677834095,0.9931640625
rlhflow_prm,gsm8k,gsm8k_matched_0178,necessary,gsm8k_303,12,2,4,1,0,-0.1106112514425618,-0.21055044992155814,0.96337890625
rlhflow_prm,gsm8k,gsm8k_matched_0179,necessary,gsm8k_303,4,3,4,1,1,-0.12475721514647671,-0.077083599372019,0.93994140625
rlhflow_prm,gsm8k,gsm8k_matched_0180,necessary,gsm8k_314,23,8,13,1,0,-0.10398603801039182,-0.15072255704380597,0.98876953125
rlhflow_prm,gsm8k,gsm8k_matched_0181,necessary,gsm8k_314,17,6,13,1,1,-0.18919552940591935,-0.09873002719635694,0.90576171875
rlhflow_prm,gsm8k,gsm8k_matched_0182,necessary,gsm8k_314,6,6,8,1,0,-0.11513842899888692,-0.7581366909349545,0.9306640625
rlhflow_prm,gsm8k,gsm8k_matched_0183,necessary,gsm8k_317,15,4,9,1,0,-0.07086256706598483,-0.09537556314366398,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0184,necessary,gsm8k_319,13,6,8,1,0,-0.026941912650380824,-0.04272133275434605,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0185,necessary,gsm8k_319,15,4,9,1,0,-0.035264853844694806,-0.039211452055091696,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0186,necessary,gsm8k_319,8,4,5,1,0,-0.02305871696448388,-0.1812135503067496,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0187,necessary,gsm8k_319,6,7,11,1,0,-0.035781307018439644,-0.046097796452811125,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0188,necessary,gsm8k_319,22,8,12,1,0,-0.050947695885638786,-0.052413613334792,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0189,necessary,gsm8k_324,31,4,7,1,1,-0.12341574844796623,-0.07432919305660499,0.94970703125
rlhflow_prm,gsm8k,gsm8k_matched_0190,necessary,gsm8k_332,15,3,4,1,0,-0.03831861368558807,-0.45770138540774596,0.9951171875
rlhflow_prm,gsm8k,gsm8k_matched_0191,necessary,gsm8k_333,0,3,7,1,0,-0.04318747352886096,-0.22527423072717462,0.9931640625
rlhflow_prm,gsm8k,gsm8k_matched_0192,necessary,gsm8k_333,8,4,7,1,0,-0.039239489083478844,-0.05842935554574408,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0193,necessary,gsm8k_333,2,3,7,1,0,-0.042203178094908055,-0.3477110392596176,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0194,necessary,gsm8k_333,19,4,11,1,0,-0.047069218738446814,-0.2597746898386616,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0195,necessary,gsm8k_333,7,4,9,1,0,-0.04759016836097226,-0.24544678926072558,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0196,necessary,gsm8k_333,18,4,10,1,0,-0.05301559117208082,-0.2938001550322827,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0197,necessary,gsm8k_354,12,4,5,1,0,-0.04123568732694765,-0.04385499337726396,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0198,necessary,gsm8k_365,25,3,4,1,0,-0.014225364447190659,-0.04856635509076167,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0199,necessary,gsm8k_365,26,3,4,1,0,-0.014225364447190659,-0.04856635509076167,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0000,inert,gsm8k_060,5,8,10,1,0,-0.06259782833141092,-0.06357582351938766,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0001,inert,gsm8k_112,29,3,4,1,1,-0.026626140415689087,-0.02367260325029621,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0002,inert,gsm8k_003,31,3,6,1,0,-0.02006510352890236,-0.02058455947781324,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0003,inert,gsm8k_226,0,6,7,1,0,-0.10284825732451755,-0.11044154568489048,0.9853515625
rlhflow_prm,gsm8k,gsm8k_matched_0004,inert,gsm8k_466,8,7,8,1,0,-0.045173718183403225,-0.42053468242902,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0005,inert,gsm8k_249,3,5,13,1,1,-0.08400536836919516,-0.08205201652059797,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0006,inert,gsm8k_252,27,7,10,1,0,-0.17027621802579768,-0.20379277240770913,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0007,inert,gsm8k_274,7,6,8,1,0,-0.022573445893395112,-0.022573684545003976,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0008,inert,gsm8k_465,2,3,5,1,1,-0.04866821484299439,-0.046809177521801845,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0009,inert,gsm8k_092,22,3,4,1,1,-0.016154814293574696,-0.012234176859312159,0.99267578125
rlhflow_prm,gsm8k,gsm8k_matched_0010,inert,gsm8k_241,28,2,5,1,1,-0.08567848189162028,-0.07559936673517853,0.990234375
rlhflow_prm,gsm8k,gsm8k_matched_0011,inert,gsm8k_228,29,7,8,1,0,-0.0260342626751432,-0.03734540910818939,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0012,inert,gsm8k_294,23,2,4,1,1,-0.005381016581160977,-0.0024443913417763457,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0013,inert,gsm8k_339,7,2,4,1,0,-0.036990834753330856,-0.03796303573325803,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0014,inert,gsm8k_113,16,2,4,1,0,-0.005375749170208116,-0.005377183181661566,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0015,inert,gsm8k_113,30,2,4,1,0,-0.02913900426972796,-0.037694428489729086,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0016,inert,gsm8k_222,21,4,6,1,0,-0.010273884466941628,-0.01615384978809659,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0017,inert,gsm8k_393,5,3,4,1,1,-0.033592765516596346,-0.030181000275807272,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0018,inert,gsm8k_028,15,2,4,1,1,-0.03754814673803192,-0.030590997381601034,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0019,inert,gsm8k_226,21,3,4,1,1,-0.2919214714714712,-0.2519017635563126,0.96435546875
rlhflow_prm,gsm8k,gsm8k_matched_0020,inert,gsm8k_054,5,2,4,1,0,-0.07120562556310465,-0.09335295656222696,0.98876953125
rlhflow_prm,gsm8k,gsm8k_matched_0021,inert,gsm8k_111,7,3,4,1,1,-0.32385851494829676,-0.20583130885973938,0.888671875
rlhflow_prm,gsm8k,gsm8k_matched_0022,inert,gsm8k_264,6,3,5,1,0,-0.028126483146710173,-0.04139822943904836,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0023,inert,gsm8k_081,31,5,10,1,0,-0.0792516827199483,-0.09257653731155711,0.9794921875
rlhflow_prm,gsm8k,gsm8k_matched_0024,inert,gsm8k_116,29,5,9,1,0,-0.09802175350520881,-0.21683558067617556,0.99267578125
rlhflow_prm,gsm8k,gsm8k_matched_0025,inert,gsm8k_249,5,5,12,1,1,-0.06782176737574008,-0.06391122721427638,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0026,inert,gsm8k_295,3,8,10,1,0,-0.0586695649170092,-0.06356816836294636,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0027,inert,gsm8k_244,5,4,7,1,0,-0.04115025740636423,-0.5821233396041314,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0028,inert,gsm8k_064,1,2,6,1,0,-0.060236346802603744,-0.06329690284809618,0.990234375
rlhflow_prm,gsm8k,gsm8k_matched_0029,inert,gsm8k_060,26,2,5,1,0,-0.011743158981607832,-0.016657438967680665,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0030,inert,gsm8k_206,19,8,10,1,0,-0.08343824466765015,-0.08539519245461108,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0031,inert,gsm8k_112,8,3,4,1,1,-0.01520795273019175,-0.013248085914412113,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0032,inert,gsm8k_111,20,3,4,1,1,-0.4477049880125595,-0.3576026118834207,0.9033203125
rlhflow_prm,gsm8k,gsm8k_matched_0033,inert,gsm8k_111,22,3,4,1,1,-0.4305563657767473,-0.40035691749834335,0.88720703125
rlhflow_prm,gsm8k,gsm8k_matched_0034,inert,gsm8k_210,1,3,4,1,0,-0.22729069240178157,-0.35584926670681816,0.98876953125
rlhflow_prm,gsm8k,gsm8k_matched_0035,inert,gsm8k_399,31,3,4,1,1,-0.008313326901859354,-0.006851010078528072,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0036,inert,gsm8k_239,10,3,4,1,1,-0.18101437434021025,-0.11967155014482317,0.96923828125
rlhflow_prm,gsm8k,gsm8k_matched_0037,inert,gsm8k_064,4,3,7,1,0,-0.0529051060944589,-0.057825128313549815,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0038,inert,gsm8k_245,5,5,9,1,0,-0.0615932010345998,-0.08343463120026327,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0039,inert,gsm8k_174,17,6,10,1,0,-0.06791993170634254,-0.09205909144485966,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0040,inert,gsm8k_239,2,4,8,1,0,-0.11810490704954094,-0.13805047211785929,0.990234375
rlhflow_prm,gsm8k,gsm8k_matched_0041,inert,gsm8k_244,3,4,7,1,0,-0.0337926006389904,-0.5772010125349493,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0042,inert,gsm8k_016,27,4,7,1,0,-0.35138654668782193,-0.37728702280662385,0.96728515625
rlhflow_prm,gsm8k,gsm8k_matched_0043,inert,gsm8k_046,31,4,7,1,0,-0.24490452335018104,-0.34906297948233234,0.9609375
rlhflow_prm,gsm8k,gsm8k_matched_0044,inert,gsm8k_466,30,5,6,1,0,-0.026503734236700962,-0.026503972888309826,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0045,inert,gsm8k_152,20,3,6,1,1,-0.04294822191171099,-0.036461983430633234,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0046,inert,gsm8k_186,23,2,8,1,0,-0.37240910484768747,-0.7805720625574973,0.95751953125
rlhflow_prm,gsm8k,gsm8k_matched_0047,inert,gsm8k_074,13,3,7,1,0,-0.049205781425025394,-0.051674479185366856,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0048,inert,gsm8k_362,17,2,4,1,0,-0.07216659829891628,-0.11098520942758636,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0049,inert,gsm8k_249,30,5,12,1,1,-0.08111431675305443,-0.08013775956638382,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0050,inert,gsm8k_121,20,8,10,1,0,-0.04345198121484798,-0.04345198121484798,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0051,inert,gsm8k_244,26,4,7,1,0,-0.032312730507827576,-0.5303366536308138,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0052,inert,gsm8k_127,11,2,4,1,0,-0.02615948394763894,-0.039437757217267354,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0053,inert,gsm8k_046,6,2,4,1,1,-0.007826846860358245,-0.007351172531051771,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0054,inert,gsm8k_046,29,2,4,1,1,-0.027183969433924607,-0.025217652743583188,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0055,inert,gsm8k_127,23,2,4,1,0,-0.0261709698396035,-0.03549619078981925,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0056,inert,gsm8k_127,28,2,4,1,0,-0.02714800948743011,-0.03499960061836708,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0057,inert,gsm8k_196,8,2,4,1,1,-0.005376944765110434,-0.0048897410320498935,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0058,inert,gsm8k_241,14,2,4,1,0,-0.1613261427431698,-0.16725749866544137,0.990234375
rlhflow_prm,gsm8k,gsm8k_matched_0059,inert,gsm8k_295,1,8,10,1,0,-0.10670325369985581,-0.11308773248950897,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0060,inert,gsm8k_152,28,3,6,1,1,-0.04093600834327587,-0.038982415435161635,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0061,inert,gsm8k_152,31,3,6,1,1,-0.026017196242362668,-0.02209283619577993,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0062,inert,gsm8k_038,7,3,9,1,0,-0.33382717781558363,-0.4373452880860123,0.9482421875
rlhflow_prm,gsm8k,gsm8k_matched_0063,inert,gsm8k_325,10,3,4,1,0,-0.21011414825333335,-0.24535271846317355,0.9853515625
rlhflow_prm,gsm8k,gsm8k_matched_0064,inert,gsm8k_293,12,6,9,1,0,-0.05422133415016685,-0.11520630541007595,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0065,inert,gsm8k_206,2,4,6,1,1,-0.04674706338070112,-0.04625985964764058,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0066,inert,gsm8k_115,7,3,4,1,1,-0.18863312153932005,-0.1479130744016883,0.9638671875
rlhflow_prm,gsm8k,gsm8k_matched_0067,inert,gsm8k_247,14,3,8,1,1,-0.015173005926887233,-0.014685083432367688,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0068,inert,gsm8k_083,28,2,4,1,1,-0.009297561007284676,-0.008820217108852505,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0069,inert,gsm8k_134,4,2,4,1,1,-0.01076155165140104,-0.005867258683465835,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0070,inert,gsm8k_134,8,2,4,1,1,-0.010762987068058236,-0.004889022270590889,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0071,inert,gsm8k_134,11,2,4,1,1,-0.011253784623922541,-0.005378858185356961,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0072,inert,gsm8k_134,12,2,4,1,1,-0.010273151153292165,-0.004889022270590889,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0073,inert,gsm8k_134,13,2,4,1,1,-0.009295878956865214,-0.002932074483629963,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0074,inert,gsm8k_134,15,2,4,1,1,-0.008312366211351422,-0.003420952518299634,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0075,inert,gsm8k_134,17,2,4,1,1,-0.011746267059266924,-0.004889022270590889,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0076,inert,gsm8k_134,21,2,4,1,1,-0.011254987265548926,-0.004889022270590889,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0077,inert,gsm8k_134,28,2,4,1,1,-0.016656424409775106,-0.008318114906079557,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0078,inert,gsm8k_134,30,2,4,1,1,-0.009782114012466285,-0.004399426177579696,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0079,inert,gsm8k_134,31,2,4,1,1,-0.010270514510575158,-0.004887826675688571,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0080,inert,gsm8k_155,20,2,4,1,0,-0.04404770301131358,-0.04422884648923581,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0081,inert,gsm8k_196,5,2,4,1,1,-0.015231635910083446,-0.014248308403604006,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0082,inert,gsm8k_196,22,2,4,1,1,-0.021180939525069147,-0.021173376448053317,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0083,inert,gsm8k_273,26,3,4,1,0,-0.021085070583380154,-0.024085447275530785,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0084,inert,gsm8k_083,13,2,4,1,1,-0.0068490905573334385,-0.0048897410320498935,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0085,inert,gsm8k_294,1,2,4,1,1,-0.0034211923379940945,-0.0014659176824962832,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0086,inert,gsm8k_090,1,2,4,1,0,-0.019138527439243228,-0.032548229618133105,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0087,inert,gsm8k_226,12,6,7,1,0,-0.13548808383537894,-0.14565049379703549,0.984375
rlhflow_prm,gsm8k,gsm8k_matched_0088,inert,gsm8k_377,31,8,9,1,1,-0.0890191198741718,-0.08853119737965225,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0089,inert,gsm8k_161,26,4,9,1,0,-0.07591435050656338,-0.09726713677475064,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0090,inert,gsm8k_295,20,4,9,1,0,-0.08126257877899055,-0.092289444825941,0.99169921875
rlhflow_prm,gsm8k,gsm8k_matched_0091,inert,gsm8k_244,31,4,7,1,0,-0.034771317225277376,-0.5710838819623603,0.99560546875
rlhflow_prm,gsm8k,gsm8k_matched_0092,inert,gsm8k_352,15,4,7,1,1,-0.06834272499051773,-0.06541670627488541,0.9853515625
rlhflow_prm,gsm8k,gsm8k_matched_0093,inert,gsm8k_417,15,3,4,1,1,-0.09797582079494897,-0.09218918574079127,0.99267578125
rlhflow_prm,gsm8k,gsm8k_matched_0094,inert,gsm8k_083,6,2,4,1,1,-0.0034199969781495087,-0.0019543181806051576,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0095,inert,gsm8k_083,30,2,4,1,1,-0.008317160309624694,-0.006358290662912674,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0096,inert,gsm8k_111,3,2,4,1,1,-0.32955712308870544,-0.32215367878998613,0.96533203125
rlhflow_prm,gsm8k,gsm8k_matched_0097,inert,gsm8k_115,22,2,4,1,1,-0.5229797150408175,-0.376213043279704,0.951171875
rlhflow_prm,gsm8k,gsm8k_matched_0098,inert,gsm8k_294,3,2,4,1,1,-0.004400624345771359,-0.0024443913417763457,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0099,inert,gsm8k_400,9,2,4,1,0,-0.020602400138738736,-0.02310392132950819,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0100,inert,gsm8k_090,3,2,4,1,0,-0.032163543137447306,-0.056425510944011915,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0101,inert,gsm8k_226,31,3,4,1,1,-0.23217519841594225,-0.18829304257870796,0.96435546875
rlhflow_prm,gsm8k,gsm8k_matched_0102,inert,gsm8k_348,23,3,4,1,1,-0.07546044466718699,-0.0572447811936251,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0103,inert,gsm8k_232,4,3,6,1,1,-0.029520111685975965,-0.028102805121262717,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0104,inert,gsm8k_232,5,3,6,1,1,-0.01960422263254762,-0.017674832125358274,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0105,inert,gsm8k_244,15,4,7,1,0,-0.08132221477842909,-0.8270623217138541,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0106,inert,gsm8k_320,18,5,12,1,0,-0.0666791670432565,-0.1246028477974439,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0107,inert,gsm8k_229,18,11,12,1,0,-0.133345862097823,-0.14074531882904553,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0108,inert,gsm8k_322,15,8,13,1,0,-0.16365491456522985,-0.37534984012902717,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0109,inert,gsm8k_482,7,2,4,1,1,-0.010778381909336615,-0.005383172874837155,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0110,inert,gsm8k_222,9,3,6,1,0,-0.008308541010093337,-0.008309736604995654,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0111,inert,gsm8k_232,25,3,6,1,1,-0.03190462127420777,-0.028036634312724896,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0112,inert,gsm8k_352,23,4,7,1,1,-0.12625852511086388,-0.10776706065113995,0.96484375
rlhflow_prm,gsm8k,gsm8k_matched_0113,inert,gsm8k_121,8,3,7,1,0,-0.039961621559345975,-0.04289608653069431,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0114,inert,gsm8k_348,14,4,8,1,0,-0.03406505062259187,-0.052851218048377197,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0115,inert,gsm8k_252,12,5,8,1,0,-0.10305664539391689,-0.15529639034706988,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0116,inert,gsm8k_247,28,3,8,1,0,-0.014684366777169496,-0.015173722815428496,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0117,inert,gsm8k_443,11,2,9,1,0,-0.24630824691048508,-0.30199410756291506,0.96435546875
rlhflow_prm,gsm8k,gsm8k_matched_0118,inert,gsm8k_443,1,2,10,1,1,-0.5413663001612831,-0.43633589169280584,0.97314453125
rlhflow_prm,gsm8k,gsm8k_matched_0119,inert,gsm8k_137,5,7,13,1,1,-0.0431251494669581,-0.03924493744957011,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0120,inert,gsm8k_348,2,4,8,1,0,-0.038116529303644626,-0.04475216110455117,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0121,inert,gsm8k_054,15,2,4,1,0,-0.08184671913146169,-0.12598988587524948,0.98876953125
rlhflow_prm,gsm8k,gsm8k_matched_0122,inert,gsm8k_207,24,2,4,1,0,-0.05441364491230506,-0.05956616365438975,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0123,inert,gsm8k_207,26,2,4,1,0,-0.03636804244313049,-0.044923135037537774,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0124,inert,gsm8k_253,19,2,4,1,1,-0.012726190230769648,-0.009302366881216039,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0125,inert,gsm8k_259,9,2,4,1,1,-0.2757572133407117,-0.27438150981004655,0.98193359375
rlhflow_prm,gsm8k,gsm8k_matched_0126,inert,gsm8k_352,28,3,6,1,1,-0.08025660465110657,-0.07097942608986037,0.98388671875
rlhflow_prm,gsm8k,gsm8k_matched_0127,inert,gsm8k_348,31,4,8,1,0,-0.012714674939190145,-0.015177064084602959,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0128,inert,gsm8k_352,27,4,7,1,1,-0.12601696653937886,-0.120200474702664,0.974609375
rlhflow_prm,gsm8k,gsm8k_matched_0129,inert,gsm8k_273,6,3,9,1,0,-0.06429360203823585,-0.08107631796320698,0.9951171875
rlhflow_prm,gsm8k,gsm8k_matched_0130,inert,gsm8k_320,23,5,12,1,0,-0.07811964524435637,-0.12012601221937637,0.9951171875
rlhflow_prm,gsm8k,gsm8k_matched_0131,inert,gsm8k_320,24,5,12,1,0,-0.11101902085946487,-0.143162593290665,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0132,inert,gsm8k_006,8,7,8,1,0,-0.014176037877454039,-0.015158586406519837,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0133,inert,gsm8k_466,21,7,8,1,0,-0.049712080055346386,-0.466488334596557,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0134,inert,gsm8k_090,16,2,4,1,0,-0.03819794895847982,-0.06314728057686023,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0135,inert,gsm8k_102,18,4,6,1,0,-0.18594485101708316,-0.1969189481280494,0.986328125
rlhflow_prm,gsm8k,gsm8k_matched_0136,inert,gsm8k_028,21,2,4,1,1,-0.043407782642870596,-0.03408955700194878,0.9931640625
rlhflow_prm,gsm8k,gsm8k_matched_0137,inert,gsm8k_070,31,2,4,1,0,-0.17056592442900617,-0.20362133294992948,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0138,inert,gsm8k_110,16,2,4,1,0,-0.024033968536129158,-0.05847153990880011,0.99462890625
rlhflow_prm,gsm8k,gsm8k_matched_0139,inert,gsm8k_417,0,3,4,1,0,-0.07371082810688595,-0.11377460614918478,0.9912109375
rlhflow_prm,gsm8k,gsm8k_matched_0140,inert,gsm8k_330,30,2,4,1,0,-0.20151769987607085,-0.21974637359640972,0.9619140625
rlhflow_prm,gsm8k,gsm8k_matched_0141,inert,gsm8k_356,20,2,4,1,0,-0.04082270954341742,-0.053484325306471604,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0142,inert,gsm8k_249,11,5,13,1,1,-0.07805238589637903,-0.07756686749597616,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0143,inert,gsm8k_417,28,3,4,1,1,-0.0986749222095675,-0.09303962574118606,0.9833984375
rlhflow_prm,gsm8k,gsm8k_matched_0144,inert,gsm8k_115,12,2,4,1,1,-0.2967281078274299,-0.22777206582652526,0.98388671875
rlhflow_prm,gsm8k,gsm8k_matched_0145,inert,gsm8k_249,26,3,5,1,0,-0.10031079716354493,-0.10516723070504323,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0146,inert,gsm8k_097,1,5,6,1,0,-0.044793669552369735,-0.046767935539123465,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0147,inert,gsm8k_003,24,3,6,1,1,-0.021044063674828813,-0.020564306680257858,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0148,inert,gsm8k_115,8,3,4,1,1,-0.16393790307795325,-0.12591164426148183,0.9482421875
rlhflow_prm,gsm8k,gsm8k_matched_0149,inert,gsm8k_115,16,3,4,1,1,-0.37940876457627987,-0.26911846328920563,0.9072265625
rlhflow_prm,gsm8k,gsm8k_matched_0150,inert,gsm8k_243,25,3,4,1,1,-0.040957418196101006,-0.017183492603439876,0.97265625
rlhflow_prm,gsm8k,gsm8k_matched_0151,inert,gsm8k_383,9,3,4,1,1,-0.24947809084173,-0.22826896024668694,0.97607421875
rlhflow_prm,gsm8k,gsm8k_matched_0152,inert,gsm8k_294,11,2,4,1,1,-0.01029744732980141,-0.00636788828270304,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0153,inert,gsm8k_281,11,9,12,1,0,-0.04490961435166841,-0.04784431797462561,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0154,inert,gsm8k_391,6,9,13,1,0,-0.017154766340585433,-0.02597498344943794,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0155,inert,gsm8k_249,17,6,12,1,0,-0.08656002380150035,-0.14100045036025965,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0156,inert,gsm8k_211,20,9,13,1,0,-0.016168600524483386,-0.017634279322027737,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0157,inert,gsm8k_286,21,8,11,1,0,-0.024552576187576922,-0.024552576187576922,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0158,inert,gsm8k_090,19,2,4,1,0,-0.05695498209691387,-0.082815221630104,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0159,inert,gsm8k_152,11,3,6,1,0,-0.04097654035323968,-0.04759798401145,0.9970703125
rlhflow_prm,gsm8k,gsm8k_matched_0160,inert,gsm8k_264,2,3,6,1,0,-0.030570397420326523,-0.0384128387074518,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0161,inert,gsm8k_449,7,3,6,1,1,-0.003907919939697587,-0.003419758326540645,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0162,inert,gsm8k_379,27,3,6,1,0,-0.006847650918855453,-0.006848606926719574,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0163,inert,gsm8k_112,7,3,4,1,1,-0.022140710518202933,-0.017702436263792393,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0164,inert,gsm8k_124,20,4,6,1,0,-0.04365353179418702,-0.10509200884512968,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0165,inert,gsm8k_272,30,2,4,1,0,-0.01519658073944826,-0.015207905939895218,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0166,inert,gsm8k_120,14,3,6,1,1,-0.11587573208320244,-0.07502069109702775,0.96044921875
rlhflow_prm,gsm8k,gsm8k_matched_0167,inert,gsm8k_388,23,3,6,1,0,-0.03039082285594048,-0.032903341526453835,0.99658203125
rlhflow_prm,gsm8k,gsm8k_matched_0168,inert,gsm8k_499,8,2,8,1,0,-0.03434908266024531,-0.04814423734502603,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0169,inert,gsm8k_196,14,2,4,1,1,-0.026148726059294955,-0.02316540897929391,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0170,inert,gsm8k_252,7,6,9,1,0,-0.12432201460041406,-0.15619913889656104,0.99609375
rlhflow_prm,gsm8k,gsm8k_matched_0171,inert,gsm8k_131,25,4,6,1,0,-0.013702023933969344,-0.013702262585578207,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0172,inert,gsm8k_498,23,5,9,1,0,-0.03780191433963352,-0.40433864337824843,0.99755859375
rlhflow_prm,gsm8k,gsm8k_matched_0173,inert,gsm8k_366,24,2,8,1,0,-0.019572417034722855,-0.024471977891667464,0.99853515625
rlhflow_prm,gsm8k,gsm8k_matched_0174,inert,gsm8k_209,8,2,7,1,0,-0.16207378919173374,-0.23113512507809855,0.97119140625
rlhflow_prm,gsm8k,gsm8k_matched_0175,inert,gsm8k_383,27,3,4,1,1,-0.339277954834643,-0.26695969338226344,0.97607421875
rlhflow_prm,gsm8k,gsm8k_matched_0176,inert,gsm8k_112,17,3,4,1,1,-0.024131751494516837,-0.019688534235421804,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0177,inert,gsm8k_420,16,3,7,1,1,-0.04512066807367355,-0.0412499187330036,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0178,inert,gsm8k_294,14,2,4,1,1,-0.0034211923379940945,-0.0019550348358033506,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0179,inert,gsm8k_112,0,3,4,1,0,-0.029627643419445696,-0.03774318714723851,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0180,inert,gsm8k_211,16,8,13,1,0,-0.04278734014962389,-0.04572733044804532,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0181,inert,gsm8k_213,18,6,13,1,1,-0.07075126457261081,-0.06780934579249737,0.99267578125
rlhflow_prm,gsm8k,gsm8k_matched_0182,inert,gsm8k_268,3,6,8,1,0,-0.024568723955636623,-0.025057124453745496,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0183,inert,gsm8k_290,7,4,9,1,0,-0.055540084614483974,-0.05749870717076803,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0184,inert,gsm8k_072,19,6,8,1,0,-0.01714126625230078,-0.01762990540201852,0.99951171875
rlhflow_prm,gsm8k,gsm8k_matched_0185,inert,gsm8k_108,20,4,9,1,0,-0.07759719197725932,-0.08102581788529614,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0186,inert,gsm8k_303,11,4,5,1,1,-0.2852446463317717,-0.22366278391845756,0.96484375
rlhflow_prm,gsm8k,gsm8k_matched_0187,inert,gsm8k_384,23,7,11,1,1,-0.034313598480246406,-0.03382519563668603,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0188,inert,gsm8k_084,14,8,12,1,0,-0.021583468720254056,-0.02451530408524662,1.0
rlhflow_prm,gsm8k,gsm8k_matched_0189,inert,gsm8k_418,15,4,7,1,1,-0.07576507904202266,-0.07233644982894123,0.99365234375
rlhflow_prm,gsm8k,gsm8k_matched_0190,inert,gsm8k_112,23,3,4,1,1,-0.01470941548222629,-0.012260919003051592,0.998046875
rlhflow_prm,gsm8k,gsm8k_matched_0191,inert,gsm8k_243,0,3,7,1,1,-0.0437467115199279,-0.04339024515512249,0.98974609375
rlhflow_prm,gsm8k,gsm8k_matched_0192,inert,gsm8k_244,12,4,7,1,0,-0.041162585362822385,-0.7852726977289305,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0193,inert,gsm8k_039,28,3,7,1,1,-0.17635861712845688,-0.16701390886499864,0.986328125
rlhflow_prm,gsm8k,gsm8k_matched_0194,inert,gsm8k_319,30,4,11,1,1,-0.04712534850999975,-0.04173881482073271,0.994140625
rlhflow_prm,gsm8k,gsm8k_matched_0195,inert,gsm8k_161,9,4,9,1,0,-0.08819378332502328,-0.10813788716829476,0.9921875
rlhflow_prm,gsm8k,gsm8k_matched_0196,inert,gsm8k_472,19,4,10,1,0,-0.04141961777306652,-0.043865204709745184,0.9990234375
rlhflow_prm,gsm8k,gsm8k_matched_0197,inert,gsm8k_303,29,4,5,1,1,-0.12435129309808607,-0.10316193487150783,0.9765625
rlhflow_prm,gsm8k,gsm8k_matched_0198,inert,gsm8k_483,15,3,4,1,1,-0.11658874166972359,-0.07468322884211173,0.9619140625
rlhflow_prm,gsm8k,gsm8k_matched_0199,inert,gsm8k_483,25,3,4,1,0,-0.16821728330251162,-0.16851037377900463,0.96923828125
skywork_prm,gsm8k,gsm8k_matched_0000,necessary,gsm8k_000,4,8,10,1,0,-5.1026436605447465,-5.702561682800096,0.8232421875
skywork_prm,gsm8k,gsm8k_matched_0001,necessary,gsm8k_003,18,3,4,1,1,-0.30522748469006755,-0.24159685579185436,0.85546875
skywork_prm,gsm8k,gsm8k_matched_0002,necessary,gsm8k_014,6,3,6,1,0,-0.6195691010313058,-1.9252108692614849,0.900390625
skywork_prm,gsm8k,gsm8k_matched_0003,necessary,gsm8k_016,11,6,7,1,0,-2.5704937933187724,-2.9936484147421494,0.75830078125
skywork_prm,gsm8k,gsm8k_matched_0004,necessary,gsm8k_016,15,7,8,1,1,-2.718096359113181,-2.439508767893002,0.76953125
skywork_prm,gsm8k,gsm8k_matched_0005,necessary,gsm8k_020,11,5,13,1,0,-2.205890567458075,-6.2820415518425285,0.82080078125
skywork_prm,gsm8k,gsm8k_matched_0006,necessary,gsm8k_025,17,7,10,1,1,-3.978043670345788,-2.6345369917561845,0.322021484375
skywork_prm,gsm8k,gsm8k_matched_0007,necessary,gsm8k_025,18,6,8,1,1,-3.4391434908085996,-3.0720400401106516,0.6162109375
skywork_prm,gsm8k,gsm8k_matched_0008,necessary,gsm8k_028,4,3,5,1,1,-0.3479723111148699,-0.23472734775870938,0.9326171875
skywork_prm,gsm8k,gsm8k_matched_0009,necessary,gsm8k_028,30,3,4,1,0,-0.2927171063433232,-0.5211677655722328,0.9326171875
skywork_prm,gsm8k,gsm8k_matched_0010,necessary,gsm8k_030,18,2,5,1,0,-1.206954106386815,-1.4682246693966865,0.7060546875
skywork_prm,gsm8k,gsm8k_matched_0011,necessary,gsm8k_030,11,7,8,1,0,-1.5915539292705192,-2.991831786944263,0.705078125
skywork_prm,gsm8k,gsm8k_matched_0012,necessary,gsm8k_033,0,2,4,1,1,-0.05267267200283104,-0.043330949083326846,0.98828125
skywork_prm,gsm8k,gsm8k_matched_0013,necessary,gsm8k_033,5,2,4,1,1,-0.034852466196398285,-0.026536548481278427,0.9912109375
skywork_prm,gsm8k,gsm8k_matched_0014,necessary,gsm8k_033,31,2,4,1,1,-0.03534740668298926,-0.03147401439043311,0.99169921875
skywork_prm,gsm8k,gsm8k_matched_0015,necessary,gsm8k_034,17,2,4,1,0,-0.09458511291352636,-0.1530809714353577,0.97607421875
skywork_prm,gsm8k,gsm8k_matched_0016,necessary,gsm8k_035,28,4,6,1,1,-5.984117775375989,-1.087443737429685,0.422607421875
skywork_prm,gsm8k,gsm8k_matched_0017,necessary,gsm8k_038,9,3,4,1,1,-1.2864758140621704,-0.7299412369220112,0.56591796875
skywork_prm,gsm8k,gsm8k_matched_0018,necessary,gsm8k_038,24,2,4,1,1,-2.6946263539724247,-1.8743286856343164,0.385986328125
skywork_prm,gsm8k,gsm8k_matched_0019,necessary,gsm8k_038,25,3,4,1,1,-1.6763998975127734,-1.0921432658471337,0.5634765625
skywork_prm,gsm8k,gsm8k_matched_0020,necessary,gsm8k_038,3,2,4,1,1,-1.1793900342077852,-0.8922264638342753,0.65087890625
skywork_prm,gsm8k,gsm8k_matched_0021,necessary,gsm8k_046,14,3,4,1,1,-0.7042678511918318,-0.5471262120163525,0.845703125
skywork_prm,gsm8k,gsm8k_matched_0022,necessary,gsm8k_046,30,3,5,1,1,-1.6206391423321274,-1.177996816018185,0.61572265625
skywork_prm,gsm8k,gsm8k_matched_0023,necessary,gsm8k_051,29,5,10,1,0,-3.7710149633736085,-4.012418384502526,0.69580078125
skywork_prm,gsm8k,gsm8k_matched_0024,necessary,gsm8k_051,15,5,9,1,0,-2.6225863972521544,-5.48321114343216,0.771484375
skywork_prm,gsm8k,gsm8k_matched_0025,necessary,gsm8k_053,9,5,12,1,0,-1.5532216889172956,-1.7637976213671285,0.85888671875
skywork_prm,gsm8k,gsm8k_matched_0026,necessary,gsm8k_054,28,8,10,1,1,-2.9802685450711452,-2.847393666878821,0.76123046875
skywork_prm,gsm8k,gsm8k_matched_0027,necessary,gsm8k_055,24,4,7,1,0,-0.34329481352055946,-0.34621600029218924,0.96875
skywork_prm,gsm8k,gsm8k_matched_0028,necessary,gsm8k_055,0,2,6,1,0,-0.30401235271457305,-0.7908313344878912,0.95068359375
skywork_prm,gsm8k,gsm8k_matched_0029,necessary,gsm8k_055,7,2,5,1,0,-0.40440836552708026,-0.8532787797289858,0.93310546875
skywork_prm,gsm8k,gsm8k_matched_0030,necessary,gsm8k_057,27,8,10,1,1,-12.294453394896545,-11.429525649445214,0.25048828125
skywork_prm,gsm8k,gsm8k_matched_0031,necessary,gsm8k_060,27,3,4,1,1,-1.4015480867624743,-1.3292439955383852,0.7734375
skywork_prm,gsm8k,gsm8k_matched_0032,necessary,gsm8k_060,11,3,4,1,0,-1.1011532854413455,-1.7902538732239586,0.84912109375
skywork_prm,gsm8k,gsm8k_matched_0033,necessary,gsm8k_060,31,3,4,1,0,-1.1899144441547629,-2.3855877437614605,0.84912109375
skywork_prm,gsm8k,gsm8k_matched_0034,necessary,gsm8k_060,7,3,4,1,0,-1.0807732618860522,-2.0077741669838063,0.8798828125
skywork_prm,gsm8k,gsm8k_matched_0035,necessary,gsm8k_060,19,3,4,1,1,-1.3224313284717895,-1.2085003218393087,0.77001953125
skywork_prm,gsm8k,gsm8k_matched_0036,necessary,gsm8k_060,24,3,4,1,0,-1.360207381943757,-1.6246322870112966,0.76953125
skywork_prm,gsm8k,gsm8k_matched_0037,necessary,gsm8k_063,8,3,7,1,0,-1.4841178688978478,-4.717837236412186,0.65380859375
skywork_prm,gsm8k,gsm8k_matched_0038,necessary,gsm8k_064,31,5,9,1,0,-1.1838193029812216,-1.527962143445188,0.87646484375
skywork_prm,gsm8k,gsm8k_matched_0039,necessary,gsm8k_064,28,6,10,1,0,-1.1418436684238868,-1.6015103635035701,0.88818359375
skywork_prm,gsm8k,gsm8k_matched_0040,necessary,gsm8k_064,13,4,8,1,0,-0.8033168555728372,-1.3756226614971754,0.896484375
skywork_prm,gsm8k,gsm8k_matched_0041,necessary,gsm8k_064,23,4,7,1,1,-1.1829372444213728,-1.1046236822067281,0.845703125
skywork_prm,gsm8k,gsm8k_matched_0042,necessary,gsm8k_064,8,4,7,1,0,-0.9924334016997816,-1.1989593157747416,0.8828125
skywork_prm,gsm8k,gsm8k_matched_0043,necessary,gsm8k_064,21,4,7,1,0,-0.7659942126019031,-0.848621568528046,0.88427734375
skywork_prm,gsm8k,gsm8k_matched_0044,necessary,gsm8k_066,22,5,6,1,1,-2.1046890363511923,-1.6325581460892828,0.8662109375
skywork_prm,gsm8k,gsm8k_matched_0045,necessary,gsm8k_069,6,3,6,1,0,-0.5268457828199575,-0.5751884318442234,0.8984375
skywork_prm,gsm8k,gsm8k_matched_0046,necessary,gsm8k_072,1,2,8,1,0,-2.8606344832835684,-2.9005504703838687,0.72900390625
skywork_prm,gsm8k,gsm8k_matched_0047,necessary,gsm8k_072,27,3,7,1,0,-5.882008571350391,-5.992451564984675,0.27001953125
skywork_prm,gsm8k,gsm8k_matched_0048,necessary,gsm8k_075,30,2,4,1,0,-0.5776320437830675,-5.617465741423797,0.84912109375
skywork_prm,gsm8k,gsm8k_matched_0049,necessary,gsm8k_076,11,5,12,1,0,-5.048706057622448,-5.660816338765725,0.59033203125
skywork_prm,gsm8k,gsm8k_matched_0050,necessary,gsm8k_081,31,8,10,1,0,-1.9498075611861567,-4.7811033722891105,0.8544921875
skywork_prm,gsm8k,gsm8k_matched_0051,necessary,gsm8k_082,26,4,7,1,0,-0.33860512537384957,-4.246222541034768,0.93212890625
skywork_prm,gsm8k,gsm8k_matched_0052,necessary,gsm8k_084,5,2,4,1,1,-0.09163762508702131,-0.08896156368169528,0.96142578125
skywork_prm,gsm8k,gsm8k_matched_0053,necessary,gsm8k_092,5,2,4,1,1,-0.6059030410931551,-0.47713411033656145,0.7890625
skywork_prm,gsm8k,gsm8k_matched_0054,necessary,gsm8k_092,22,2,4,1,0,-2.0109606897590133,-2.018369860504991,0.8486328125
skywork_prm,gsm8k,gsm8k_matched_0055,necessary,gsm8k_092,2,2,4,1,0,-0.1328024696032459,-0.3505632755717372,0.95849609375
skywork_prm,gsm8k,gsm8k_matched_0056,necessary,gsm8k_092,7,2,4,1,0,-0.158040723187476,-5.5179961160702415,0.98095703125
skywork_prm,gsm8k,gsm8k_matched_0057,necessary,gsm8k_092,12,2,4,1,0,-0.158040723187476,-5.5179961160702415,0.98095703125
skywork_prm,gsm8k,gsm8k_matched_0058,necessary,gsm8k_092,30,2,4,1,0,-0.158040723187476,-5.5179961160702415,0.98095703125
skywork_prm,gsm8k,gsm8k_matched_0059,necessary,gsm8k_093,28,8,10,1,0,-3.529733879594469,-3.7423819703212295,0.515625
skywork_prm,gsm8k,gsm8k_matched_0060,necessary,gsm8k_096,10,3,6,1,0,-0.274005920733051,-0.5091583816272294,0.9423828125
skywork_prm,gsm8k,gsm8k_matched_0061,necessary,gsm8k_096,25,3,6,1,0,-0.20181734037388416,-0.40439475034032424,0.9541015625
skywork_prm,gsm8k,gsm8k_matched_0062,necessary,gsm8k_096,26,3,9,1,0,-0.5180289410243409,-0.5406519401736608,0.888671875
skywork_prm,gsm8k,gsm8k_matched_0063,necessary,gsm8k_098,19,3,4,1,0,-1.1649091900088742,-2.566088624745295,0.7822265625
skywork_prm,gsm8k,gsm8k_matched_0064,necessary,gsm8k_103,11,6,9,1,1,-1.2863551404015148,-1.2691985615501655,0.82763671875
skywork_prm,gsm8k,gsm8k_matched_0065,necessary,gsm8k_109,25,4,6,1,1,-1.4621377374952302,-1.3407472352421872,0.6904296875
skywork_prm,gsm8k,gsm8k_matched_0066,necessary,gsm8k_110,16,3,4,1,1,-1.32034423185237,-1.0093918170702996,0.7490234375
skywork_prm,gsm8k,gsm8k_matched_0067,necessary,gsm8k_111,2,3,8,1,1,-0.80923637508382,-0.7871502783215757,0.8828125
skywork_prm,gsm8k,gsm8k_matched_0068,necessary,gsm8k_112,0,2,4,1,0,-0.5911264755188692,-0.7395986019832416,0.85791015625
skywork_prm,gsm8k,gsm8k_matched_0069,necessary,gsm8k_112,1,2,4,1,0,-0.5647619743272666,-0.7020181013871575,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0070,necessary,gsm8k_112,3,2,4,1,0,-0.6080531186195225,-0.753662815256435,0.849609375
skywork_prm,gsm8k,gsm8k_matched_0071,necessary,gsm8k_112,6,2,4,1,0,-0.5865689945424116,-0.7544208402479241,0.84912109375
skywork_prm,gsm8k,gsm8k_matched_0072,necessary,gsm8k_112,7,2,4,1,0,-0.5990032830996046,-0.6946409785652419,0.849609375
skywork_prm,gsm8k,gsm8k_matched_0073,necessary,gsm8k_112,8,2,4,1,0,-0.5788252441186178,-0.7134095964841546,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0074,necessary,gsm8k_112,17,2,4,1,0,-0.5847694278676803,-0.6616019997738293,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0075,necessary,gsm8k_112,19,2,4,1,0,-0.5502290199726961,-0.6613000083683724,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0076,necessary,gsm8k_112,20,2,4,1,0,-0.5552165614837352,-0.6733423014104911,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0077,necessary,gsm8k_112,21,2,4,1,0,-0.603071431605654,-0.6563939781041637,0.82763671875
skywork_prm,gsm8k,gsm8k_matched_0078,necessary,gsm8k_112,23,2,4,1,0,-0.581748277533504,-0.6452917503371223,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0079,necessary,gsm8k_112,26,2,4,1,0,-0.6090476487860309,-0.7624094345323522,0.849609375
skywork_prm,gsm8k,gsm8k_matched_0080,necessary,gsm8k_112,27,2,4,1,0,-0.552719681285148,-0.6723332195892461,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0081,necessary,gsm8k_112,28,2,4,1,0,-0.5741085989969994,-0.6312352939978988,0.85791015625
skywork_prm,gsm8k,gsm8k_matched_0082,necessary,gsm8k_112,29,2,4,1,0,-0.5553731306435704,-0.6781027826520096,0.8583984375
skywork_prm,gsm8k,gsm8k_matched_0083,necessary,gsm8k_112,14,3,4,1,1,-0.7275205543492939,-0.3875015131707592,0.71728515625
skywork_prm,gsm8k,gsm8k_matched_0084,necessary,gsm8k_115,1,2,4,1,1,-4.686274403395532,-3.454136004205011,0.222412109375
skywork_prm,gsm8k,gsm8k_matched_0085,necessary,gsm8k_115,8,2,4,1,1,-4.383240400862714,-3.3609400170766057,0.261962890625
skywork_prm,gsm8k,gsm8k_matched_0086,necessary,gsm8k_115,16,2,4,1,1,-3.3983894528362506,-2.28677607401994,0.3720703125
skywork_prm,gsm8k,gsm8k_matched_0087,necessary,gsm8k_116,30,6,7,1,0,-0.42299370193975544,-0.6013259066099808,0.96240234375
skywork_prm,gsm8k,gsm8k_matched_0088,necessary,gsm8k_116,12,8,9,1,1,-0.7897304033977961,-0.7452257331583785,0.94384765625
skywork_prm,gsm8k,gsm8k_matched_0089,necessary,gsm8k_116,5,4,9,1,1,-1.3222421820925132,-0.7695358893686223,0.8515625
skywork_prm,gsm8k,gsm8k_matched_0090,necessary,gsm8k_116,22,4,9,1,1,-0.6153171668956259,-0.5048660650088419,0.9111328125
skywork_prm,gsm8k,gsm8k_matched_0091,necessary,gsm8k_116,6,4,7,1,0,-0.47657375433746274,-0.9389683796849414,0.93505859375
skywork_prm,gsm8k,gsm8k_matched_0092,necessary,gsm8k_116,28,4,7,1,0,-0.4001906027475179,-0.9845326230631144,0.9267578125
skywork_prm,gsm8k,gsm8k_matched_0093,necessary,gsm8k_117,11,3,4,1,1,-0.42788606673491086,-0.34034215148675984,0.9326171875
skywork_prm,gsm8k,gsm8k_matched_0094,necessary,gsm8k_125,2,2,4,1,1,-0.9962444972041631,-0.6872378247620338,0.65185546875
skywork_prm,gsm8k,gsm8k_matched_0095,necessary,gsm8k_125,4,2,4,1,1,-1.0033496587556214,-0.6362869964600701,0.666015625
skywork_prm,gsm8k,gsm8k_matched_0096,necessary,gsm8k_125,5,2,4,1,1,-1.0157783546625776,-0.6714888529996709,0.666015625
skywork_prm,gsm8k,gsm8k_matched_0097,necessary,gsm8k_125,12,2,4,1,1,-1.0150146837861918,-0.6681803602360239,0.65673828125
skywork_prm,gsm8k,gsm8k_matched_0098,necessary,gsm8k_125,13,2,4,1,1,-1.015743362432944,-0.6429591543993568,0.658203125
skywork_prm,gsm8k,gsm8k_matched_0099,necessary,gsm8k_125,20,2,4,1,1,-1.013183855783998,-0.7670113545909495,0.65185546875
skywork_prm,gsm8k,gsm8k_matched_0100,necessary,gsm8k_125,3,2,4,1,1,-1.2907612601601186,-1.0363362399883598,0.681640625
skywork_prm,gsm8k,gsm8k_matched_0101,necessary,gsm8k_127,6,3,4,1,1,-0.11262827151376528,-0.08030875457417876,0.95556640625
skywork_prm,gsm8k,gsm8k_matched_0102,necessary,gsm8k_127,28,3,4,1,1,-0.1307623500990018,-0.11944911002692517,0.9541015625
skywork_prm,gsm8k,gsm8k_matched_0103,necessary,gsm8k_131,17,3,6,1,0,-0.6747209598501374,-0.9041101313822107,0.8955078125
skywork_prm,gsm8k,gsm8k_matched_0104,necessary,gsm8k_131,31,3,6,1,0,-0.5717746693910092,-0.8440878110550852,0.9169921875
skywork_prm,gsm8k,gsm8k_matched_0105,necessary,gsm8k_133,7,4,7,1,0,-0.7988864863384034,-3.6506184852085957,0.90380859375
skywork_prm,gsm8k,gsm8k_matched_0106,necessary,gsm8k_135,27,5,12,1,1,-0.9134163337481396,-0.9021399980059838,0.9140625
skywork_prm,gsm8k,gsm8k_matched_0107,necessary,gsm8k_137,15,11,12,1,1,-8.216648435867326,-7.879133989667669,0.367919921875
skywork_prm,gsm8k,gsm8k_matched_0108,necessary,gsm8k_137,9,8,13,1,0,-8.670332675448183,-8.750401658078536,0.4521484375
skywork_prm,gsm8k,gsm8k_matched_0109,necessary,gsm8k_147,14,2,4,1,0,-2.371083785238312,-2.443201713876414,0.464599609375
skywork_prm,gsm8k,gsm8k_matched_0110,necessary,gsm8k_149,6,3,6,1,0,-0.3523531357641161,-0.42687543519636123,0.90966796875
skywork_prm,gsm8k,gsm8k_matched_0111,necessary,gsm8k_149,21,3,6,1,0,-0.36438312977132215,-0.3903346185315555,0.91015625
skywork_prm,gsm8k,gsm8k_matched_0112,necessary,gsm8k_150,18,4,7,1,0,-1.781085428727277,-3.3112290955181902,0.765625
skywork_prm,gsm8k,gsm8k_matched_0113,necessary,gsm8k_161,21,3,7,1,0,-1.794077627274043,-2.911480460823982,0.734375
skywork_prm,gsm8k,gsm8k_matched_0114,necessary,gsm8k_161,23,4,8,1,0,-1.6168197619629068,-2.912442800579714,0.748046875
skywork_prm,gsm8k,gsm8k_matched_0115,necessary,gsm8k_174,18,5,8,1,0,-2.2533021120425687,-3.0994044510934975,0.7626953125
skywork_prm,gsm8k,gsm8k_matched_0116,necessary,gsm8k_174,20,3,8,1,1,-5.742114883076608,-4.866229933229904,0.30029296875
skywork_prm,gsm8k,gsm8k_matched_0117,necessary,gsm8k_177,4,2,9,1,0,-4.461429771536645,-7.852888949021359,0.53759765625
skywork_prm,gsm8k,gsm8k_matched_0118,necessary,gsm8k_177,7,2,10,1,0,-6.938245597004429,-12.344528782165366,0.5556640625
skywork_prm,gsm8k,gsm8k_matched_0119,necessary,gsm8k_183,31,7,13,1,0,-1.6074881620556107,-1.7494137151077964,0.84375
skywork_prm,gsm8k,gsm8k_matched_0120,necessary,gsm8k_183,20,4,8,1,0,-0.6204686912026166,-1.0904486992877647,0.93505859375
skywork_prm,gsm8k,gsm8k_matched_0121,necessary,gsm8k_183,1,2,4,1,0,-0.9682168515277985,-2.0911699162365136,0.89892578125
skywork_prm,gsm8k,gsm8k_matched_0122,necessary,gsm8k_183,6,2,4,1,0,-1.0243116335167481,-1.5134430270919408,0.80029296875
skywork_prm,gsm8k,gsm8k_matched_0123,necessary,gsm8k_183,12,2,4,1,0,-0.7240551162291975,-1.7932014674591972,0.89990234375
skywork_prm,gsm8k,gsm8k_matched_0124,necessary,gsm8k_183,21,2,4,1,0,-0.9971962847584669,-1.4557036481602035,0.89990234375
skywork_prm,gsm8k,gsm8k_matched_0125,necessary,gsm8k_183,28,2,4,1,0,-0.9831253435292,-1.143075234215495,0.7958984375
skywork_prm,gsm8k,gsm8k_matched_0126,necessary,gsm8k_185,16,3,6,1,0,-0.18107567919623055,-0.4406065565557108,0.95947265625
skywork_prm,gsm8k,gsm8k_matched_0127,necessary,gsm8k_188,10,4,8,1,1,-0.9959792618324949,-0.9581705956186312,0.8759765625
skywork_prm,gsm8k,gsm8k_matched_0128,necessary,gsm8k_189,8,4,7,1,0,-0.7708189186973136,-1.3041936787947819,0.92333984375
skywork_prm,gsm8k,gsm8k_matched_0129,necessary,gsm8k_192,18,3,9,1,0,-1.9527324377401725,-3.61379509290768,0.67138671875
skywork_prm,gsm8k,gsm8k_matched_0130,necessary,gsm8k_199,31,5,12,1,1,-3.959252947568944,-1.804470056310478,0.50927734375
skywork_prm,gsm8k,gsm8k_matched_0131,necessary,gsm8k_199,14,5,12,1,0,-1.7139916067183851,-1.9253347817050035,0.7939453125
skywork_prm,gsm8k,gsm8k_matched_0132,necessary,gsm8k_200,11,7,8,1,0,-1.7575450601032487,-1.8455012883674886,0.8125
skywork_prm,gsm8k,gsm8k_matched_0133,necessary,gsm8k_200,16,7,8,1,0,-1.964451265560921,-2.101257508965006,0.5439453125
skywork_prm,gsm8k,gsm8k_matched_0134,necessary,gsm8k_204,3,2,4,1,1,-1.7293413388492562,-1.6343967632464,0.59619140625
skywork_prm,gsm8k,gsm8k_matched_0135,necessary,gsm8k_205,0,4,6,1,1,-2.158289091651719,-1.9290763139180163,0.7705078125
skywork_prm,gsm8k,gsm8k_matched_0136,necessary,gsm8k_211,9,2,4,1,1,-1.0168276698775256,-0.4856993811057322,0.6171875
skywork_prm,gsm8k,gsm8k_matched_0137,necessary,gsm8k_211,17,2,4,1,1,-0.7410147424163233,-0.41791070138328695,0.75732421875
skywork_prm,gsm8k,gsm8k_matched_0138,necessary,gsm8k_211,21,2,4,1,1,-0.5577573781208948,-0.2998709835013526,0.7958984375
skywork_prm,gsm8k,gsm8k_matched_0139,necessary,gsm8k_211,1,3,4,1,1,-0.43217123352543857,-0.29227050305819063,0.8681640625
skywork_prm,gsm8k,gsm8k_matched_0140,necessary,gsm8k_211,0,2,4,1,1,-0.43217424174343233,-0.3351153893583228,0.85107421875
skywork_prm,gsm8k,gsm8k_matched_0141,necessary,gsm8k_211,4,2,4,1,1,-0.4232113906347628,-0.35337874115032614,0.8603515625
skywork_prm,gsm8k,gsm8k_matched_0142,necessary,gsm8k_213,18,5,13,1,0,-0.7408493017488028,-0.8162799095122519,0.927734375
skywork_prm,gsm8k,gsm8k_matched_0143,necessary,gsm8k_214,23,3,4,1,1,-3.158261341946373,-2.1749985747839444,0.37353515625
skywork_prm,gsm8k,gsm8k_matched_0144,necessary,gsm8k_215,15,2,4,1,1,-1.0705387545067602,-1.0255317602387801,0.8603515625
skywork_prm,gsm8k,gsm8k_matched_0145,necessary,gsm8k_219,10,3,5,1,1,-0.726325582374644,-0.5181386767913084,0.8759765625
skywork_prm,gsm8k,gsm8k_matched_0146,necessary,gsm8k_227,0,5,6,1,0,-1.9237861439699506,-3.230246653449588,0.66845703125
skywork_prm,gsm8k,gsm8k_matched_0147,necessary,gsm8k_229,5,3,6,1,1,-1.4799330450039812,-1.423959464348653,0.8310546875
skywork_prm,gsm8k,gsm8k_matched_0148,necessary,gsm8k_237,0,3,4,1,0,-0.05017075170746072,-0.08182128245116126,0.98388671875
skywork_prm,gsm8k,gsm8k_matched_0149,necessary,gsm8k_237,7,3,4,1,1,-0.043723915592836685,-0.030945611790707872,0.98388671875
skywork_prm,gsm8k,gsm8k_matched_0150,necessary,gsm8k_237,19,3,4,1,1,-0.05017075170746072,-0.04745011246217113,0.98388671875
skywork_prm,gsm8k,gsm8k_matched_0151,necessary,gsm8k_237,26,3,4,1,0,-0.05266141301991259,-0.12338293806633474,0.98388671875
skywork_prm,gsm8k,gsm8k_matched_0152,necessary,gsm8k_243,2,2,4,1,1,-0.6370099631133768,-0.5470157049946998,0.86279296875
skywork_prm,gsm8k,gsm8k_matched_0153,necessary,gsm8k_249,16,9,12,1,0,-1.897817909929161,-3.023391879576334,0.92578125
skywork_prm,gsm8k,gsm8k_matched_0154,necessary,gsm8k_249,1,9,13,1,0,-2.5499970501044107,-4.959931496228148,0.87646484375
skywork_prm,gsm8k,gsm8k_matched_0155,necessary,gsm8k_249,19,6,12,1,0,-2.1284147565396285,-13.756857270945666,0.8427734375
skywork_prm,gsm8k,gsm8k_matched_0156,necessary,gsm8k_249,3,9,13,1,0,-2.6934058033224915,-5.264607377318753,0.86376953125
skywork_prm,gsm8k,gsm8k_matched_0157,necessary,gsm8k_249,23,8,11,1,0,-2.91421002861624,-6.602018238704063,0.80078125
skywork_prm,gsm8k,gsm8k_matched_0158,necessary,gsm8k_250,1,2,4,1,1,-1.136731264629821,-0.5990600291354633,0.6376953125
skywork_prm,gsm8k,gsm8k_matched_0159,necessary,gsm8k_250,13,3,6,1,1,-1.6185287425401393,-1.6048821388953578,0.82275390625
skywork_prm,gsm8k,gsm8k_matched_0160,necessary,gsm8k_250,18,3,6,1,0,-1.2914099514806339,-1.3203648458375956,0.8740234375
skywork_prm,gsm8k,gsm8k_matched_0161,necessary,gsm8k_250,22,3,6,1,0,-1.1968695663584432,-1.3030476299432088,0.8857421875
skywork_prm,gsm8k,gsm8k_matched_0162,necessary,gsm8k_251,20,3,6,1,1,-0.9154069770140242,-0.4980550419814383,0.80859375
skywork_prm,gsm8k,gsm8k_matched_0163,necessary,gsm8k_253,19,3,4,1,0,-0.5401461506801818,-0.6803712167121798,0.98291015625
skywork_prm,gsm8k,gsm8k_matched_0164,necessary,gsm8k_258,27,4,6,1,1,-0.7043735545755034,-0.6213095599958781,0.90234375
skywork_prm,gsm8k,gsm8k_matched_0165,necessary,gsm8k_259,14,2,4,1,1,-1.5222849551214332,-1.290431523330577,0.54638671875
skywork_prm,gsm8k,gsm8k_matched_0166,necessary,gsm8k_269,3,3,6,1,0,-0.31187166271808464,-4.277234052804846,0.93701171875
skywork_prm,gsm8k,gsm8k_matched_0167,necessary,gsm8k_269,23,3,6,1,0,-0.3013734503541644,-4.366889402921185,0.93798828125
skywork_prm,gsm8k,gsm8k_matched_0168,necessary,gsm8k_272,1,2,8,1,1,-0.8347257087659528,-0.7224518546987403,0.80517578125
skywork_prm,gsm8k,gsm8k_matched_0169,necessary,gsm8k_273,26,2,4,1,1,-0.46434194558391345,-0.3595381418086784,0.87255859375
skywork_prm,gsm8k,gsm8k_matched_0170,necessary,gsm8k_278,14,6,9,1,0,-1.0891725523707907,-1.145203833181928,0.87353515625
skywork_prm,gsm8k,gsm8k_matched_0171,necessary,gsm8k_278,24,4,6,1,1,-0.7939513754934607,-0.6933302403353109,0.8505859375
skywork_prm,gsm8k,gsm8k_matched_0172,necessary,gsm8k_279,8,5,9,1,0,-0.8011948336509319,-1.1952390637304984,0.87353515625
skywork_prm,gsm8k,gsm8k_matched_0173,necessary,gsm8k_281,26,2,8,1,0,-1.095118742641561,-1.261533232182452,0.84912109375
skywork_prm,gsm8k,gsm8k_matched_0174,necessary,gsm8k_289,5,2,7,1,0,-0.9590345073201911,-1.4442201012403388,0.83447265625
skywork_prm,gsm8k,gsm8k_matched_0175,necessary,gsm8k_294,23,3,4,1,1,-0.2692020470709212,-0.22829665041918534,0.92529296875
skywork_prm,gsm8k,gsm8k_matched_0176,necessary,gsm8k_294,16,3,4,1,1,-0.2994761562091851,-0.23790853852361973,0.91015625
skywork_prm,gsm8k,gsm8k_matched_0177,necessary,gsm8k_295,31,3,7,1,0,-1.5312946302611912,-4.701595911935786,0.7265625
skywork_prm,gsm8k,gsm8k_matched_0178,necessary,gsm8k_303,12,2,4,1,0,-3.890025348661224,-5.328109175308633,0.353759765625
skywork_prm,gsm8k,gsm8k_matched_0179,necessary,gsm8k_303,4,3,4,1,1,-3.3363958923488153,-2.3981836103306806,0.26708984375
skywork_prm,gsm8k,gsm8k_matched_0180,necessary,gsm8k_314,23,8,13,1,0,-1.2087276801362612,-1.5622009133270132,0.86279296875
skywork_prm,gsm8k,gsm8k_matched_0181,necessary,gsm8k_314,17,6,13,1,0,-1.053378249678608,-1.6304310178130428,0.9189453125
skywork_prm,gsm8k,gsm8k_matched_0182,necessary,gsm8k_314,6,6,8,1,1,-0.5023832832313495,-0.38997045599235636,0.865234375
skywork_prm,gsm8k,gsm8k_matched_0183,necessary,gsm8k_317,15,4,9,1,0,-2.067409658847338,-2.180814812146551,0.80712890625
skywork_prm,gsm8k,gsm8k_matched_0184,necessary,gsm8k_319,13,6,8,1,1,-0.7537791362310817,-0.7020307642800321,0.9072265625
skywork_prm,gsm8k,gsm8k_matched_0185,necessary,gsm8k_319,15,4,9,1,0,-0.7711112564309295,-1.0933363962345477,0.87841796875
skywork_prm,gsm8k,gsm8k_matched_0186,necessary,gsm8k_319,8,4,5,1,0,-0.3279319661673241,-0.34369438243242545,0.9677734375
skywork_prm,gsm8k,gsm8k_matched_0187,necessary,gsm8k_319,6,7,11,1,0,-1.0300764100583553,-1.064598094672557,0.8671875
skywork_prm,gsm8k,gsm8k_matched_0188,necessary,gsm8k_319,22,8,12,1,1,-0.6501114421338757,-0.631124377940087,0.93115234375
skywork_prm,gsm8k,gsm8k_matched_0189,necessary,gsm8k_324,31,4,7,1,1,-6.910010424076403,-5.914798411404406,0.35009765625
skywork_prm,gsm8k,gsm8k_matched_0190,necessary,gsm8k_332,15,3,4,1,1,-0.7950370950261672,-0.24481742569458478,0.5732421875
skywork_prm,gsm8k,gsm8k_matched_0191,necessary,gsm8k_333,0,3,7,1,0,-1.1627645894605132,-4.026945750795191,0.78759765625
skywork_prm,gsm8k,gsm8k_matched_0192,necessary,gsm8k_333,8,4,7,1,1,-1.455607302733434,-1.3848389110269252,0.84912109375
skywork_prm,gsm8k,gsm8k_matched_0193,necessary,gsm8k_333,2,3,7,1,0,-1.270276922607666,-3.9312910320980237,0.7802734375
skywork_prm,gsm8k,gsm8k_matched_0194,necessary,gsm8k_333,19,4,11,1,0,-2.4195318997864517,-9.762853115507989,0.76123046875
skywork_prm,gsm8k,gsm8k_matched_0195,necessary,gsm8k_333,7,4,9,1,0,-1.753968890668521,-3.972665916934063,0.76171875
skywork_prm,gsm8k,gsm8k_matched_0196,necessary,gsm8k_333,18,4,10,1,0,-1.7686168711911838,-5.551120283898507,0.77099609375
skywork_prm,gsm8k,gsm8k_matched_0197,necessary,gsm8k_354,12,4,5,1,1,-3.286224725642176,-2.537077575002442,0.4443359375
skywork_prm,gsm8k,gsm8k_matched_0198,necessary,gsm8k_365,25,3,4,1,1,-0.39175118676877235,-0.24750036851136534,0.86083984375
skywork_prm,gsm8k,gsm8k_matched_0199,necessary,gsm8k_365,26,3,4,1,1,-0.39175118676877235,-0.24750036851136534,0.86083984375
skywork_prm,gsm8k,gsm8k_matched_0000,inert,gsm8k_060,5,8,10,1,1,-2.887905725459109,-1.4900042546402559,0.9580078125
skywork_prm,gsm8k,gsm8k_matched_0001,inert,gsm8k_112,29,3,4,1,1,-0.5553731306435704,-0.38705213050054604,0.84423828125
skywork_prm,gsm8k,gsm8k_matched_0002,inert,gsm8k_003,31,3,6,1,0,-0.5480620820204998,-0.5860465940047407,0.93115234375
skywork_prm,gsm8k,gsm8k_matched_0003,inert,gsm8k_226,0,6,7,1,1,-1.456172062125191,-1.3065488469615758,0.8408203125
skywork_prm,gsm8k,gsm8k_matched_0004,inert,gsm8k_466,8,7,8,1,1,-1.37886337962739,-1.3212479939391233,0.95556640625
skywork_prm,gsm8k,gsm8k_matched_0005,inert,gsm8k_249,3,5,13,1,1,-2.6934058033224915,-2.5850821400602118,0.86474609375
skywork_prm,gsm8k,gsm8k_matched_0006,inert,gsm8k_252,27,7,10,1,0,-1.8200588020518274,-7.631758482366535,0.7744140625
skywork_prm,gsm8k,gsm8k_matched_0007,inert,gsm8k_274,7,6,8,1,0,-0.9895455234296179,-1.006845977691258,0.921875
skywork_prm,gsm8k,gsm8k_matched_0008,inert,gsm8k_465,2,3,5,1,0,-1.3665577317951751,-1.5880557824489432,0.6630859375
skywork_prm,gsm8k,gsm8k_matched_0009,inert,gsm8k_092,22,3,4,1,1,-2.0109606897590133,-0.367661387938313,0.2132568359375
skywork_prm,gsm8k,gsm8k_matched_0010,inert,gsm8k_241,28,2,5,1,1,-1.678317716786774,-0.8806864906433627,0.5712890625
skywork_prm,gsm8k,gsm8k_matched_0011,inert,gsm8k_228,29,7,8,1,1,-1.0200862420143137,-0.9923426803635125,0.943359375
skywork_prm,gsm8k,gsm8k_matched_0012,inert,gsm8k_294,23,2,4,1,1,-0.2692020470709212,-0.1715863841176472,0.91943359375
skywork_prm,gsm8k,gsm8k_matched_0013,inert,gsm8k_339,7,2,4,1,0,-1.129932502889141,-1.503660962514078,0.98095703125
skywork_prm,gsm8k,gsm8k_matched_0014,inert,gsm8k_113,16,2,4,1,1,-1.7571448256193793,-1.6819965069811935,0.5771484375
skywork_prm,gsm8k,gsm8k_matched_0015,inert,gsm8k_113,30,2,4,1,1,-1.6475586983302128,-1.5460949315753514,0.5771484375
skywork_prm,gsm8k,gsm8k_matched_0016,inert,gsm8k_222,21,4,6,1,1,-0.5634962614254837,-0.48957111683265203,0.962890625
skywork_prm,gsm8k,gsm8k_matched_0017,inert,gsm8k_393,5,3,4,1,1,-1.253412145778549,-0.7677310187321087,0.62646484375
skywork_prm,gsm8k,gsm8k_matched_0018,inert,gsm8k_028,15,2,4,1,1,-0.3723716081793774,-0.34739097217691833,0.89208984375
skywork_prm,gsm8k,gsm8k_matched_0019,inert,gsm8k_226,21,3,4,1,1,-2.1186715178243154,-1.457701870232731,0.49853515625
skywork_prm,gsm8k,gsm8k_matched_0020,inert,gsm8k_054,5,2,4,1,1,-2.0073104185223434,-1.6943446900708765,0.6318359375
skywork_prm,gsm8k,gsm8k_matched_0021,inert,gsm8k_111,7,3,4,1,1,-2.2374039706622346,-1.460858892787986,0.460693359375
skywork_prm,gsm8k,gsm8k_matched_0022,inert,gsm8k_264,6,3,5,1,1,-0.5736275962225563,-0.5499116962244622,0.9462890625
skywork_prm,gsm8k,gsm8k_matched_0023,inert,gsm8k_081,31,5,10,1,1,-1.9498075611861567,-1.8694960202534032,0.81005859375
skywork_prm,gsm8k,gsm8k_matched_0024,inert,gsm8k_116,29,5,9,1,0,-0.8200145578446296,-0.9164257881449482,0.9150390625
skywork_prm,gsm8k,gsm8k_matched_0025,inert,gsm8k_249,5,5,12,1,1,-2.3508411881720526,-2.342666572382718,0.89013671875
skywork_prm,gsm8k,gsm8k_matched_0026,inert,gsm8k_295,3,8,10,1,0,-1.5542380476629836,-1.55452893152644,0.92626953125
skywork_prm,gsm8k,gsm8k_matched_0027,inert,gsm8k_244,5,4,7,1,0,-2.726217054128458,-4.079156621934626,0.70458984375
skywork_prm,gsm8k,gsm8k_matched_0028,inert,gsm8k_064,1,2,6,1,1,-0.7394614130203571,-0.6607152813949861,0.8759765625
skywork_prm,gsm8k,gsm8k_matched_0029,inert,gsm8k_060,26,2,5,1,0,-0.7331724167365589,-0.8488440401037168,0.8203125
skywork_prm,gsm8k,gsm8k_matched_0030,inert,gsm8k_206,19,8,10,1,1,-2.9182606309642694,-2.741131041119702,0.8486328125
skywork_prm,gsm8k,gsm8k_matched_0031,inert,gsm8k_112,8,3,4,1,1,-0.5788252441186178,-0.38655225545889504,0.8271484375
skywork_prm,gsm8k,gsm8k_matched_0032,inert,gsm8k_111,20,3,4,1,1,-2.0651762614636886,-1.2985969620404942,0.464599609375
skywork_prm,gsm8k,gsm8k_matched_0033,inert,gsm8k_111,22,3,4,1,1,-2.4215090388071885,-1.5277231688802102,0.409912109375
skywork_prm,gsm8k,gsm8k_matched_0034,inert,gsm8k_210,1,3,4,1,1,-2.530992201469717,-1.5551988526994958,0.343017578125
skywork_prm,gsm8k,gsm8k_matched_0035,inert,gsm8k_399,31,3,4,1,1,-0.17342668673364967,-0.11714540707616601,0.9248046875
skywork_prm,gsm8k,gsm8k_matched_0036,inert,gsm8k_239,10,3,4,1,1,-3.329663573185228,-2.714464282294105,0.46484375
skywork_prm,gsm8k,gsm8k_matched_0037,inert,gsm8k_064,4,3,7,1,1,-0.9060001818519114,-0.7963960926673658,0.8779296875
skywork_prm,gsm8k,gsm8k_matched_0038,inert,gsm8k_245,5,5,9,1,1,-0.7297784557192937,-0.5883930074511421,0.89501953125
skywork_prm,gsm8k,gsm8k_matched_0039,inert,gsm8k_174,17,6,10,1,1,-7.059719978610291,-6.737467380210453,0.5146484375
skywork_prm,gsm8k,gsm8k_matched_0040,inert,gsm8k_239,2,4,8,1,1,-5.480069661652947,-4.507153433780666,0.55712890625
skywork_prm,gsm8k,gsm8k_matched_0041,inert,gsm8k_244,3,4,7,1,0,-2.093955330780654,-5.625561064419252,0.72216796875
skywork_prm,gsm8k,gsm8k_matched_0042,inert,gsm8k_016,27,4,7,1,1,-2.5711502612805224,-2.162060718903018,0.6806640625
skywork_prm,gsm8k,gsm8k_matched_0043,inert,gsm8k_046,31,4,7,1,1,-1.557383543965993,-1.439201253214998,0.83447265625
skywork_prm,gsm8k,gsm8k_matched_0044,inert,gsm8k_466,30,5,6,1,1,-0.6462848319610628,-0.6074488065090411,0.96142578125
skywork_prm,gsm8k,gsm8k_matched_0045,inert,gsm8k_152,20,3,6,1,1,-1.187612227488576,-0.6295607209178702,0.55224609375
skywork_prm,gsm8k,gsm8k_matched_0046,inert,gsm8k_186,23,2,8,1,0,-6.266473371959146,-6.329330756624394,0.76953125
skywork_prm,gsm8k,gsm8k_matched_0047,inert,gsm8k_074,13,3,7,1,0,-0.8355601053092699,-0.9198441304866758,0.921875
skywork_prm,gsm8k,gsm8k_matched_0048,inert,gsm8k_362,17,2,4,1,1,-1.2788298028568312,-1.1352943570298504,0.59228515625
skywork_prm,gsm8k,gsm8k_matched_0049,inert,gsm8k_249,30,5,12,1,1,-2.3979178435819364,-2.1933208085194527,0.86181640625
skywork_prm,gsm8k,gsm8k_matched_0050,inert,gsm8k_121,20,8,10,1,0,-1.14963460738973,-1.1597912096766212,0.9150390625
skywork_prm,gsm8k,gsm8k_matched_0051,inert,gsm8k_244,26,4,7,1,0,-2.2041942648339075,-4.276285898756878,0.74951171875
skywork_prm,gsm8k,gsm8k_matched_0052,inert,gsm8k_127,11,2,4,1,0,-0.10445846775496248,-0.13262353437431404,0.98193359375
skywork_prm,gsm8k,gsm8k_matched_0053,inert,gsm8k_046,6,2,4,1,0,-0.25714692525705607,-0.4080842251175613,0.9248046875
skywork_prm,gsm8k,gsm8k_matched_0054,inert,gsm8k_046,29,2,4,1,0,-0.32872529870445555,-0.6082382582070723,0.91357421875
skywork_prm,gsm8k,gsm8k_matched_0055,inert,gsm8k_127,23,2,4,1,0,-0.0953769763186717,-0.11980319678187878,0.97998046875
skywork_prm,gsm8k,gsm8k_matched_0056,inert,gsm8k_127,28,2,4,1,0,-0.1307623500990018,-0.13153851935770325,0.97998046875
skywork_prm,gsm8k,gsm8k_matched_0057,inert,gsm8k_196,8,2,4,1,1,-1.4646366389214471,-0.5519374744135565,0.81689453125
skywork_prm,gsm8k,gsm8k_matched_0058,inert,gsm8k_241,14,2,4,1,1,-1.5396963408791597,-0.9647901835877049,0.5712890625
skywork_prm,gsm8k,gsm8k_matched_0059,inert,gsm8k_295,1,8,10,1,1,-2.282091158352224,-2.201172620214349,0.908203125
skywork_prm,gsm8k,gsm8k_matched_0060,inert,gsm8k_152,28,3,6,1,1,-1.1466431214188546,-0.613792770006251,0.55224609375
skywork_prm,gsm8k,gsm8k_matched_0061,inert,gsm8k_152,31,3,6,1,1,-1.0905846250410816,-0.6049521378907986,0.57666015625
skywork_prm,gsm8k,gsm8k_matched_0062,inert,gsm8k_038,7,3,9,1,0,-3.4545730152018663,-3.5388821075210966,0.607421875
skywork_prm,gsm8k,gsm8k_matched_0063,inert,gsm8k_325,10,3,4,1,1,-1.656075698016886,-1.0079266638588469,0.52197265625
skywork_prm,gsm8k,gsm8k_matched_0064,inert,gsm8k_293,12,6,9,1,0,-1.4552844398441975,-1.6244456942147247,0.96826171875
skywork_prm,gsm8k,gsm8k_matched_0065,inert,gsm8k_206,2,4,6,1,1,-2.685634582014077,-1.939767091995634,0.71142578125
skywork_prm,gsm8k,gsm8k_matched_0066,inert,gsm8k_115,7,3,4,1,1,-2.6358073842475096,-1.9314978756416001,0.493896484375
skywork_prm,gsm8k,gsm8k_matched_0067,inert,gsm8k_247,14,3,8,1,1,-2.940829130723086,-2.9190958442286874,0.7919921875
skywork_prm,gsm8k,gsm8k_matched_0068,inert,gsm8k_083,28,2,4,1,1,-1.2893656976430974,-0.8699333558429001,0.67822265625
skywork_prm,gsm8k,gsm8k_matched_0069,inert,gsm8k_134,4,2,4,1,1,-0.5162417021775522,-0.20511158517681313,0.72412109375
skywork_prm,gsm8k,gsm8k_matched_0070,inert,gsm8k_134,8,2,4,1,1,-0.4135162205766757,-0.12461331214722146,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0071,inert,gsm8k_134,11,2,4,1,1,-0.4401627988118572,-0.11561339776817461,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0072,inert,gsm8k_134,12,2,4,1,1,-0.4246727729224233,-0.1279311790483938,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0073,inert,gsm8k_134,13,2,4,1,1,-0.47414914809053355,-0.16785259560206728,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0074,inert,gsm8k_134,15,2,4,1,1,-0.4346784431922956,-0.11469468701358651,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0075,inert,gsm8k_134,17,2,4,1,1,-0.4507157286340124,-0.14687671568243277,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0076,inert,gsm8k_134,21,2,4,1,1,-0.4489425668553517,-0.1655485181629412,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0077,inert,gsm8k_134,28,2,4,1,1,-0.4971251213034648,-0.18019561648421548,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0078,inert,gsm8k_134,30,2,4,1,1,-0.4278736505330934,-0.11911143596323556,0.7431640625
skywork_prm,gsm8k,gsm8k_matched_0079,inert,gsm8k_134,31,2,4,1,1,-0.5376343216448148,-0.20953982618242634,0.72412109375
skywork_prm,gsm8k,gsm8k_matched_0080,inert,gsm8k_155,20,2,4,1,1,-3.2496363341591796,-2.188008613266476,0.32177734375
skywork_prm,gsm8k,gsm8k_matched_0081,inert,gsm8k_196,5,2,4,1,1,-1.080318353268626,-0.9045436918752495,0.73486328125
skywork_prm,gsm8k,gsm8k_matched_0082,inert,gsm8k_196,22,2,4,1,1,-0.8251849594914418,-0.6479134100803714,0.73486328125
skywork_prm,gsm8k,gsm8k_matched_0083,inert,gsm8k_273,26,3,4,1,1,-0.46434194558391345,-0.3733560870782359,0.90234375
skywork_prm,gsm8k,gsm8k_matched_0084,inert,gsm8k_083,13,2,4,1,1,-0.26630641882785305,-0.23333212593296895,0.8759765625
skywork_prm,gsm8k,gsm8k_matched_0085,inert,gsm8k_294,1,2,4,1,1,-0.2591529377923081,-0.19573802297754037,0.92724609375
skywork_prm,gsm8k,gsm8k_matched_0086,inert,gsm8k_090,1,2,4,1,1,-1.688221873177993,-1.2603177062410225,0.5263671875
skywork_prm,gsm8k,gsm8k_matched_0087,inert,gsm8k_226,12,6,7,1,1,-1.2624934744834784,-1.1780312249672873,0.81689453125
skywork_prm,gsm8k,gsm8k_matched_0088,inert,gsm8k_377,31,8,9,1,1,-1.7711689870633143,-1.7074481370470846,0.94775390625
skywork_prm,gsm8k,gsm8k_matched_0089,inert,gsm8k_161,26,4,9,1,1,-1.6284705216334447,-1.5906232972142744,0.86328125
skywork_prm,gsm8k,gsm8k_matched_0090,inert,gsm8k_295,20,4,9,1,1,-1.653854864355771,-1.5803825053415328,0.79931640625
skywork_prm,gsm8k,gsm8k_matched_0091,inert,gsm8k_244,31,4,7,1,0,-2.3695995543921238,-5.353084103151549,0.70556640625
skywork_prm,gsm8k,gsm8k_matched_0092,inert,gsm8k_352,15,4,7,1,0,-2.3825342167034584,-2.4306491336763143,0.7685546875
skywork_prm,gsm8k,gsm8k_matched_0093,inert,gsm8k_417,15,3,4,1,1,-2.097245897028837,-1.9511114375878127,0.56005859375
skywork_prm,gsm8k,gsm8k_matched_0094,inert,gsm8k_083,6,2,4,1,1,-1.3957579938104487,-0.838658028488473,0.63330078125
skywork_prm,gsm8k,gsm8k_matched_0095,inert,gsm8k_083,30,2,4,1,1,-0.2970205443463197,-0.24509792522769563,0.900390625
skywork_prm,gsm8k,gsm8k_matched_0096,inert,gsm8k_111,3,2,4,1,1,-2.2781767131725665,-1.7234150904353638,0.50927734375
skywork_prm,gsm8k,gsm8k_matched_0097,inert,gsm8k_115,22,2,4,1,1,-5.099092527600506,-3.220113125705359,0.216796875
skywork_prm,gsm8k,gsm8k_matched_0098,inert,gsm8k_294,3,2,4,1,1,-0.4395221919412229,-0.3903452670268158,0.9169921875
skywork_prm,gsm8k,gsm8k_matched_0099,inert,gsm8k_400,9,2,4,1,1,-0.535185320855866,-0.4348913853400608,0.76513671875
skywork_prm,gsm8k,gsm8k_matched_0100,inert,gsm8k_090,3,2,4,1,1,-1.9429998895541314,-1.6386685011866222,0.491455078125
skywork_prm,gsm8k,gsm8k_matched_0101,inert,gsm8k_226,31,3,4,1,1,-2.015065934825558,-1.3230726621504925,0.49853515625
skywork_prm,gsm8k,gsm8k_matched_0102,inert,gsm8k_348,23,3,4,1,1,-2.3871483913614635,-1.6017548625192468,0.429443359375
skywork_prm,gsm8k,gsm8k_matched_0103,inert,gsm8k_232,4,3,6,1,1,-0.6576480572160072,-0.4092174492217899,0.76025390625
skywork_prm,gsm8k,gsm8k_matched_0104,inert,gsm8k_232,5,3,6,1,1,-0.6653147724038911,-0.42462569798185507,0.76025390625
skywork_prm,gsm8k,gsm8k_matched_0105,inert,gsm8k_244,15,4,7,1,0,-5.02588984410996,-6.6138826729014335,0.6875
skywork_prm,gsm8k,gsm8k_matched_0106,inert,gsm8k_320,18,5,12,1,1,-1.6985601515978637,-1.674185074576089,0.8515625
skywork_prm,gsm8k,gsm8k_matched_0107,inert,gsm8k_229,18,11,12,1,1,-2.4064646455627865,-2.339156613425113,0.943359375
skywork_prm,gsm8k,gsm8k_matched_0108,inert,gsm8k_322,15,8,13,1,0,-9.27919368761614,-10.920679906325377,0.286376953125
skywork_prm,gsm8k,gsm8k_matched_0109,inert,gsm8k_482,7,2,4,1,1,-1.0524542086884219,-0.46015765091502936,0.5693359375
skywork_prm,gsm8k,gsm8k_matched_0110,inert,gsm8k_222,9,3,6,1,1,-0.5519307404553727,-0.1996851168738083,0.74951171875
skywork_prm,gsm8k,gsm8k_matched_0111,inert,gsm8k_232,25,3,6,1,1,-0.6142585693231112,-0.3447676584615191,0.7451171875
skywork_prm,gsm8k,gsm8k_matched_0112,inert,gsm8k_352,23,4,7,1,0,-2.3905076107150127,-2.4697374040195537,0.81640625
skywork_prm,gsm8k,gsm8k_matched_0113,inert,gsm8k_121,8,3,7,1,1,-0.8234966180030107,-0.7302008518435283,0.92626953125
skywork_prm,gsm8k,gsm8k_matched_0114,inert,gsm8k_348,14,4,8,1,1,-4.5874191067022805,-3.7153543152828625,0.58349609375
skywork_prm,gsm8k,gsm8k_matched_0115,inert,gsm8k_252,12,5,8,1,0,-1.4307207773806416,-4.048463683892177,0.732421875
skywork_prm,gsm8k,gsm8k_matched_0116,inert,gsm8k_247,28,3,8,1,0,-2.7644466891181505,-2.7865463656651355,0.7919921875
skywork_prm,gsm8k,gsm8k_matched_0117,inert,gsm8k_443,11,2,9,1,1,-6.0829812261370115,-5.776360461705801,0.323974609375
skywork_prm,gsm8k,gsm8k_matched_0118,inert,gsm8k_443,1,2,10,1,0,-6.460996607455626,-6.487568183909144,0.32763671875
skywork_prm,gsm8k,gsm8k_matched_0119,inert,gsm8k_137,5,7,13,1,1,-8.118773337484381,-7.899947451771266,0.62158203125
skywork_prm,gsm8k,gsm8k_matched_0120,inert,gsm8k_348,2,4,8,1,1,-5.779194623368124,-4.270408115336851,0.51953125
skywork_prm,gsm8k,gsm8k_matched_0121,inert,gsm8k_054,15,2,4,1,1,-2.0291417435153716,-1.8201064460603285,0.6318359375
skywork_prm,gsm8k,gsm8k_matched_0122,inert,gsm8k_207,24,2,4,1,0,-1.0624814185164175,-1.1533166784668094,0.67919921875
skywork_prm,gsm8k,gsm8k_matched_0123,inert,gsm8k_207,26,2,4,1,0,-1.2534302807876294,-1.3610351040032878,0.67919921875
skywork_prm,gsm8k,gsm8k_matched_0124,inert,gsm8k_253,19,2,4,1,1,-0.5401461506801818,-0.21555756473731794,0.7978515625
skywork_prm,gsm8k,gsm8k_matched_0125,inert,gsm8k_259,9,2,4,1,1,-2.0442532765967973,-1.1995759948102633,0.38330078125
skywork_prm,gsm8k,gsm8k_matched_0126,inert,gsm8k_352,28,3,6,1,0,-2.141601023105057,-3.0238463038255503,0.7255859375
skywork_prm,gsm8k,gsm8k_matched_0127,inert,gsm8k_348,31,4,8,1,1,-4.831971598183905,-3.8233834447112125,0.52880859375
skywork_prm,gsm8k,gsm8k_matched_0128,inert,gsm8k_352,27,4,7,1,1,-2.7340611184770234,-2.628295868514392,0.744140625
skywork_prm,gsm8k,gsm8k_matched_0129,inert,gsm8k_273,6,3,9,1,1,-1.241701572464633,-1.0582841912104672,0.880859375
skywork_prm,gsm8k,gsm8k_matched_0130,inert,gsm8k_320,23,5,12,1,1,-1.6326137992709218,-1.468096824191194,0.8603515625
skywork_prm,gsm8k,gsm8k_matched_0131,inert,gsm8k_320,24,5,12,1,1,-1.8239244027688895,-1.7718734093160144,0.837890625
skywork_prm,gsm8k,gsm8k_matched_0132,inert,gsm8k_006,8,7,8,1,1,-0.21264412009657482,-0.2025656059583415,0.97265625
skywork_prm,gsm8k,gsm8k_matched_0133,inert,gsm8k_466,21,7,8,1,1,-1.5320891072312428,-1.4466527581170086,0.9384765625
skywork_prm,gsm8k,gsm8k_matched_0134,inert,gsm8k_090,16,2,4,1,1,-1.6828903189569457,-1.3029316770954011,0.509765625
skywork_prm,gsm8k,gsm8k_matched_0135,inert,gsm8k_102,18,4,6,1,1,-1.4755017450892236,-1.3882543258808175,0.8837890625
skywork_prm,gsm8k,gsm8k_matched_0136,inert,gsm8k_028,21,2,4,1,0,-0.347201605858796,-0.40705784348582724,0.88623046875
skywork_prm,gsm8k,gsm8k_matched_0137,inert,gsm8k_070,31,2,4,1,1,-2.5108017671017295,-2.4396702093552833,0.5283203125
skywork_prm,gsm8k,gsm8k_matched_0138,inert,gsm8k_110,16,2,4,1,1,-1.32034423185237,-1.1922619350690287,0.7509765625
skywork_prm,gsm8k,gsm8k_matched_0139,inert,gsm8k_417,0,3,4,1,1,-2.0164955880341338,-1.5526718816578926,0.61474609375
skywork_prm,gsm8k,gsm8k_matched_0140,inert,gsm8k_330,30,2,4,1,1,-2.9857775059732106,-2.2449476336467313,0.39111328125
skywork_prm,gsm8k,gsm8k_matched_0141,inert,gsm8k_356,20,2,4,1,1,-1.7793195106173623,-1.421993482072525,0.48779296875
skywork_prm,gsm8k,gsm8k_matched_0142,inert,gsm8k_249,11,5,13,1,1,-3.12029365071525,-2.96490826432104,0.86181640625
skywork_prm,gsm8k,gsm8k_matched_0143,inert,gsm8k_417,28,3,4,1,1,-2.6987503758420583,-1.8451721421510532,0.43115234375
skywork_prm,gsm8k,gsm8k_matched_0144,inert,gsm8k_115,12,2,4,1,1,-4.561922377010187,-3.3002326977297956,0.2305908203125
skywork_prm,gsm8k,gsm8k_matched_0145,inert,gsm8k_249,26,3,5,1,1,-3.1748481085910467,-3.055348796245008,0.4541015625
skywork_prm,gsm8k,gsm8k_matched_0146,inert,gsm8k_097,1,5,6,1,1,-1.2765281804772044,-1.2313121574281871,0.94921875
skywork_prm,gsm8k,gsm8k_matched_0147,inert,gsm8k_003,24,3,6,1,1,-0.9402082413353752,-0.7893715108093864,0.75341796875
skywork_prm,gsm8k,gsm8k_matched_0148,inert,gsm8k_115,8,3,4,1,1,-4.383240400862714,-3.1715821606604138,0.30126953125
skywork_prm,gsm8k,gsm8k_matched_0149,inert,gsm8k_115,16,3,4,1,1,-3.3983894528362506,-2.0294169835012763,0.2578125
skywork_prm,gsm8k,gsm8k_matched_0150,inert,gsm8k_243,25,3,4,1,1,-2.5109124085375996,-2.080723912089687,0.4423828125
skywork_prm,gsm8k,gsm8k_matched_0151,inert,gsm8k_383,9,3,4,1,1,-1.4542721536499017,-0.8736574829060921,0.5576171875
skywork_prm,gsm8k,gsm8k_matched_0152,inert,gsm8k_294,11,2,4,1,1,-0.23534228909858954,-0.159050880979352,0.92724609375
skywork_prm,gsm8k,gsm8k_matched_0153,inert,gsm8k_281,11,9,12,1,1,-1.2762167840448344,-1.2374424096497822,0.927734375
skywork_prm,gsm8k,gsm8k_matched_0154,inert,gsm8k_391,6,9,13,1,1,-1.4036482359021507,-1.3248119272496244,0.919921875
skywork_prm,gsm8k,gsm8k_matched_0155,inert,gsm8k_249,17,6,12,1,0,-2.8691945533779752,-3.014380011289421,0.87451171875
skywork_prm,gsm8k,gsm8k_matched_0156,inert,gsm8k_211,20,9,13,1,1,-0.5504891853625831,-0.5342404330871221,0.9716796875
skywork_prm,gsm8k,gsm8k_matched_0157,inert,gsm8k_286,21,8,11,1,1,-1.4873267329521696,-1.391894802741397,0.82568359375
skywork_prm,gsm8k,gsm8k_matched_0158,inert,gsm8k_090,19,2,4,1,1,-1.5751984847745975,-1.1418061213587853,0.5263671875
skywork_prm,gsm8k,gsm8k_matched_0159,inert,gsm8k_152,11,3,6,1,1,-2.175120704034024,-1.549872049384849,0.83251953125
skywork_prm,gsm8k,gsm8k_matched_0160,inert,gsm8k_264,2,3,6,1,1,-0.6414028048211078,-0.5785418979143746,0.9404296875
skywork_prm,gsm8k,gsm8k_matched_0161,inert,gsm8k_449,7,3,6,1,1,-0.39229962833638776,-0.28858137525543354,0.95068359375
skywork_prm,gsm8k,gsm8k_matched_0162,inert,gsm8k_379,27,3,6,1,1,-0.8228294112401306,-0.757341564144147,0.89111328125
skywork_prm,gsm8k,gsm8k_matched_0163,inert,gsm8k_112,7,3,4,1,1,-0.5990032830996046,-0.3919646993547504,0.81298828125
skywork_prm,gsm8k,gsm8k_matched_0164,inert,gsm8k_124,20,4,6,1,0,-1.3606619799076838,-1.3647397282651936,0.869140625
skywork_prm,gsm8k,gsm8k_matched_0165,inert,gsm8k_272,30,2,4,1,0,-0.9443425833348661,-1.035905530766235,0.8515625
skywork_prm,gsm8k,gsm8k_matched_0166,inert,gsm8k_120,14,3,6,1,1,-1.5208995868306505,-1.3229351450538394,0.65625
skywork_prm,gsm8k,gsm8k_matched_0167,inert,gsm8k_388,23,3,6,1,1,-0.750182193151685,-0.32507281030094515,0.67431640625
skywork_prm,gsm8k,gsm8k_matched_0168,inert,gsm8k_499,8,2,8,1,1,-0.8773071784064567,-0.8432285849185438,0.8740234375
skywork_prm,gsm8k,gsm8k_matched_0169,inert,gsm8k_196,14,2,4,1,1,-0.8440360972710717,-0.716113463682595,0.767578125
skywork_prm,gsm8k,gsm8k_matched_0170,inert,gsm8k_252,7,6,9,1,0,-2.1533930664311236,-5.109154677597085,0.5615234375
skywork_prm,gsm8k,gsm8k_matched_0171,inert,gsm8k_131,25,4,6,1,1,-0.7942044573767129,-0.676223726000982,0.9150390625
skywork_prm,gsm8k,gsm8k_matched_0172,inert,gsm8k_498,23,5,9,1,0,-0.7236769813751481,-1.1759403722134125,0.931640625
skywork_prm,gsm8k,gsm8k_matched_0173,inert,gsm8k_366,24,2,8,1,1,-0.6067049296748109,-0.5981348671351914,0.9130859375
skywork_prm,gsm8k,gsm8k_matched_0174,inert,gsm8k_209,8,2,7,1,0,-2.7633805615696105,-2.83929644395219,0.58203125
skywork_prm,gsm8k,gsm8k_matched_0175,inert,gsm8k_383,27,3,4,1,1,-1.4627152134896488,-0.8841340067650919,0.5576171875
skywork_prm,gsm8k,gsm8k_matched_0176,inert,gsm8k_112,17,3,4,1,1,-0.5847694278676803,-0.3996309127074062,0.82763671875
skywork_prm,gsm8k,gsm8k_matched_0177,inert,gsm8k_420,16,3,7,1,1,-1.9318884689982023,-1.747767346245812,0.6572265625
skywork_prm,gsm8k,gsm8k_matched_0178,inert,gsm8k_294,14,2,4,1,1,-0.26362424668674006,-0.17131333735648907,0.9169921875
skywork_prm,gsm8k,gsm8k_matched_0179,inert,gsm8k_112,0,3,4,1,1,-0.5911264755188692,-0.40674476384628216,0.8447265625
skywork_prm,gsm8k,gsm8k_matched_0180,inert,gsm8k_211,16,8,13,1,1,-0.6226406100275726,-0.609345764511361,0.96044921875
skywork_prm,gsm8k,gsm8k_matched_0181,inert,gsm8k_213,18,6,13,1,1,-0.7408493017488028,-0.678303770206226,0.958984375
skywork_prm,gsm8k,gsm8k_matched_0182,inert,gsm8k_268,3,6,8,1,1,-1.8381606560657646,-1.7016596539934108,0.78564453125
skywork_prm,gsm8k,gsm8k_matched_0183,inert,gsm8k_290,7,4,9,1,1,-1.2083309379249394,-1.0879505372146492,0.8466796875
skywork_prm,gsm8k,gsm8k_matched_0184,inert,gsm8k_072,19,6,8,1,0,-2.1728959018373537,-2.2869644414025356,0.84521484375
skywork_prm,gsm8k,gsm8k_matched_0185,inert,gsm8k_108,20,4,9,1,0,-0.3257322293891346,-0.3445585490861285,0.9658203125
skywork_prm,gsm8k,gsm8k_matched_0186,inert,gsm8k_303,11,4,5,1,1,-3.944247775665983,-2.7628592516032793,0.31884765625
skywork_prm,gsm8k,gsm8k_matched_0187,inert,gsm8k_384,23,7,11,1,1,-1.0960820252623709,-0.9588388046752035,0.927734375
skywork_prm,gsm8k,gsm8k_matched_0188,inert,gsm8k_084,14,8,12,1,1,-0.7342465556703899,-0.6891271081545933,0.9453125
skywork_prm,gsm8k,gsm8k_matched_0189,inert,gsm8k_418,15,4,7,1,1,-0.4984588834036475,-0.42026097853902433,0.92626953125
skywork_prm,gsm8k,gsm8k_matched_0190,inert,gsm8k_112,23,3,4,1,1,-0.581748277533504,-0.382562225227694,0.82763671875
skywork_prm,gsm8k,gsm8k_matched_0191,inert,gsm8k_243,0,3,7,1,1,-2.8895706870733235,-2.339888347419746,0.64453125
skywork_prm,gsm8k,gsm8k_matched_0192,inert,gsm8k_244,12,4,7,1,0,-2.002705111414326,-2.4924480385906995,0.74951171875
skywork_prm,gsm8k,gsm8k_matched_0193,inert,gsm8k_039,28,3,7,1,1,-1.7100672570549829,-1.5218410645488796,0.7861328125
skywork_prm,gsm8k,gsm8k_matched_0194,inert,gsm8k_319,30,4,11,1,1,-0.7170956508993886,-0.6960430734352206,0.9365234375
skywork_prm,gsm8k,gsm8k_matched_0195,inert,gsm8k_161,9,4,9,1,0,-1.8744286278346287,-1.9903140823396857,0.81298828125
skywork_prm,gsm8k,gsm8k_matched_0196,inert,gsm8k_472,19,4,10,1,1,-0.902351105782752,-0.8019468020752137,0.92529296875
skywork_prm,gsm8k,gsm8k_matched_0197,inert,gsm8k_303,29,4,5,1,1,-4.4788068740722515,-3.928792172719831,0.4814453125
skywork_prm,gsm8k,gsm8k_matched_0198,inert,gsm8k_483,15,3,4,1,1,-1.116587723254881,-0.6613789846152689,0.61328125
skywork_prm,gsm8k,gsm8k_matched_0199,inert,gsm8k_483,25,3,4,1,1,-0.9497297671168256,-0.6041014877147448,0.70068359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0000,necessary,gsm8k_000,4,8,10,1,0,-3.452459880559081,-3.56510853110965,0.77783203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0001,necessary,gsm8k_003,18,3,4,1,1,-0.6611143205048213,-0.63842589956693,0.81884765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0002,necessary,gsm8k_014,6,3,6,1,0,-1.1300147400961393,-1.820819762438409,0.74609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0003,necessary,gsm8k_016,11,6,7,1,1,-4.058495842782786,-3.720805762660298,0.66259765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0004,necessary,gsm8k_016,15,7,8,1,1,-5.397055275907718,-5.000407837245512,0.583984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0005,necessary,gsm8k_020,11,5,13,1,0,-5.092903986578111,-6.242391173480948,0.60986328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0006,necessary,gsm8k_025,17,7,10,1,0,-1.8886612582465805,-8.039269925902332,0.86865234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0007,necessary,gsm8k_025,18,6,8,1,1,-2.2377111051998133,-1.8949356475070933,0.5908203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0008,necessary,gsm8k_028,4,3,5,1,1,-0.9358440106177924,-0.5359988340227942,0.77001953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0009,necessary,gsm8k_028,30,3,4,1,0,-0.8575927521785879,-2.301001445220653,0.77001953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0010,necessary,gsm8k_030,18,2,5,1,1,-1.6099686819455603,-1.3745631367828852,0.7265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0011,necessary,gsm8k_030,11,7,8,1,0,-1.354499888508409,-1.4322416308209556,0.88720703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0012,necessary,gsm8k_033,0,2,4,1,1,-0.12366501394812993,-0.09146829644930428,0.96826171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0013,necessary,gsm8k_033,5,2,4,1,1,-0.06200898813905383,-0.035377774657865464,0.98193359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0014,necessary,gsm8k_033,31,2,4,1,1,-0.0555773223125537,-0.03886351163394025,0.98486328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0015,necessary,gsm8k_034,17,2,4,1,0,-0.35507176613137653,-5.279454627784961,0.958984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0016,necessary,gsm8k_035,28,4,6,1,1,-1.0575047267116098,-0.8736167528773957,0.86376953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0017,necessary,gsm8k_038,9,3,4,1,1,-2.0436014856112896,-1.4021131633252544,0.5
skywork_prm_1_5b,gsm8k,gsm8k_matched_0018,necessary,gsm8k_038,24,2,4,1,1,-1.7426602590211557,-1.1401821999913615,0.51953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0019,necessary,gsm8k_038,25,3,4,1,1,-1.3681176836574303,-1.1702991270675884,0.69189453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0020,necessary,gsm8k_038,3,2,4,1,1,-2.128965659796413,-1.2245351571222165,0.44482421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0021,necessary,gsm8k_046,14,3,4,1,1,-1.246556658735035,-0.8919005537314134,0.70068359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0022,necessary,gsm8k_046,30,3,5,1,0,-2.785131119858715,-3.2589594110805047,0.50732421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0023,necessary,gsm8k_051,29,5,10,1,1,-8.071047473885475,-7.893300645272669,0.52734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0024,necessary,gsm8k_051,15,5,9,1,0,-6.119058948911051,-7.755406889269892,0.6181640625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0025,necessary,gsm8k_053,9,5,12,1,0,-4.027004881405106,-5.108169705961723,0.75439453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0026,necessary,gsm8k_054,28,8,10,1,1,-12.057669316532374,-11.117751910065252,0.37353515625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0027,necessary,gsm8k_055,24,4,7,1,0,-0.36633003622978816,-0.4099182977829783,0.9697265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0028,necessary,gsm8k_055,0,2,6,1,0,-0.3158491471504489,-0.6813994070763725,0.94677734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0029,necessary,gsm8k_055,7,2,5,1,0,-0.24713485701039922,-0.39474624783625634,0.9482421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0030,necessary,gsm8k_057,27,8,10,1,0,-2.831636209447843,-3.9832243800163707,0.5751953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0031,necessary,gsm8k_060,27,3,4,1,0,-0.2013474969893475,-1.670663164246198,0.92041015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0032,necessary,gsm8k_060,11,3,4,1,0,-0.6583122906922985,-2.1792446329477513,0.8330078125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0033,necessary,gsm8k_060,31,3,4,1,0,-0.46917907538893316,-0.7791806911041037,0.8330078125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0034,necessary,gsm8k_060,7,3,4,1,0,-0.6328028874970255,-2.017202420180927,0.83349609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0035,necessary,gsm8k_060,19,3,4,1,0,-0.391668683243569,-1.6658900295257615,0.79833984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0036,necessary,gsm8k_060,24,3,4,1,0,-0.5795455432699527,-1.371551652428166,0.81298828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0037,necessary,gsm8k_063,8,3,7,1,0,-2.290097368514244,-2.713026009741357,0.6865234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0038,necessary,gsm8k_064,31,5,9,1,0,-3.005007615081501,-3.0949390261350587,0.6884765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0039,necessary,gsm8k_064,28,6,10,1,1,-2.770202886168577,-2.6273018312742678,0.68017578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0040,necessary,gsm8k_064,13,4,8,1,0,-1.9793837022507892,-2.1839131738665385,0.7568359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0041,necessary,gsm8k_064,23,4,7,1,0,-1.525694704113044,-1.5681505427051827,0.7880859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0042,necessary,gsm8k_064,8,4,7,1,1,-1.4818530418178646,-1.402754085362888,0.79296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0043,necessary,gsm8k_064,21,4,7,1,1,-1.8119189111828635,-1.592998511367189,0.71142578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0044,necessary,gsm8k_066,22,5,6,1,0,-2.9881087775374495,-3.024014515256546,0.452392578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0045,necessary,gsm8k_069,6,3,6,1,0,-0.49087419852336683,-0.6182852366732785,0.93798828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0046,necessary,gsm8k_072,1,2,8,1,0,-3.0301855165869154,-3.559107010056739,0.74462890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0047,necessary,gsm8k_072,27,3,7,1,1,-5.089623374999398,-4.390204075619295,0.3857421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0048,necessary,gsm8k_075,30,2,4,1,0,-1.4445385036990315,-3.108854221266014,0.6904296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0049,necessary,gsm8k_076,11,5,12,1,0,-6.515075030579709,-8.273722589337881,0.6240234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0050,necessary,gsm8k_081,31,8,10,1,0,-1.2707501139703377,-3.434978258464353,0.8076171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0051,necessary,gsm8k_082,26,4,7,1,0,-0.9000720170244957,-4.992560390198091,0.84130859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0052,necessary,gsm8k_084,5,2,4,1,1,-0.12282021143270896,-0.059799634856363165,0.9521484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0053,necessary,gsm8k_092,5,2,4,1,1,-0.21972141892953864,-0.18410490626605772,0.9541015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0054,necessary,gsm8k_092,22,2,4,1,0,-0.6496589365024585,-0.9969284117244146,0.91943359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0055,necessary,gsm8k_092,2,2,4,1,1,-0.24396446585333548,-0.21274842273380412,0.9287109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0056,necessary,gsm8k_092,7,2,4,1,0,-0.2981065762958531,-1.7060812195893884,0.9736328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0057,necessary,gsm8k_092,12,2,4,1,0,-0.2981065762958531,-1.7060812195893884,0.9736328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0058,necessary,gsm8k_092,30,2,4,1,0,-0.2981065762958531,-1.7060812195893884,0.9736328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0059,necessary,gsm8k_093,28,8,10,1,0,-6.076556293503538,-6.643740251268532,0.377685546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0060,necessary,gsm8k_096,10,3,6,1,0,-0.5630020944376382,-0.6204321468343735,0.92626953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0061,necessary,gsm8k_096,25,3,6,1,1,-0.6594738278129993,-0.6127101635924385,0.89013671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0062,necessary,gsm8k_096,26,3,9,1,0,-0.7373210110073202,-0.7562384510263911,0.90869140625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0063,necessary,gsm8k_098,19,3,4,1,0,-0.857006120076876,-1.3013185521663768,0.73583984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0064,necessary,gsm8k_103,11,6,9,1,1,-1.3289072984997246,-1.259385572953349,0.8447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0065,necessary,gsm8k_109,25,4,6,1,1,-3.055686132387372,-2.5759555037801642,0.5400390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0066,necessary,gsm8k_110,16,3,4,1,1,-1.0659516558371203,-0.7518525611421605,0.7216796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0067,necessary,gsm8k_111,2,3,8,1,1,-3.742487555231851,-3.559958208782683,0.57763671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0068,necessary,gsm8k_112,0,2,4,1,1,-4.380509807161302,-3.354209217940679,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0069,necessary,gsm8k_112,1,2,4,1,1,-5.056395771160478,-4.39939196420911,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0070,necessary,gsm8k_112,3,2,4,1,1,-5.0310745509851715,-4.55279322448556,0.419189453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0071,necessary,gsm8k_112,6,2,4,1,1,-4.38369467191119,-3.909261424679996,0.419189453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0072,necessary,gsm8k_112,7,2,4,1,1,-3.6757453055461093,-2.841780345141055,0.419189453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0073,necessary,gsm8k_112,8,2,4,1,1,-5.558869622718903,-4.7092867059098635,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0074,necessary,gsm8k_112,17,2,4,1,1,-4.44647412835339,-3.4559053529570267,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0075,necessary,gsm8k_112,19,2,4,1,1,-4.604410647417421,-3.3826180382130975,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0076,necessary,gsm8k_112,20,2,4,1,1,-5.900227423571195,-5.087706920601118,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0077,necessary,gsm8k_112,21,2,4,1,1,-4.221452622796583,-3.3089058393042694,0.373046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0078,necessary,gsm8k_112,23,2,4,1,1,-5.4937318500013514,-4.746263849909931,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0079,necessary,gsm8k_112,26,2,4,1,1,-5.29655591345676,-4.685417678971633,0.419189453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0080,necessary,gsm8k_112,27,2,4,1,1,-5.851272501184075,-5.09523383785748,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0081,necessary,gsm8k_112,28,2,4,1,1,-4.755070556954042,-3.7941864535022654,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0082,necessary,gsm8k_112,29,2,4,1,1,-4.094076359334295,-3.0286352022374237,0.3447265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0083,necessary,gsm8k_112,14,3,4,1,1,-5.00611002035746,-3.5877028713529344,0.300537109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0084,necessary,gsm8k_115,1,2,4,1,1,-3.7680406512149496,-2.916021688891069,0.33349609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0085,necessary,gsm8k_115,8,2,4,1,1,-3.9453455796056156,-2.682655550403771,0.348876953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0086,necessary,gsm8k_115,16,2,4,1,1,-3.4310838080101904,-2.3200311045973585,0.341796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0087,necessary,gsm8k_116,30,6,7,1,1,-2.3260079530059556,-2.104658109765668,0.845703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0088,necessary,gsm8k_116,12,8,9,1,1,-4.325388206020653,-4.029081337305143,0.73974609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0089,necessary,gsm8k_116,5,4,9,1,1,-4.983356918606768,-3.8310855635387675,0.4775390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0090,necessary,gsm8k_116,22,4,9,1,1,-3.3974601946590077,-2.516576108867264,0.59033203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0091,necessary,gsm8k_116,6,4,7,1,0,-1.9176964462299133,-2.6872034182303537,0.74609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0092,necessary,gsm8k_116,28,4,7,1,0,-1.8960216131936103,-2.49368998225159,0.75341796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0093,necessary,gsm8k_117,11,3,4,1,1,-1.1374434370022106,-1.0239093178626322,0.7529296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0094,necessary,gsm8k_125,2,2,4,1,1,-0.6629125912696948,-0.4839588482816132,0.83203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0095,necessary,gsm8k_125,4,2,4,1,1,-0.6170370317876175,-0.5101309508518095,0.85498046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0096,necessary,gsm8k_125,5,2,4,1,1,-0.5675423941829217,-0.46194758281750087,0.85498046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0097,necessary,gsm8k_125,12,2,4,1,1,-0.5967950517664775,-0.5048371322420943,0.84716796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0098,necessary,gsm8k_125,13,2,4,1,1,-0.6236069394188483,-0.4844549267797869,0.83837890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0099,necessary,gsm8k_125,20,2,4,1,1,-0.7416453691482299,-0.4931865332350274,0.83203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0100,necessary,gsm8k_125,3,2,4,1,1,-0.8524573309050977,-0.6279820642727061,0.767578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0101,necessary,gsm8k_127,6,3,4,1,1,-0.21595755382038395,-0.20802838782505284,0.95361328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0102,necessary,gsm8k_127,28,3,4,1,0,-0.21640063125250414,-0.22353168161910478,0.95703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0103,necessary,gsm8k_131,17,3,6,1,0,-0.42352291786278945,-0.5311732870681075,0.94677734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0104,necessary,gsm8k_131,31,3,6,1,0,-0.3854062360716704,-0.471986016841443,0.9560546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0105,necessary,gsm8k_133,7,4,7,1,1,-1.123571908637402,-0.9169877945115573,0.80224609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0106,necessary,gsm8k_135,27,5,12,1,1,-1.961037156394534,-1.6755599759762894,0.83154296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0107,necessary,gsm8k_137,15,11,12,1,0,-5.30913449010977,-5.909086880718443,0.51904296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0108,necessary,gsm8k_137,9,8,13,1,0,-5.268129470122805,-6.358570609687494,0.572265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0109,necessary,gsm8k_147,14,2,4,1,1,-3.446451054110485,-3.1035711663205463,0.416015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0110,necessary,gsm8k_149,6,3,6,1,0,-0.2825639338422893,-0.31506594244733277,0.95361328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0111,necessary,gsm8k_149,21,3,6,1,0,-0.26261921409961453,-0.3333500631732553,0.951171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0112,necessary,gsm8k_150,18,4,7,1,0,-4.492178889702447,-5.804113020094383,0.471923828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0113,necessary,gsm8k_161,21,3,7,1,0,-2.117626995602114,-3.126548424029645,0.6806640625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0114,necessary,gsm8k_161,23,4,8,1,0,-2.230781541226522,-4.299845038277108,0.70458984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0115,necessary,gsm8k_174,18,5,8,1,0,-3.9669057812392525,-5.915964594595203,0.529296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0116,necessary,gsm8k_174,20,3,8,1,0,-6.912445648896598,-8.737030729209426,0.283935546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0117,necessary,gsm8k_177,4,2,9,1,0,-6.279040499957682,-6.632538462722209,0.3564453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0118,necessary,gsm8k_177,7,2,10,1,0,-8.390514872892885,-10.563262509178916,0.3564453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0119,necessary,gsm8k_183,31,7,13,1,0,-2.6370015653882564,-2.8764998590444266,0.84228515625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0120,necessary,gsm8k_183,20,4,8,1,0,-1.6082066756218216,-1.7456775140852747,0.86865234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0121,necessary,gsm8k_183,1,2,4,1,0,-1.491664157100989,-1.6296023281782572,0.65625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0122,necessary,gsm8k_183,6,2,4,1,0,-1.9290474807358784,-2.0072103298802118,0.66015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0123,necessary,gsm8k_183,12,2,4,1,0,-1.3013875920507514,-2.333486242782388,0.6826171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0124,necessary,gsm8k_183,21,2,4,1,0,-1.4360230656401198,-2.4156963302071848,0.6826171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0125,necessary,gsm8k_183,28,2,4,1,0,-2.4592343597763766,-2.5025734985191863,0.5634765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0126,necessary,gsm8k_185,16,3,6,1,0,-0.21457182926777865,-0.3052966800106178,0.96044921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0127,necessary,gsm8k_188,10,4,8,1,0,-1.9755594493598412,-2.255385993129496,0.76123046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0128,necessary,gsm8k_189,8,4,7,1,1,-3.4144554794666564,-3.20464472979544,0.6318359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0129,necessary,gsm8k_192,18,3,9,1,0,-3.261750827902763,-5.036708827040985,0.6171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0130,necessary,gsm8k_199,31,5,12,1,0,-4.3978025128968445,-6.356062770591143,0.68408203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0131,necessary,gsm8k_199,14,5,12,1,0,-3.936005034267214,-4.588891791635008,0.67431640625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0132,necessary,gsm8k_200,11,7,8,1,0,-0.804157935759872,-0.8914466591450242,0.8720703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0133,necessary,gsm8k_200,16,7,8,1,1,-0.7708476375938046,-0.5682603195313852,0.78076171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0134,necessary,gsm8k_204,3,2,4,1,0,-0.954709723029284,-1.2242161707381651,0.7509765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0135,necessary,gsm8k_205,0,4,6,1,1,-6.5931101129957135,-5.338572129336332,0.2193603515625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0136,necessary,gsm8k_211,9,2,4,1,1,-2.7765954258286674,-1.8719664114282475,0.469482421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0137,necessary,gsm8k_211,17,2,4,1,1,-2.809946273724607,-1.8953640835008856,0.480224609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0138,necessary,gsm8k_211,21,2,4,1,1,-0.6414488992491979,-0.4039956987915638,0.8466796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0139,necessary,gsm8k_211,1,3,4,1,1,-0.4605731373407584,-0.3447912851826702,0.89111328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0140,necessary,gsm8k_211,0,2,4,1,1,-0.4279560628642772,-0.2998298957976069,0.8701171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0141,necessary,gsm8k_211,4,2,4,1,1,-0.43041299605912925,-0.2903803367650656,0.873046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0142,necessary,gsm8k_213,18,5,13,1,0,-1.463126687634461,-1.4814833017788032,0.8427734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0143,necessary,gsm8k_214,23,3,4,1,1,-1.5672210687995378,-1.1322529634245326,0.650390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0144,necessary,gsm8k_215,15,2,4,1,1,-0.9774705135004961,-0.8409841086053523,0.8759765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0145,necessary,gsm8k_219,10,3,5,1,1,-1.0444865427950245,-0.949013833601055,0.84130859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0146,necessary,gsm8k_227,0,5,6,1,0,-2.5067722462507986,-2.5611390621957786,0.63623046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0147,necessary,gsm8k_229,5,3,6,1,0,-2.842289047868611,-3.3794053722534363,0.67578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0148,necessary,gsm8k_237,0,3,4,1,0,-0.04328468076735284,-0.08636436186319299,0.99267578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0149,necessary,gsm8k_237,7,3,4,1,0,-0.0979040221929969,-0.890460616111918,0.99267578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0150,necessary,gsm8k_237,19,3,4,1,0,-0.046269757610806185,-0.05094880535629658,0.99267578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0151,necessary,gsm8k_237,26,3,4,1,0,-0.05628486385532748,-0.26056848413718087,0.99267578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0152,necessary,gsm8k_243,2,2,4,1,1,-1.231396490837273,-1.0434251203924463,0.7080078125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0153,necessary,gsm8k_249,16,9,12,1,0,-5.906483629860762,-7.551875393842588,0.740234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0154,necessary,gsm8k_249,1,9,13,1,0,-6.499608258477995,-8.628675881257319,0.69287109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0155,necessary,gsm8k_249,19,6,12,1,0,-6.683597296554066,-14.267280916798862,0.54296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0156,necessary,gsm8k_249,3,9,13,1,0,-7.078831231538611,-9.68033055641373,0.67236328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0157,necessary,gsm8k_249,23,8,11,1,0,-6.436567159509866,-8.778154521950729,0.56201171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0158,necessary,gsm8k_250,1,2,4,1,1,-0.6649071395091296,-0.43330086015674896,0.794921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0159,necessary,gsm8k_250,13,3,6,1,1,-0.8699994880423614,-0.7494625550198013,0.86083984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0160,necessary,gsm8k_250,18,3,6,1,1,-0.855895959912699,-0.7732968360352056,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0161,necessary,gsm8k_250,22,3,6,1,1,-0.9861424812967223,-0.819178928824066,0.83642578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0162,necessary,gsm8k_251,20,3,6,1,1,-0.4217214244370212,-0.38603559029022794,0.923828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0163,necessary,gsm8k_253,19,3,4,1,0,-1.082568631347565,-1.259638427179868,0.83251953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0164,necessary,gsm8k_258,27,4,6,1,1,-1.2295695071406103,-0.9023977591692678,0.794921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0165,necessary,gsm8k_259,14,2,4,1,0,-0.6962685157465822,-0.8504185332166903,0.87890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0166,necessary,gsm8k_269,3,3,6,1,0,-0.727642949068667,-2.823955130844478,0.91845703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0167,necessary,gsm8k_269,23,3,6,1,0,-0.5555317494881723,-2.384867226950207,0.94189453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0168,necessary,gsm8k_272,1,2,8,1,0,-0.6510069069790165,-0.6623625258416389,0.876953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0169,necessary,gsm8k_273,26,2,4,1,1,-1.3997583065911687,-1.1504253483643476,0.7119140625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0170,necessary,gsm8k_278,14,6,9,1,0,-0.37115258049569944,-0.5308693509905864,0.966796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0171,necessary,gsm8k_278,24,4,6,1,0,-0.3659654578323277,-0.5991530210058252,0.955078125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0172,necessary,gsm8k_279,8,5,9,1,0,-0.9278523405988054,-1.9972895324321231,0.892578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0173,necessary,gsm8k_281,26,2,8,1,0,-2.9758901503473716,-3.652786429453894,0.53271484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0174,necessary,gsm8k_289,5,2,7,1,0,-1.7887778698884464,-2.2730094465889765,0.68408203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0175,necessary,gsm8k_294,23,3,4,1,1,-0.38020049482919965,-0.3442518953827242,0.95654296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0176,necessary,gsm8k_294,16,3,4,1,1,-0.4061445672469027,-0.3574148604274948,0.94287109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0177,necessary,gsm8k_295,31,3,7,1,0,-3.5708961430034756,-4.784140912595881,0.5595703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0178,necessary,gsm8k_303,12,2,4,1,1,-4.406528329447619,-3.0539065417803863,0.1953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0179,necessary,gsm8k_303,4,3,4,1,1,-3.4729538963325597,-2.188327172062241,0.271240234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0180,necessary,gsm8k_314,23,8,13,1,0,-1.3693904712341776,-2.00294289545525,0.88037109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0181,necessary,gsm8k_314,17,6,13,1,0,-1.4608323363243938,-1.8647978216470167,0.8818359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0182,necessary,gsm8k_314,6,6,8,1,0,-0.8932405497490312,-1.617504655200365,0.9091796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0183,necessary,gsm8k_317,15,4,9,1,1,-3.5044195491955206,-2.945089613205705,0.8291015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0184,necessary,gsm8k_319,13,6,8,1,1,-2.7857847684964856,-2.4828372246855475,0.630859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0185,necessary,gsm8k_319,15,4,9,1,0,-2.8231492623605234,-3.3727215832974324,0.66650390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0186,necessary,gsm8k_319,8,4,5,1,0,-1.7289048549623984,-2.0421798006001874,0.80224609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0187,necessary,gsm8k_319,6,7,11,1,1,-4.429270782326485,-3.9902213509349336,0.63427734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0188,necessary,gsm8k_319,22,8,12,1,1,-4.255725676206577,-3.8451172754159084,0.63916015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0189,necessary,gsm8k_324,31,4,7,1,1,-4.763982825279273,-3.4265626176449637,0.38427734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0190,necessary,gsm8k_332,15,3,4,1,1,-0.7949132204038956,-0.6961032391202008,0.70068359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0191,necessary,gsm8k_333,0,3,7,1,0,-1.8388395368310904,-5.5724406735454775,0.79296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0192,necessary,gsm8k_333,8,4,7,1,1,-1.808710576278824,-1.5584500725545036,0.8515625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0193,necessary,gsm8k_333,2,3,7,1,0,-1.9453766228785576,-5.5330504822123565,0.79150390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0194,necessary,gsm8k_333,19,4,11,1,0,-3.047363840709957,-7.813951480212285,0.75390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0195,necessary,gsm8k_333,7,4,9,1,0,-2.6583173706931484,-3.7693250998569603,0.7109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0196,necessary,gsm8k_333,18,4,10,1,0,-2.9871752749002045,-5.219970112435553,0.70947265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0197,necessary,gsm8k_354,12,4,5,1,1,-1.786299901405762,-1.451080099119935,0.69921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0198,necessary,gsm8k_365,25,3,4,1,1,-0.5262711771266622,-0.485578519954576,0.904296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0199,necessary,gsm8k_365,26,3,4,1,1,-0.5262711771266622,-0.485578519954576,0.904296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0000,inert,gsm8k_060,5,8,10,1,1,-1.3411871426343267,-1.2396802957807003,0.919921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0001,inert,gsm8k_112,29,3,4,1,1,-4.094076359334295,-2.7630483331677276,0.29931640625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0002,inert,gsm8k_003,31,3,6,1,1,-1.760051558414669,-1.4425758276864822,0.6943359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0003,inert,gsm8k_226,0,6,7,1,1,-1.0972434617284563,-0.9079871563456721,0.787109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0004,inert,gsm8k_466,8,7,8,1,1,-2.6632806045438953,-2.5103863507188255,0.8154296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0005,inert,gsm8k_249,3,5,13,1,1,-7.078831231538611,-7.033457676933381,0.5751953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0006,inert,gsm8k_252,27,7,10,1,0,-2.7920771110530094,-3.2857306397348913,0.85009765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0007,inert,gsm8k_274,7,6,8,1,1,-2.3959909551277314,-1.9936459693571789,0.69482421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0008,inert,gsm8k_465,2,3,5,1,1,-1.4330937185781627,-1.23581278273207,0.72021484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0009,inert,gsm8k_092,22,3,4,1,1,-0.6496589365024585,-0.40718994119471585,0.6875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0010,inert,gsm8k_241,28,2,5,1,1,-3.103342983897597,-2.3222347042975335,0.496826171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0011,inert,gsm8k_228,29,7,8,1,1,-1.4736882158682096,-1.3752559307193832,0.91064453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0012,inert,gsm8k_294,23,2,4,1,1,-0.38020049482919965,-0.24694783889300204,0.8740234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0013,inert,gsm8k_339,7,2,4,1,1,-0.3086815048859442,-0.2302177700049862,0.95068359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0014,inert,gsm8k_113,16,2,4,1,1,-0.4085958737248485,-0.3504709803285898,0.9111328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0015,inert,gsm8k_113,30,2,4,1,1,-0.4476550322807826,-0.40164372989301733,0.9111328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0016,inert,gsm8k_222,21,4,6,1,1,-0.5002240531096123,-0.46558038957440745,0.958984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0017,inert,gsm8k_393,5,3,4,1,1,-1.2168474897651977,-0.8742296557057108,0.70654296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0018,inert,gsm8k_028,15,2,4,1,1,-1.0590573542054134,-0.7948289025150295,0.79833984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0019,inert,gsm8k_226,21,3,4,1,1,-1.5949226334752902,-0.9791450471408081,0.548828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0020,inert,gsm8k_054,5,2,4,1,1,-4.285124985888464,-4.068850046507203,0.406982421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0021,inert,gsm8k_111,7,3,4,1,1,-4.865234215366813,-2.9823142129304325,0.1519775390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0022,inert,gsm8k_264,6,3,5,1,0,-0.8880790965177379,-3.5169428425819134,0.8623046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0023,inert,gsm8k_081,31,5,10,1,0,-1.2707501139703377,-1.436584023572764,0.87451171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0024,inert,gsm8k_116,29,5,9,1,0,-3.9138992684668383,-4.626509863350333,0.6787109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0025,inert,gsm8k_249,5,5,12,1,1,-5.959228988327694,-5.79308973236527,0.60400390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0026,inert,gsm8k_295,3,8,10,1,1,-5.076054231119476,-4.551770708003733,0.63671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0027,inert,gsm8k_244,5,4,7,1,0,-3.7550503327955385,-4.626711030990683,0.5595703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0028,inert,gsm8k_064,1,2,6,1,1,-1.7227725100211284,-1.4727052957839164,0.70703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0029,inert,gsm8k_060,26,2,5,1,1,-1.665488010040788,-0.9991142437226471,0.86865234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0030,inert,gsm8k_206,19,8,10,1,1,-5.410572867010997,-4.914808849370797,0.615234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0031,inert,gsm8k_112,8,3,4,1,1,-5.558869622718903,-4.234618461932102,0.3134765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0032,inert,gsm8k_111,20,3,4,1,1,-4.722840085091093,-3.0899363208328148,0.1971435546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0033,inert,gsm8k_111,22,3,4,1,1,-4.695258194018766,-2.913339175338583,0.168212890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0034,inert,gsm8k_210,1,3,4,1,1,-3.0777214808538838,-2.0379847188831097,0.34423828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0035,inert,gsm8k_399,31,3,4,1,1,-0.2588652543676049,-0.16837553345458178,0.912109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0036,inert,gsm8k_239,10,3,4,1,1,-3.9794742396363465,-3.0826780845359005,0.37451171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0037,inert,gsm8k_064,4,3,7,1,1,-1.688149906781022,-1.5305567222830359,0.771484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0038,inert,gsm8k_245,5,5,9,1,0,-1.7318117468870975,-1.7362962511769804,0.86572265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0039,inert,gsm8k_174,17,6,10,1,1,-10.361749236529988,-8.911959981978976,0.25390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0040,inert,gsm8k_239,2,4,8,1,1,-5.191841298302342,-4.789343179901711,0.52392578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0041,inert,gsm8k_244,3,4,7,1,0,-3.774287021817436,-4.499378742059475,0.5712890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0042,inert,gsm8k_016,27,4,7,1,1,-3.804290561981542,-3.0837570954903106,0.56396484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0043,inert,gsm8k_046,31,4,7,1,1,-4.172074615107824,-3.6894483639423608,0.50927734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0044,inert,gsm8k_466,30,5,6,1,1,-1.8535354642431643,-1.7951421854298606,0.80517578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0045,inert,gsm8k_152,20,3,6,1,1,-0.5972144404528774,-0.4166952547164833,0.7548828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0046,inert,gsm8k_186,23,2,8,1,1,-8.146065979148796,-7.49992358287931,0.409912109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0047,inert,gsm8k_074,13,3,7,1,1,-2.282507196866974,-1.9826685620621947,0.77392578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0048,inert,gsm8k_362,17,2,4,1,1,-1.172522910942038,-0.9694895696800303,0.65625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0049,inert,gsm8k_249,30,5,12,1,1,-6.19494203587486,-5.745294145195038,0.57080078125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0050,inert,gsm8k_121,20,8,10,1,1,-2.340200116114563,-2.1083045123517903,0.8193359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0051,inert,gsm8k_244,26,4,7,1,0,-3.391588515132702,-3.4395798692721344,0.56396484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0052,inert,gsm8k_127,11,2,4,1,1,-0.19561008216078685,-0.14303410815152107,0.9521484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0053,inert,gsm8k_046,6,2,4,1,0,-0.725645424952087,-1.191410037488593,0.79443359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0054,inert,gsm8k_046,29,2,4,1,0,-0.47453171598219074,-0.9151223652664421,0.87890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0055,inert,gsm8k_127,23,2,4,1,1,-0.22207317502279716,-0.16483188563744686,0.94970703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0056,inert,gsm8k_127,28,2,4,1,1,-0.21640063125250414,-0.16327337976088455,0.94970703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0057,inert,gsm8k_196,8,2,4,1,1,-3.0151953895039787,-1.3288153695572213,0.85986328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0058,inert,gsm8k_241,14,2,4,1,1,-2.550782204740556,-1.726436939885283,0.496826171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0059,inert,gsm8k_295,1,8,10,1,1,-5.000159219190253,-4.441159321736427,0.62646484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0060,inert,gsm8k_152,28,3,6,1,1,-0.6040837498442421,-0.40592154381734924,0.7548828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0061,inert,gsm8k_152,31,3,6,1,1,-0.5721836819870032,-0.40277979566715233,0.76025390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0062,inert,gsm8k_038,7,3,9,1,1,-9.985174383357597,-9.396241333053423,0.296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0063,inert,gsm8k_325,10,3,4,1,1,-2.0160452430617344,-1.2772326091372435,0.484619140625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0064,inert,gsm8k_293,12,6,9,1,1,-3.054943162951269,-2.94464161581192,0.77880859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0065,inert,gsm8k_206,2,4,6,1,1,-4.8323937501555285,-3.81175034199512,0.38134765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0066,inert,gsm8k_115,7,3,4,1,1,-3.180113486322092,-2.2423621785757555,0.3896484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0067,inert,gsm8k_247,14,3,8,1,1,-4.9999934984771075,-4.322321573979654,0.77587890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0068,inert,gsm8k_083,28,2,4,1,1,-0.582732011426202,-0.3360662433828263,0.7490234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0069,inert,gsm8k_134,4,2,4,1,1,-0.3858929317515062,-0.24219799159240107,0.84765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0070,inert,gsm8k_134,8,2,4,1,1,-0.5068212684765194,-0.41897712343119176,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0071,inert,gsm8k_134,11,2,4,1,1,-0.4385910463968054,-0.3664093681419172,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0072,inert,gsm8k_134,12,2,4,1,1,-0.4653666259811895,-0.3753399295148499,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0073,inert,gsm8k_134,13,2,4,1,1,-0.3227351862297318,-0.21517293887912203,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0074,inert,gsm8k_134,15,2,4,1,1,-0.4168261551760869,-0.30704645392078894,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0075,inert,gsm8k_134,17,2,4,1,1,-0.3703418543749913,-0.26190203449726307,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0076,inert,gsm8k_134,21,2,4,1,1,-0.34140805956946046,-0.23276985443750248,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0077,inert,gsm8k_134,28,2,4,1,1,-0.3918990391505277,-0.28945771612004134,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0078,inert,gsm8k_134,30,2,4,1,1,-0.4333932293231885,-0.34289674893957584,0.88525390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0079,inert,gsm8k_134,31,2,4,1,1,-0.4675408759745707,-0.3351541889493723,0.84765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0080,inert,gsm8k_155,20,2,4,1,1,-2.935456574496953,-1.9797361681764885,0.310302734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0081,inert,gsm8k_196,5,2,4,1,1,-1.9214000251014047,-1.4529178449651285,0.8388671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0082,inert,gsm8k_196,22,2,4,1,1,-1.5516208620953853,-1.1176743378935028,0.8388671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0083,inert,gsm8k_273,26,3,4,1,1,-1.3997583065911687,-1.0686508436973132,0.7080078125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0084,inert,gsm8k_083,13,2,4,1,1,-0.49923625040705627,-0.31795250709660555,0.8076171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0085,inert,gsm8k_294,1,2,4,1,1,-0.40770451071254793,-0.28355628296619206,0.87890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0086,inert,gsm8k_090,1,2,4,1,1,-1.0994790481991765,-0.750731594716217,0.765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0087,inert,gsm8k_226,12,6,7,1,1,-1.0012360059155625,-0.868766261442481,0.79345703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0088,inert,gsm8k_377,31,8,9,1,1,-2.184913625247302,-2.079444007622268,0.900390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0089,inert,gsm8k_161,26,4,9,1,1,-2.2965879563102343,-2.102195925484609,0.77197265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0090,inert,gsm8k_295,20,4,9,1,1,-4.364098835237614,-3.9698174323640227,0.5625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0091,inert,gsm8k_244,31,4,7,1,0,-3.562979435730506,-4.394248003063504,0.59716796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0092,inert,gsm8k_352,15,4,7,1,1,-2.9740083942740947,-1.7732184002444717,0.6376953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0093,inert,gsm8k_417,15,3,4,1,1,-2.1395989806350553,-2.0282462615030417,0.64013671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0094,inert,gsm8k_083,6,2,4,1,1,-0.5020712435313929,-0.369337773829923,0.82568359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0095,inert,gsm8k_083,30,2,4,1,1,-0.4720932266412654,-0.2537351694995091,0.8017578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0096,inert,gsm8k_111,3,2,4,1,1,-4.8421775499726145,-3.6213723793701904,0.248046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0097,inert,gsm8k_115,22,2,4,1,1,-3.9209556588557266,-2.4659663501056084,0.28466796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0098,inert,gsm8k_294,3,2,4,1,1,-0.44532725492158104,-0.3103896782692567,0.87060546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0099,inert,gsm8k_400,9,2,4,1,1,-0.5275847642282244,-0.35047600217925307,0.7958984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0100,inert,gsm8k_090,3,2,4,1,1,-0.9500230178459341,-0.6302500580822261,0.77734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0101,inert,gsm8k_226,31,3,4,1,1,-1.3546280674957143,-0.7189086265908757,0.548828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0102,inert,gsm8k_348,23,3,4,1,1,-3.0389430481717548,-1.6921138395728224,0.258056640625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0103,inert,gsm8k_232,4,3,6,1,1,-0.8391576861554986,-0.6001534791383109,0.7392578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0104,inert,gsm8k_232,5,3,6,1,1,-0.8544187489680846,-0.6549893085946541,0.7392578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0105,inert,gsm8k_244,15,4,7,1,0,-5.267294234884668,-6.3158488273738005,0.57568359375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0106,inert,gsm8k_320,18,5,12,1,0,-2.719312054162131,-4.63776147865516,0.712890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0107,inert,gsm8k_229,18,11,12,1,1,-2.839404317899332,-2.7115004028235283,0.88427734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0108,inert,gsm8k_322,15,8,13,1,1,-10.560111531247419,-9.740029416852208,0.378662109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0109,inert,gsm8k_482,7,2,4,1,1,-0.4683475926512991,-0.4299099091961142,0.84716796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0110,inert,gsm8k_222,9,3,6,1,1,-0.5230300780732218,-0.3611546888999804,0.84423828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0111,inert,gsm8k_232,25,3,6,1,1,-0.7405246400398313,-0.6227342805573226,0.80224609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0112,inert,gsm8k_352,23,4,7,1,1,-1.9447189895725219,-1.5399500505481982,0.6845703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0113,inert,gsm8k_121,8,3,7,1,0,-1.1019265519749843,-1.1478575717337929,0.857421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0114,inert,gsm8k_348,14,4,8,1,1,-7.706709631323627,-6.06948931071324,0.2822265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0115,inert,gsm8k_252,12,5,8,1,0,-1.8565186110494216,-3.4948151079609437,0.8740234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0116,inert,gsm8k_247,28,3,8,1,1,-4.747325850126064,-4.143851860125995,0.77587890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0117,inert,gsm8k_443,11,2,9,1,1,-7.861524072493223,-7.334094057950976,0.300537109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0118,inert,gsm8k_443,1,2,10,1,1,-8.481891030895591,-8.12763001753108,0.27197265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0119,inert,gsm8k_137,5,7,13,1,1,-6.078460230795631,-5.422139875943568,0.63623046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0120,inert,gsm8k_348,2,4,8,1,1,-7.298559171681749,-6.017911508136466,0.35107421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0121,inert,gsm8k_054,15,2,4,1,1,-4.817560597761713,-4.732093247413617,0.406982421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0122,inert,gsm8k_207,24,2,4,1,1,-1.3202696014236581,-0.983676850563481,0.7001953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0123,inert,gsm8k_207,26,2,4,1,1,-1.231371568334167,-0.8998021160200445,0.7001953125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0124,inert,gsm8k_253,19,2,4,1,1,-1.082568631347565,-0.33772387414641536,0.67919921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0125,inert,gsm8k_259,9,2,4,1,1,-0.8667376916212307,-0.8517318311470429,0.849609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0126,inert,gsm8k_352,28,3,6,1,1,-1.6412778232209517,-1.3858180952852406,0.71533203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0127,inert,gsm8k_348,31,4,8,1,1,-7.100349370430503,-5.536860455984002,0.310546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0128,inert,gsm8k_352,27,4,7,1,1,-2.5443910400532936,-1.7594194278074664,0.61767578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0129,inert,gsm8k_273,6,3,9,1,1,-4.043355914558986,-3.462570344650513,0.56201171875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0130,inert,gsm8k_320,23,5,12,1,0,-2.8019198692509235,-3.5647272657827154,0.71533203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0131,inert,gsm8k_320,24,5,12,1,0,-3.3700448702674803,-5.238822378718766,0.66748046875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0132,inert,gsm8k_006,8,7,8,1,1,-0.3580495551583584,-0.2731843742576353,0.92333984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0133,inert,gsm8k_466,21,7,8,1,1,-2.6918324229013924,-2.5954557169647834,0.79638671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0134,inert,gsm8k_090,16,2,4,1,1,-0.9916691367087859,-0.64548374869634,0.76513671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0135,inert,gsm8k_102,18,4,6,1,1,-6.505153350770718,-5.75344586072822,0.43798828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0136,inert,gsm8k_028,21,2,4,1,1,-1.0683079130855933,-0.8299488869778869,0.775390625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0137,inert,gsm8k_070,31,2,4,1,1,-2.1515813543135605,-1.4015079349680053,0.50146484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0138,inert,gsm8k_110,16,2,4,1,1,-1.0659516558371203,-0.6671158587720291,0.68505859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0139,inert,gsm8k_417,0,3,4,1,1,-2.621075164884462,-2.125063602938301,0.51416015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0140,inert,gsm8k_330,30,2,4,1,1,-5.264217584954418,-3.4345033680299886,0.1453857421875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0141,inert,gsm8k_356,20,2,4,1,1,-0.8410828562829894,-0.8114578148015654,0.76220703125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0142,inert,gsm8k_249,11,5,13,1,0,-6.7233352500863095,-6.761755235947683,0.61669921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0143,inert,gsm8k_417,28,3,4,1,1,-2.951772208857664,-2.4518497598870073,0.50048828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0144,inert,gsm8k_115,12,2,4,1,1,-3.706003973670719,-2.9789679817038697,0.36279296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0145,inert,gsm8k_249,26,3,5,1,1,-3.376416935155913,-2.7541645233885443,0.44384765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0146,inert,gsm8k_097,1,5,6,1,1,-2.5820660402554894,-2.164171162295618,0.65625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0147,inert,gsm8k_003,24,3,6,1,0,-1.4748542445959851,-1.677866905528218,0.74267578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0148,inert,gsm8k_115,8,3,4,1,1,-3.9453455796056156,-2.9722770939429575,0.36669921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0149,inert,gsm8k_115,16,3,4,1,1,-3.4310838080101904,-2.441537315436464,0.36767578125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0150,inert,gsm8k_243,25,3,4,1,1,-1.3691294687273954,-1.0980302101362043,0.73388671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0151,inert,gsm8k_383,9,3,4,1,1,-2.420249105334851,-1.664465623324387,0.463134765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0152,inert,gsm8k_294,11,2,4,1,1,-0.3976793640931692,-0.2724169272754854,0.87890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0153,inert,gsm8k_281,11,9,12,1,1,-3.5518977564840544,-3.3990258078109,0.8505859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0154,inert,gsm8k_391,6,9,13,1,1,-0.943445006100266,-0.9157077460663812,0.9521484375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0155,inert,gsm8k_249,17,6,12,1,1,-6.140883865012692,-5.771430379429436,0.60546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0156,inert,gsm8k_211,20,9,13,1,1,-1.611651036183218,-1.5204961958590784,0.88916015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0157,inert,gsm8k_286,21,8,11,1,1,-0.555241805177926,-0.5378440684826316,0.9599609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0158,inert,gsm8k_090,19,2,4,1,1,-0.9753337540371066,-0.655590509971901,0.765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0159,inert,gsm8k_152,11,3,6,1,1,-1.720237054418221,-0.9142023426533451,0.84228515625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0160,inert,gsm8k_264,2,3,6,1,1,-1.0139460912293563,-0.8575982928485695,0.8662109375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0161,inert,gsm8k_449,7,3,6,1,1,-0.5065351492046336,-0.5056302623402708,0.9453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0162,inert,gsm8k_379,27,3,6,1,1,-0.5591704539936302,-0.4236034726288301,0.859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0163,inert,gsm8k_112,7,3,4,1,1,-3.6757453055461093,-2.4542998113768313,0.34765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0164,inert,gsm8k_124,20,4,6,1,1,-3.260500484801383,-2.878949550851225,0.60546875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0165,inert,gsm8k_272,30,2,4,1,1,-1.2736094959353736,-0.9238375407662,0.78466796875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0166,inert,gsm8k_120,14,3,6,1,1,-0.804823127452577,-0.7196420186706398,0.7783203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0167,inert,gsm8k_388,23,3,6,1,1,-1.1488957526451204,-1.0054410815407606,0.72802734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0168,inert,gsm8k_499,8,2,8,1,1,-3.9192940180655484,-3.3778454698678924,0.60986328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0169,inert,gsm8k_196,14,2,4,1,1,-1.6477501935413923,-1.2009630672560179,0.82861328125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0170,inert,gsm8k_252,7,6,9,1,0,-2.852585351944396,-5.635010438930651,0.8330078125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0171,inert,gsm8k_131,25,4,6,1,1,-0.49656587168917504,-0.45242581125572473,0.9677734375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0172,inert,gsm8k_498,23,5,9,1,0,-1.2446106790994882,-3.3952600377147895,0.89599609375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0173,inert,gsm8k_366,24,2,8,1,0,-0.5151188286392072,-0.5788494859667291,0.95166015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0174,inert,gsm8k_209,8,2,7,1,1,-3.9629981497602875,-3.5898813179641222,0.529296875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0175,inert,gsm8k_383,27,3,4,1,1,-2.3850781518384903,-1.6344749096407047,0.463134765625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0176,inert,gsm8k_112,17,3,4,1,1,-4.44647412835339,-2.9511188677886038,0.285888671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0177,inert,gsm8k_420,16,3,7,1,1,-1.420595823679086,-1.2401770694890466,0.7197265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0178,inert,gsm8k_294,14,2,4,1,1,-0.42608466930383354,-0.28050595014856905,0.86572265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0179,inert,gsm8k_112,0,3,4,1,1,-4.380509807161302,-2.990980401213734,0.282958984375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0180,inert,gsm8k_211,16,8,13,1,1,-1.2035950194090839,-1.1306885961938922,0.9169921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0181,inert,gsm8k_213,18,6,13,1,1,-1.463126687634461,-1.3407295746006005,0.89990234375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0182,inert,gsm8k_268,3,6,8,1,1,-2.1976049694205644,-1.9093844018842172,0.77978515625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0183,inert,gsm8k_290,7,4,9,1,1,-2.43709256899156,-2.0254604245138457,0.84033203125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0184,inert,gsm8k_072,19,6,8,1,1,-2.3071538075033207,-2.008619260654834,0.78173828125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0185,inert,gsm8k_108,20,4,9,1,1,-1.711403153904421,-1.5723004990648248,0.79541015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0186,inert,gsm8k_303,11,4,5,1,1,-5.678960815439595,-4.252470872340746,0.2476806640625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0187,inert,gsm8k_384,23,7,11,1,1,-0.8512959637213244,-0.7425431081111766,0.95263671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0188,inert,gsm8k_084,14,8,12,1,1,-0.5725796250345613,-0.5393402934265115,0.9697265625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0189,inert,gsm8k_418,15,4,7,1,1,-1.214739135371071,-0.8854262167824534,0.78369140625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0190,inert,gsm8k_112,23,3,4,1,1,-5.4937318500013514,-3.9559363050691703,0.285888671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0191,inert,gsm8k_243,0,3,7,1,1,-2.912594326678978,-2.382483071845766,0.630859375
skywork_prm_1_5b,gsm8k,gsm8k_matched_0192,inert,gsm8k_244,12,4,7,1,0,-3.1734023588702427,-4.841325587959299,0.6064453125
skywork_prm_1_5b,gsm8k,gsm8k_matched_0193,inert,gsm8k_039,28,3,7,1,1,-2.4437667315088913,-1.9928450782206721,0.638671875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0194,inert,gsm8k_319,30,4,11,1,1,-3.678824590870857,-3.422368237545507,0.67919921875
skywork_prm_1_5b,gsm8k,gsm8k_matched_0195,inert,gsm8k_161,9,4,9,1,1,-2.490215510490155,-2.2093115017018663,0.74462890625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0196,inert,gsm8k_472,19,4,10,1,1,-1.6960083603925034,-1.496628283091194,0.8681640625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0197,inert,gsm8k_303,29,4,5,1,1,-5.338555999272725,-4.406827771958363,0.35791015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0198,inert,gsm8k_483,15,3,4,1,1,-1.423893909409516,-0.6288511853790342,0.467041015625
skywork_prm_1_5b,gsm8k,gsm8k_matched_0199,inert,gsm8k_483,25,3,4,1,1,-1.0605780564722425,-0.6403455648047692,0.68212890625
internlm2_1_8b_reward,math500,math500_matched_0000,necessary,math500_008,20,7,15,1,1,-29.989021328965254,-29.113112019810504,0.17009403930712164
internlm2_1_8b_reward,math500,math500_matched_0001,necessary,math500_013,4,10,21,1,1,-27.51194354683527,-26.991446014746593,0.5752301322850114
internlm2_1_8b_reward,math500,math500_matched_0002,necessary,math500_028,17,2,7,1,1,-5.60650357462905,-4.988972661884161,0.3282063730934091
internlm2_1_8b_reward,math500,math500_matched_0003,necessary,math500_052,1,3,4,1,1,-5.16791710800295,-3.5008562929649467,0.19421493774762633
internlm2_1_8b_reward,math500,math500_matched_0004,necessary,math500_053,10,2,4,1,1,-4.027147237605479,-3.2307738475896186,0.35008801681578233
internlm2_1_8b_reward,math500,math500_matched_0005,necessary,math500_056,13,2,6,1,1,-4.810814815704077,-4.669906327767255,0.4112290866276087
internlm2_1_8b_reward,math500,math500_matched_0006,necessary,math500_057,14,5,7,1,1,-7.277297358841411,-6.722087687781374,0.5231919643977404
internlm2_1_8b_reward,math500,math500_matched_0007,necessary,math500_057,10,8,10,1,1,-11.653380152450868,-11.26643753443041,0.5639183753461265
internlm2_1_8b_reward,math500,math500_matched_0008,necessary,math500_067,5,7,10,1,1,-12.351039573022017,-11.928541837113757,0.4921271155799621
internlm2_1_8b_reward,math500,math500_matched_0009,necessary,math500_067,25,10,13,1,1,-21.265991679040628,-19.90544673101472,0.29431637518321113
internlm2_1_8b_reward,math500,math500_matched_0010,necessary,math500_067,9,7,10,1,1,-11.813742958286204,-11.284755985575334,0.5602225789958724
internlm2_1_8b_reward,math500,math500_matched_0011,necessary,math500_067,19,7,10,1,1,-12.105636783243579,-11.621184198576884,0.5293850438006482
internlm2_1_8b_reward,math500,math500_matched_0012,necessary,math500_069,9,5,9,1,1,-9.00851504980841,-7.923113368069269,0.6063236431353817
internlm2_1_8b_reward,math500,math500_matched_0013,necessary,math500_069,15,5,8,1,1,-8.77110461755699,-7.740312751039243,0.5524189825347589
internlm2_1_8b_reward,math500,math500_matched_0014,necessary,math500_077,3,7,14,1,1,-12.948536707695647,-12.6920740122865,0.3166861676932197
internlm2_1_8b_reward,math500,math500_matched_0015,necessary,math500_083,3,5,9,1,1,-8.63974459711747,-8.286377945938801,0.3897787829120459
internlm2_1_8b_reward,math500,math500_matched_0016,necessary,math500_083,11,5,9,1,1,-8.240194276123066,-7.979929730022608,0.4062140479711771
internlm2_1_8b_reward,math500,math500_matched_0017,necessary,math500_083,16,8,11,1,1,-12.188338033695002,-11.74714938704022,0.501945485787382
internlm2_1_8b_reward,math500,math500_matched_0018,necessary,math500_086,13,2,5,1,1,-4.701677305258315,-4.100809823949241,0.39805540099881903
internlm2_1_8b_reward,math500,math500_matched_0019,necessary,math500_087,1,10,15,1,0,-13.90805368478115,-14.393428281743368,0.5356753581981566
internlm2_1_8b_reward,math500,math500_matched_0020,necessary,math500_087,10,10,15,1,0,-15.066702253494151,-15.29877432403944,0.5113963413236305
internlm2_1_8b_reward,math500,math500_matched_0021,necessary,math500_113,4,6,12,1,1,-19.375102934233894,-18.901369103717666,0.23231014609688014
internlm2_1_8b_reward,math500,math500_matched_0022,necessary,math500_121,27,5,6,1,1,-1.5760108402359834,-1.448576018003435,0.8155265044822373
internlm2_1_8b_reward,math500,math500_matched_0023,necessary,math500_125,13,4,5,1,1,-3.743603675041893,-3.000162959661416,0.4533828544586687
internlm2_1_8b_reward,math500,math500_matched_0024,necessary,math500_125,29,2,7,1,1,-7.449372975014019,-7.382651253795025,0.34202190067434085
internlm2_1_8b_reward,math500,math500_matched_0025,necessary,math500_128,20,7,8,1,1,-7.049662159442633,-6.521157929049545,0.5179213966529955
internlm2_1_8b_reward,math500,math500_matched_0026,necessary,math500_130,19,9,17,1,1,-32.408158177466696,-32.16022990282198,0.24041774103228375
internlm2_1_8b_reward,math500,math500_matched_0027,necessary,math500_132,15,4,9,1,1,-12.441980946724698,-12.262184308773715,0.31278967940241514
internlm2_1_8b_reward,math500,math500_matched_0028,necessary,math500_148,1,2,6,1,1,-3.3360389112141253,-2.697635476641884,0.4060373968844854
internlm2_1_8b_reward,math500,math500_matched_0029,necessary,math500_148,5,2,5,1,1,-3.0042902243745724,-2.327621691782529,0.4275759702122414
internlm2_1_8b_reward,math500,math500_matched_0030,necessary,math500_148,10,2,4,1,0,-2.103247513247255,-2.4119277801700942,0.73297427916906
internlm2_1_8b_reward,math500,math500_matched_0031,necessary,math500_151,2,10,14,1,1,-22.497869470913777,-20.838597621966713,0.2507292811856575
internlm2_1_8b_reward,math500,math500_matched_0032,necessary,math500_159,6,8,12,1,1,-20.162006597500117,-18.754262803719065,0.18300885002394832
internlm2_1_8b_reward,math500,math500_matched_0033,necessary,math500_159,11,6,11,1,1,-18.410243088149944,-16.319541345313304,0.12463857053608371
internlm2_1_8b_reward,math500,math500_matched_0034,necessary,math500_186,18,7,14,1,1,-16.628270111149394,-15.47939921613721,0.33884242336202514
internlm2_1_8b_reward,math500,math500_matched_0035,necessary,math500_186,15,8,12,1,1,-15.506298817119498,-14.772330161199811,0.3796083432458134
internlm2_1_8b_reward,math500,math500_matched_0036,necessary,math500_196,24,7,9,1,1,-13.387041773546846,-12.239138173287609,0.3159469966500125
internlm2_1_8b_reward,math500,math500_matched_0037,necessary,math500_202,13,10,13,1,1,-14.985241521763378,-14.388298723953028,0.40157045982453676
internlm2_1_8b_reward,math500,math500_matched_0038,necessary,math500_207,0,6,9,1,0,-8.71137331248121,-9.119959658387938,0.6025878991261147
internlm2_1_8b_reward,math500,math500_matched_0039,necessary,math500_207,2,6,9,1,0,-8.649105311215413,-8.656809266978069,0.5686553674621403
internlm2_1_8b_reward,math500,math500_matched_0040,necessary,math500_209,12,10,17,1,1,-35.78193037842832,-33.739471085195795,0.14817041344298693
internlm2_1_8b_reward,math500,math500_matched_0041,necessary,math500_252,14,10,12,1,1,-10.326460929011999,-9.647853071939679,0.522065127219689
internlm2_1_8b_reward,math500,math500_matched_0042,necessary,math500_268,16,7,11,1,0,-17.017340795000614,-17.436840258018535,0.49408368068147324
internlm2_1_8b_reward,math500,math500_matched_0043,necessary,math500_268,30,7,11,1,0,-18.222421602556462,-18.412892357171508,0.4776912128838802
internlm2_1_8b_reward,math500,math500_matched_0044,necessary,math500_273,18,9,10,1,1,-17.04230072824766,-16.33118692541998,0.3401563257405128
internlm2_1_8b_reward,math500,math500_matched_0045,necessary,math500_284,25,4,11,1,1,-13.769812882499421,-13.5334291903292,0.2902762057684191
internlm2_1_8b_reward,math500,math500_matched_0046,necessary,math500_314,21,12,13,1,1,-14.471672881334982,-14.139989211741863,0.591428301725868
internlm2_1_8b_reward,math500,math500_matched_0047,necessary,math500_314,17,9,11,1,1,-12.291692478943832,-11.8764483914605,0.6354486956575913
internlm2_1_8b_reward,math500,math500_matched_0048,necessary,math500_321,24,5,9,1,1,-10.239423045564973,-9.730601218476986,0.3323104037150568
internlm2_1_8b_reward,math500,math500_matched_0049,necessary,math500_321,14,6,10,1,1,-12.09334848509037,-11.461426158589061,0.28150435648847444
internlm2_1_8b_reward,math500,math500_matched_0050,necessary,math500_325,14,11,14,1,1,-11.724705969352524,-11.121041659478339,0.5334278452493173
internlm2_1_8b_reward,math500,math500_matched_0051,necessary,math500_333,28,8,18,1,1,-30.584589507528666,-28.00338212854497,0.18374004189243215
internlm2_1_8b_reward,math500,math500_matched_0052,necessary,math500_333,8,10,19,1,1,-25.01172313568133,-23.59750858988808,0.25091278688527247
internlm2_1_8b_reward,math500,math500_matched_0053,necessary,math500_336,5,10,11,1,1,-11.89425038534141,-11.363921944406332,0.581243668125398
internlm2_1_8b_reward,math500,math500_matched_0054,necessary,math500_337,21,10,13,1,1,-6.587384007638769,-6.54261320245205,0.8095772542659142
internlm2_1_8b_reward,math500,math500_matched_0055,necessary,math500_344,27,8,18,1,1,-20.449289771009802,-19.462262188311755,0.397119808750369
internlm2_1_8b_reward,math500,math500_matched_0056,necessary,math500_407,15,9,10,1,1,-8.369774038097018,-8.227426342808023,0.7520125737597972
internlm2_1_8b_reward,math500,math500_matched_0057,necessary,math500_407,0,11,12,1,1,-11.29858376187306,-11.033312412971519,0.705480757671845
internlm2_1_8b_reward,math500,math500_matched_0058,necessary,math500_415,9,8,9,1,1,-10.459337706515456,-9.522045625327177,0.31901529862476447
internlm2_1_8b_reward,math500,math500_matched_0059,necessary,math500_415,6,14,15,1,1,-24.788247422959966,-23.82529109124173,0.2929997269500959
internlm2_1_8b_reward,math500,math500_matched_0060,necessary,math500_431,10,17,18,1,1,-21.80957949023281,-20.751658899458686,0.39268611659949393
internlm2_1_8b_reward,math500,math500_matched_0061,necessary,math500_453,27,7,14,1,1,-13.160170264871118,-12.909642573022285,0.5439839165314272
internlm2_1_8b_reward,math500,math500_matched_0062,necessary,math500_461,11,11,14,1,1,-20.511544782218593,-19.284031868726757,0.2989005026108704
internlm2_1_8b_reward,math500,math500_matched_0063,necessary,math500_487,4,7,10,1,1,-16.49591592487748,-15.8577661649679,0.35031024307905656
internlm2_1_8b_reward,math500,math500_matched_0064,necessary,math500_493,4,10,18,1,0,-26.56958346342521,-27.2962961768712,0.3863581922900627
internlm2_1_8b_reward,math500,math500_matched_0065,necessary,math500_028,5,2,11,1,1,-16.729883324714095,-14.195077403877578,0.18550413362367746
internlm2_1_8b_reward,math500,math500_matched_0066,necessary,math500_192,2,7,22,1,0,-32.980093302595705,-34.17947391048069,0.28527238910516417
internlm2_1_8b_reward,math500,math500_matched_0067,necessary,math500_028,29,3,12,1,1,-18.48511591235812,-16.31645765722584,0.2295352131664525
internlm2_1_8b_reward,math500,math500_matched_0068,necessary,math500_056,1,2,9,1,0,-8.28977031512935,-10.704928457353155,0.42572460186024885
internlm2_1_8b_reward,math500,math500_matched_0069,necessary,math500_142,2,9,20,1,1,-13.103856485165124,-12.396608328922893,0.4977493438142577
internlm2_1_8b_reward,math500,math500_matched_0070,necessary,math500_013,3,11,23,1,0,-28.220185055058405,-29.46194624203894,0.607779574180872
internlm2_1_8b_reward,math500,math500_matched_0071,necessary,math500_130,9,5,15,1,1,-26.514444564884798,-25.801710552155345,0.20244319214007214
internlm2_1_8b_reward,math500,math500_matched_0072,necessary,math500_440,0,8,19,1,1,-20.21116328097242,-19.818391362339003,0.4400481126131963
internlm2_1_8b_reward,math500,math500_matched_0073,necessary,math500_344,16,10,20,1,1,-19.168020490519957,-18.942845024459558,0.591428301725868
internlm2_1_8b_reward,math500,math500_matched_0074,necessary,math500_476,17,7,17,1,1,-34.97515597786541,-33.4375877452537,0.07490527135477446
internlm2_1_8b_reward,math500,math500_matched_0075,necessary,math500_492,31,10,20,1,1,-25.742135267647964,-25.29590295294906,0.3454364118872822
internlm2_1_8b_reward,math500,math500_matched_0076,necessary,math500_072,24,6,14,1,0,-20.21884771146319,-22.443167095066954,0.27454583149023526
internlm2_1_8b_reward,math500,math500_matched_0077,necessary,math500_055,2,2,10,1,1,-9.982031619024278,-9.048987781935933,0.2685575870290748
internlm2_1_8b_reward,math500,math500_matched_0078,necessary,math500_028,1,3,14,1,1,-20.606468711328986,-17.898951125628866,0.17809658465772873
internlm2_1_8b_reward,math500,math500_matched_0079,necessary,math500_333,27,14,23,1,1,-44.277444151064806,-42.277336136105816,0.18242552380635632
internlm2_1_8b_reward,math500,math500_matched_0080,necessary,math500_453,17,7,16,1,0,-17.407478946070597,-17.678647344792527,0.578150487031857
internlm2_1_8b_reward,math500,math500_matched_0081,necessary,math500_364,1,10,18,1,1,-32.82108008037202,-30.13431127169411,0.2005576797447963
internlm2_1_8b_reward,math500,math500_matched_0082,necessary,math500_186,7,5,12,1,1,-11.303894071443827,-10.628956458982737,0.46396031432113477
internlm2_1_8b_reward,math500,math500_matched_0083,necessary,math500_008,29,6,14,1,1,-29.612071446112648,-27.792291642039448,0.11596071825396677
internlm2_1_8b_reward,math500,math500_matched_0084,necessary,math500_035,7,7,14,1,0,-19.873872977356452,-19.88750292983627,0.3132096615361948
internlm2_1_8b_reward,math500,math500_matched_0085,necessary,math500_260,17,8,15,1,1,-28.496854829564143,-27.42658077109839,0.16572809132695207
internlm2_1_8b_reward,math500,math500_matched_0086,necessary,math500_136,14,6,19,1,1,-26.976677149982798,-25.398049871062685,0.18967113959323328
internlm2_1_8b_reward,math500,math500_matched_0087,necessary,math500_044,29,3,8,1,1,-9.927367022002484,-9.027316782517593,0.20275872687493177
internlm2_1_8b_reward,math500,math500_matched_0088,necessary,math500_052,15,5,11,1,1,-19.612537200935165,-17.877344752791316,0.13546065052559056
internlm2_1_8b_reward,math500,math500_matched_0089,necessary,math500_077,14,5,11,1,1,-7.565315290370131,-6.6457898980046615,0.3757064664320079
internlm2_1_8b_reward,math500,math500_matched_0090,necessary,math500_077,19,5,11,1,1,-7.513745381137942,-6.651032384386809,0.3647775585204021
internlm2_1_8b_reward,math500,math500_matched_0091,necessary,math500_196,11,9,15,1,1,-22.032375794412715,-20.255892676121046,0.3828910931712328
internlm2_1_8b_reward,math500,math500_matched_0092,necessary,math500_135,3,7,13,1,1,-8.957237264140975,-8.685182429823493,0.5999539981724615
internlm2_1_8b_reward,math500,math500_matched_0093,necessary,math500_087,26,11,17,1,0,-18.882377506416717,-19.48325372782768,0.47860499129370365
internlm2_1_8b_reward,math500,math500_matched_0094,necessary,math500_028,10,2,11,1,1,-14.538923863267906,-12.33687943704682,0.28977349483723636
internlm2_1_8b_reward,math500,math500_matched_0095,necessary,math500_269,2,9,15,1,1,-22.42887636559478,-22.089513581481764,0.31721471462025735
internlm2_1_8b_reward,math500,math500_matched_0096,necessary,math500_136,30,9,21,1,1,-24.845671914848463,-22.260068795535094,0.24220562872535945
internlm2_1_8b_reward,math500,math500_matched_0097,necessary,math500_310,2,7,13,1,1,-16.891993766709064,-15.862032048105718,0.22901751203530457
internlm2_1_8b_reward,math500,math500_matched_0098,necessary,math500_473,11,17,20,1,1,-35.32594033378946,-34.04561208759605,0.5012035346628769
internlm2_1_8b_reward,math500,math500_matched_0099,necessary,math500_113,2,2,6,1,1,-9.658391896313914,-7.913024775349757,0.10743747660842011
internlm2_1_8b_reward,math500,math500_matched_0100,necessary,math500_148,6,2,5,1,1,-3.230334373468648,-2.625907767053266,0.3915804212175426
internlm2_1_8b_reward,math500,math500_matched_0101,necessary,math500_148,7,2,5,1,1,-3.033263301269754,-2.335348485863323,0.4121751936735
internlm2_1_8b_reward,math500,math500_matched_0102,necessary,math500_148,14,2,5,1,1,-3.1351463457180193,-2.4744248174001973,0.39123148471247476
internlm2_1_8b_reward,math500,math500_matched_0103,necessary,math500_148,17,2,5,1,1,-3.267090160782724,-2.5682633082861406,0.3621792647817727
internlm2_1_8b_reward,math500,math500_matched_0104,necessary,math500_148,20,2,5,1,1,-3.0758114001911645,-2.441559689740897,0.41982633873613234
internlm2_1_8b_reward,math500,math500_matched_0105,necessary,math500_148,24,2,5,1,1,-3.17217935922337,-2.640448493608124,0.4020986023107756
internlm2_1_8b_reward,math500,math500_matched_0106,necessary,math500_200,0,5,15,1,1,-20.022398776568657,-18.89087194769664,0.24835184311713518
internlm2_1_8b_reward,math500,math500_matched_0107,necessary,math500_038,6,6,16,1,1,-15.523270320200288,-14.851339825674087,0.47543787717927244
internlm2_1_8b_reward,math500,math500_matched_0108,necessary,math500_122,24,12,15,1,1,-15.206450053931693,-14.636080967428317,0.6117299546242776
internlm2_1_8b_reward,math500,math500_matched_0109,necessary,math500_363,16,12,16,1,1,-12.596679125550915,-12.562770099149423,0.7358315130862205
internlm2_1_8b_reward,math500,math500_matched_0110,necessary,math500_192,22,9,31,1,1,-57.3550248243922,-57.21372762520951,0.17078441790183443
internlm2_1_8b_reward,math500,math500_matched_0111,necessary,math500_377,27,7,17,1,1,-28.3209362942717,-27.867638163849794,0.276495131386202
internlm2_1_8b_reward,math500,math500_matched_0112,necessary,math500_476,28,7,17,1,1,-29.590209716250406,-26.860861106786878,0.10374862686637971
internlm2_1_8b_reward,math500,math500_matched_0113,necessary,math500_123,31,14,16,1,1,-20.08445196757956,-18.805083171812996,0.2689414213699951
internlm2_1_8b_reward,math500,math500_matched_0114,necessary,math500_282,29,7,12,1,0,-12.58290854350308,-12.627723323569882,0.39053394554406223
internlm2_1_8b_reward,math500,math500_matched_0115,necessary,math500_321,18,7,11,1,1,-13.75001886424426,-13.219832164925373,0.3099628535041738
internlm2_1_8b_reward,math500,math500_matched_0116,necessary,math500_005,9,6,11,1,1,-9.747257171820545,-9.707286743558836,0.47140574577861255
internlm2_1_8b_reward,math500,math500_matched_0117,necessary,math500_008,12,6,11,1,1,-21.59248468464359,-20.1638111010014,0.12841579733391206
internlm2_1_8b_reward,math500,math500_matched_0118,necessary,math500_008,22,6,11,1,1,-21.675262190796808,-20.011552055695596,0.14829371355296317
internlm2_1_8b_reward,math500,math500_matched_0119,necessary,math500_159,1,6,10,1,1,-16.71172893462211,-14.55597335050988,0.13217813626743652
internlm2_1_8b_reward,math500,math500_matched_0120,necessary,math500_207,14,6,10,1,0,-10.203185308318082,-10.255698433982165,0.5654187279954855
internlm2_1_8b_reward,math500,math500_matched_0121,necessary,math500_321,30,5,9,1,1,-10.607704206253654,-10.121521777280561,0.3115315769505153
internlm2_1_8b_reward,math500,math500_matched_0122,necessary,math500_321,15,6,10,1,1,-13.329552953078123,-12.482103021965367,0.24418272809159838
internlm2_1_8b_reward,math500,math500_matched_0123,necessary,math500_013,23,10,20,1,1,-26.6065162960186,-26.35807008736761,0.5717666019337796
internlm2_1_8b_reward,math500,math500_matched_0124,necessary,math500_047,20,4,20,1,1,-30.019081214274976,-29.517442306566654,0.16238003666671086
internlm2_1_8b_reward,math500,math500_matched_0125,necessary,math500_113,9,2,6,1,1,-9.205652407957338,-6.901400194000863,0.09947021388210707
internlm2_1_8b_reward,math500,math500_matched_0126,necessary,math500_313,25,10,14,1,1,-16.405781860002953,-16.37463873120948,0.5546513900842032
internlm2_1_8b_reward,math500,math500_matched_0127,necessary,math500_293,31,15,17,1,1,-25.054940641889612,-23.545801466781235,0.2216875011987412
internlm2_1_8b_reward,math500,math500_matched_0128,necessary,math500_055,4,2,10,1,0,-11.987967463581038,-12.255279854995553,0.2687494608587678
internlm2_1_8b_reward,math500,math500_matched_0129,necessary,math500_055,0,2,8,1,1,-8.613857338687199,-8.298570500247921,0.27212125482294697
internlm2_1_8b_reward,math500,math500_matched_0130,necessary,math500_055,1,2,8,1,1,-8.495439137066727,-8.383163500477986,0.2685575870290748
internlm2_1_8b_reward,math500,math500_matched_0131,necessary,math500_006,15,8,11,1,1,-8.039147793124876,-7.700526711072461,0.4984054619485954
internlm2_1_8b_reward,math500,math500_matched_0132,necessary,math500_207,24,8,11,1,1,-9.700101003706296,-9.154186242212004,0.47781304151225384
internlm2_1_8b_reward,math500,math500_matched_0133,necessary,math500_407,22,11,14,1,1,-14.17546121101786,-13.54187150454734,0.45980372986729784
internlm2_1_8b_reward,math500,math500_matched_0134,necessary,math500_057,4,13,15,1,1,-19.70058735582137,-19.57598798721727,0.6474639332070123
internlm2_1_8b_reward,math500,math500_matched_0135,necessary,math500_057,6,13,15,1,1,-20.93608468742893,-20.868533216190368,0.5496406174710619
internlm2_1_8b_reward,math500,math500_matched_0136,necessary,math500_028,7,2,11,1,1,-15.297023507501184,-14.164920743446997,0.26549942080817324
internlm2_1_8b_reward,math500,math500_matched_0137,necessary,math500_028,25,2,11,1,1,-14.883567677582285,-13.088371453912258,0.3082943556906752
internlm2_1_8b_reward,math500,math500_matched_0138,necessary,math500_028,26,2,11,1,1,-16.220340383343522,-15.257810872711726,0.2216875011987412
internlm2_1_8b_reward,math500,math500_matched_0139,necessary,math500_044,4,7,10,1,1,-16.260736049152694,-14.454765163129418,0.18967113959323328
internlm2_1_8b_reward,math500,math500_matched_0140,necessary,math500_083,23,7,10,1,1,-12.977481577465962,-11.774378684378405,0.2531218139565015
internlm2_1_8b_reward,math500,math500_matched_0141,necessary,math500_159,3,7,11,1,1,-9.152641581577468,-8.127450365728608,0.3929772725392964
internlm2_1_8b_reward,math500,math500_matched_0142,necessary,math500_200,27,5,16,1,1,-16.20875196484339,-14.455503815711698,0.22490549231653445
internlm2_1_8b_reward,math500,math500_matched_0143,necessary,math500_276,21,12,20,1,1,-17.706683113717595,-16.960283576116783,0.5929023333890825
internlm2_1_8b_reward,math500,math500_matched_0144,necessary,math500_294,10,12,20,1,1,-23.275904443441874,-22.42014386370963,0.387922177933005
internlm2_1_8b_reward,math500,math500_matched_0145,necessary,math500_040,28,6,10,1,1,-7.237642957217113,-7.073646262270481,0.6432172466355996
internlm2_1_8b_reward,math500,math500_matched_0146,necessary,math500_207,17,6,9,1,1,-8.916671798799769,-8.785602997295067,0.5488850842615584
internlm2_1_8b_reward,math500,math500_matched_0147,necessary,math500_207,5,6,9,1,1,-8.563267196912104,-8.221213860196977,0.5391652078968757
internlm2_1_8b_reward,math500,math500_matched_0148,necessary,math500_207,6,6,9,1,0,-8.652004529440738,-8.803554409959787,0.581956582302865
internlm2_1_8b_reward,math500,math500_matched_0149,necessary,math500_008,4,6,12,1,1,-23.869070333713793,-22.566996933958947,0.14475229273181767
internlm2_1_8b_reward,math500,math500_matched_0150,necessary,math500_132,1,7,13,1,1,-17.62216406518698,-16.700004985940463,0.3299312336156307
internlm2_1_8b_reward,math500,math500_matched_0151,necessary,math500_424,1,11,23,1,1,-18.24586786638252,-16.264412261372307,0.388676034644297
internlm2_1_8b_reward,math500,math500_matched_0152,necessary,math500_001,14,16,22,1,1,-22.75593968642977,-22.40278850741052,0.6377079320019303
internlm2_1_8b_reward,math500,math500_matched_0153,necessary,math500_028,4,2,12,1,1,-17.79826156891818,-17.124483075690247,0.2856707827270144
internlm2_1_8b_reward,math500,math500_matched_0154,necessary,math500_034,15,11,26,1,1,-29.079549863263384,-28.640848168774347,0.35342819825865435
internlm2_1_8b_reward,math500,math500_matched_0155,necessary,math500_356,2,12,19,1,1,-44.524703424516545,-42.92402601701507,0.09551807064795075
internlm2_1_8b_reward,math500,math500_matched_0156,necessary,math500_006,18,8,10,1,1,-10.023227214187044,-9.123589124508102,0.4759097799367263
internlm2_1_8b_reward,math500,math500_matched_0157,necessary,math500_336,11,8,11,1,1,-10.148686152982767,-9.654445963917416,0.4836179263193337
internlm2_1_8b_reward,math500,math500_matched_0158,necessary,math500_476,26,8,22,1,1,-36.960113008129376,-35.68585773703844,0.13511791798795328
internlm2_1_8b_reward,math500,math500_matched_0159,necessary,math500_114,17,12,23,1,0,-32.15659316471183,-32.31797352940979,0.41347714983154255
internlm2_1_8b_reward,math500,math500_matched_0160,necessary,math500_034,21,9,23,1,1,-27.557394013057387,-25.750811066585815,0.3168975297706384
internlm2_1_8b_reward,math500,math500_matched_0161,necessary,math500_034,20,11,27,1,1,-33.50574228146567,-30.491809508141912,0.3037318025423151
internlm2_1_8b_reward,math500,math500_matched_0162,necessary,math500_001,8,5,17,1,1,-21.650993943880163,-19.204350736731843,0.3120554497054056
internlm2_1_8b_reward,math500,math500_matched_0163,necessary,math500_028,24,3,7,1,1,-7.491974705989289,-7.011760198761076,0.4392060787514302
internlm2_1_8b_reward,math500,math500_matched_0164,necessary,math500_053,20,2,4,1,1,-3.872083302374155,-2.97580394728411,0.3504213805831077
internlm2_1_8b_reward,math500,math500_matched_0165,necessary,math500_031,8,2,5,1,1,-2.148101200975069,-1.7844721258927172,0.5804709614569239
internlm2_1_8b_reward,math500,math500_matched_0166,necessary,math500_014,12,7,10,1,1,-7.176089409616013,-7.013787086057116,0.6274947972732956
internlm2_1_8b_reward,math500,math500_matched_0167,necessary,math500_319,24,8,15,1,0,-22.058008194643804,-22.26189217797444,0.2856707827270144
internlm2_1_8b_reward,math500,math500_matched_0168,necessary,math500_336,14,7,10,1,1,-7.435055638647251,-6.806470951512119,0.519414672356577
internlm2_1_8b_reward,math500,math500_matched_0169,necessary,math500_336,27,7,10,1,1,-7.181077159648298,-6.766564779920811,0.5584474000648315
internlm2_1_8b_reward,math500,math500_matched_0170,necessary,math500_438,26,7,10,1,1,-20.284574642529027,-18.060712626130243,0.14045410531571434
internlm2_1_8b_reward,math500,math500_matched_0171,necessary,math500_294,13,18,22,1,1,-29.367170027828834,-27.63777414527867,0.18432662376865414
internlm2_1_8b_reward,math500,math500_matched_0172,necessary,math500_047,24,4,17,1,0,-24.577478205609165,-24.889634437298962,0.1621145618863116
internlm2_1_8b_reward,math500,math500_matched_0173,necessary,math500_014,3,12,18,1,1,-15.414861984632429,-14.939502378258993,0.5097186244350016
internlm2_1_8b_reward,math500,math500_matched_0174,necessary,math500_014,30,12,18,1,1,-26.190034795686337,-25.579931261022864,0.3296074716331437
internlm2_1_8b_reward,math500,math500_matched_0175,necessary,math500_055,3,2,8,1,1,-7.396505775220483,-7.082803918830763,0.27221798007450443
internlm2_1_8b_reward,math500,math500_matched_0176,necessary,math500_424,5,11,21,1,1,-19.93006161415598,-19.708582863645553,0.44625337943371696
internlm2_1_8b_reward,math500,math500_matched_0177,necessary,math500_182,15,6,9,1,1,-7.833150961147512,-7.453446738078551,0.5180585479734231
internlm2_1_8b_reward,math500,math500_matched_0178,necessary,math500_207,9,6,9,1,1,-8.829306010828562,-8.494973410107722,0.5261601723021988
internlm2_1_8b_reward,math500,math500_matched_0179,necessary,math500_207,23,6,9,1,1,-9.788410876582704,-9.612862238565517,0.5260384345946251
internlm2_1_8b_reward,math500,math500_matched_0180,necessary,math500_207,26,6,9,1,1,-9.443151383401396,-9.442138053597184,0.5575140769593876
internlm2_1_8b_reward,math500,math500_matched_0181,necessary,math500_072,1,2,14,1,0,-15.852510443149328,-16.167783809528306,0.3361131068451915
internlm2_1_8b_reward,math500,math500_matched_0182,necessary,math500_001,18,7,19,1,0,-24.209868344716877,-24.887379307595204,0.39460914653987056
internlm2_1_8b_reward,math500,math500_matched_0183,necessary,math500_036,14,2,22,1,1,-31.437519445326764,-29.1353087709952,0.1758209177336658
internlm2_1_8b_reward,math500,math500_matched_0184,necessary,math500_125,16,5,7,1,1,-8.193050378816984,-7.738554331632352,0.4086896922432875
internlm2_1_8b_reward,math500,math500_matched_0185,necessary,math500_125,26,5,7,1,1,-7.480765263361898,-7.389785103405499,0.5044211189034771
internlm2_1_8b_reward,math500,math500_matched_0186,necessary,math500_442,7,5,7,1,1,-4.730863426548859,-4.087162911630932,0.4662683554429414
internlm2_1_8b_reward,math500,math500_matched_0187,necessary,math500_005,24,6,12,1,0,-9.804428515715742,-10.028901180821574,0.5192623127247654
internlm2_1_8b_reward,math500,math500_matched_0188,necessary,math500_405,21,8,14,1,1,-13.525736274876447,-13.012927975084036,0.4760620158503926
internlm2_1_8b_reward,math500,math500_matched_0189,necessary,math500_036,6,2,24,1,1,-37.265021864494365,-34.33378922818541,0.14620911119151367
internlm2_1_8b_reward,math500,math500_matched_0190,necessary,math500_035,23,7,13,1,0,-19.05629905755403,-19.405499959413262,0.27532452572571114
internlm2_1_8b_reward,math500,math500_matched_0191,necessary,math500_083,17,7,11,1,1,-9.463985833931202,-9.455111279002551,0.5244403456291876
internlm2_1_8b_reward,math500,math500_matched_0192,necessary,math500_095,12,10,19,1,1,-19.33810807118081,-19.127819776511217,0.4136547834899365
internlm2_1_8b_reward,math500,math500_matched_0193,necessary,math500_192,11,7,11,1,1,-12.953765729646761,-11.779060567539155,0.25757828260159127
internlm2_1_8b_reward,math500,math500_matched_0194,necessary,math500_424,26,12,24,1,1,-23.387057073284048,-21.16672437732758,0.27270192901934626
internlm2_1_8b_reward,math500,math500_matched_0195,necessary,math500_008,8,6,12,1,1,-22.391170666488378,-21.114767571692077,0.1484170983901267
internlm2_1_8b_reward,math500,math500_matched_0196,necessary,math500_113,8,6,12,1,1,-19.214241658409183,-18.57218882720199,0.23300752342477682
internlm2_1_8b_reward,math500,math500_matched_0197,necessary,math500_113,25,6,12,1,1,-19.808772923585625,-19.250354916134135,0.21485611246057645
internlm2_1_8b_reward,math500,math500_matched_0198,necessary,math500_319,28,6,12,1,1,-14.530899539445114,-14.3872392528389,0.33220207264625967
internlm2_1_8b_reward,math500,math500_matched_0199,necessary,math500_319,29,6,12,1,1,-14.448929569057961,-14.064390771689737,0.3158414765980683
internlm2_1_8b_reward,math500,math500_matched_0000,inert,math500_363,28,7,15,1,1,-11.690252833137569,-10.868915703333217,0.30404167496654744
internlm2_1_8b_reward,math500,math500_matched_0001,inert,math500_493,13,10,21,1,1,-30.246038177466204,-28.643640708905387,0.12896329929010264
internlm2_1_8b_reward,math500,math500_matched_0002,inert,math500_311,10,2,7,1,1,-9.284653642054078,-7.9564970176635565,0.1922358878499819
internlm2_1_8b_reward,math500,math500_matched_0003,inert,math500_301,24,3,4,1,1,-5.522742996235079,-3.7825957069023484,0.17455093958035406
internlm2_1_8b_reward,math500,math500_matched_0004,inert,math500_301,20,2,4,1,1,-5.330682834363544,-3.622538651344151,0.16968087821750133
internlm2_1_8b_reward,math500,math500_matched_0005,inert,math500_311,7,2,6,1,1,-8.153044823897826,-6.812302647176504,0.1922358878499819
internlm2_1_8b_reward,math500,math500_matched_0006,inert,math500_283,20,5,7,1,1,-8.943428765024764,-8.119045029916235,0.429369550999916
internlm2_1_8b_reward,math500,math500_matched_0007,inert,math500_179,6,8,10,1,1,-9.061121236295497,-8.235785689165912,0.4589548776789312
internlm2_1_8b_reward,math500,math500_matched_0008,inert,math500_161,0,7,10,1,1,-9.752829774938393,-8.47484635560116,0.3302551569521561
internlm2_1_8b_reward,math500,math500_matched_0009,inert,math500_028,19,10,13,1,1,-17.827259529773563,-16.59431501090237,0.1653234226075454
internlm2_1_8b_reward,math500,math500_matched_0010,inert,math500_174,4,7,10,1,1,-13.55496559581489,-11.317285538908703,0.10374862686637971
internlm2_1_8b_reward,math500,math500_matched_0011,inert,math500_174,27,7,10,1,1,-13.314573865639243,-11.549695775201517,0.15027805746752934
internlm2_1_8b_reward,math500,math500_matched_0012,inert,math500_161,20,5,9,1,1,-6.101020323544082,-5.341519155293546,0.47288125308292683
internlm2_1_8b_reward,math500,math500_matched_0013,inert,math500_161,1,5,8,1,1,-5.521357035993334,-4.717811693424686,0.473961565405375
internlm2_1_8b_reward,math500,math500_matched_0014,inert,math500_480,31,7,14,1,1,-20.593199926271282,-17.93514736141892,0.11899800889373624
internlm2_1_8b_reward,math500,math500_matched_0015,inert,math500_161,25,5,9,1,1,-7.720828304270444,-6.777582244031305,0.3508660928559194
internlm2_1_8b_reward,math500,math500_matched_0016,inert,math500_441,14,5,9,1,1,-10.004005103185989,-8.790732236420434,0.24274375564973238
internlm2_1_8b_reward,math500,math500_matched_0017,inert,math500_028,25,8,11,1,1,-14.883567677582285,-13.45814936121923,0.18213440280618404
internlm2_1_8b_reward,math500,math500_matched_0018,inert,math500_311,1,2,5,1,1,-6.468885217483078,-4.77409633437451,0.19452077557294561
internlm2_1_8b_reward,math500,math500_matched_0019,inert,math500_027,5,10,15,1,1,-26.00447592826152,-24.003611965746472,0.13173070518939284
internlm2_1_8b_reward,math500,math500_matched_0020,inert,math500_039,27,10,15,1,1,-32.22975326301389,-30.375568253838118,0.12147716208963946
internlm2_1_8b_reward,math500,math500_matched_0021,inert,math500_440,22,6,12,1,1,-13.533499715721172,-12.200964351125338,0.20244319214007214
internlm2_1_8b_reward,math500,math500_matched_0022,inert,math500_191,16,5,6,1,1,-2.53121832775862,-2.0336650606795925,0.6699608098558822
internlm2_1_8b_reward,math500,math500_matched_0023,inert,math500_193,29,4,5,1,1,-3.601864555530115,-3.1956687120849114,0.6284074083140564
internlm2_1_8b_reward,math500,math500_matched_0024,inert,math500_311,29,2,7,1,1,-8.865412595911923,-7.354059758266156,0.19238757527466327
internlm2_1_8b_reward,math500,math500_matched_0025,inert,math500_053,29,7,8,1,1,-12.606596467710744,-10.45074270925533,0.14139993502689774
internlm2_1_8b_reward,math500,math500_matched_0026,inert,math500_095,21,9,17,1,1,-13.619882139835312,-11.948836873529183,0.23616372986522194
internlm2_1_8b_reward,math500,math500_matched_0027,inert,math500_307,24,4,9,1,1,-11.744394756775344,-10.202834507508838,0.35913935031261757
internlm2_1_8b_reward,math500,math500_matched_0028,inert,math500_311,8,2,6,1,1,-8.592000216519942,-7.107735637630252,0.19253935386136437
internlm2_1_8b_reward,math500,math500_matched_0029,inert,math500_311,11,2,5,1,1,-6.1248339271739445,-4.405765652815201,0.19620941280870197
internlm2_1_8b_reward,math500,math500_matched_0030,inert,math500_301,29,2,4,1,1,-5.28367756311559,-3.5271889321254473,0.16708272026322207
internlm2_1_8b_reward,math500,math500_matched_0031,inert,math500_276,1,10,14,1,1,-11.995491509421312,-11.787588810918265,0.5853974585825854
internlm2_1_8b_reward,math500,math500_matched_0032,inert,math500_276,7,8,12,1,1,-10.434892101140907,-10.262971736842289,0.566678099766677
internlm2_1_8b_reward,math500,math500_matched_0033,inert,math500_143,21,6,11,1,1,-13.971030078985516,-12.298335121083415,0.2510963818818426
internlm2_1_8b_reward,math500,math500_matched_0034,inert,math500_221,5,7,14,1,1,-17.607261688860287,-15.390796779929579,0.15215818132123213
internlm2_1_8b_reward,math500,math500_matched_0035,inert,math500_289,6,8,12,1,1,-12.516516460720183,-11.369804959869523,0.3229528945282806
internlm2_1_8b_reward,math500,math500_matched_0036,inert,math500_407,28,7,9,1,1,-11.415207772732433,-9.982567073765553,0.17217184695139578
internlm2_1_8b_reward,math500,math500_matched_0037,inert,math500_310,6,10,13,1,1,-17.929796010822702,-16.09308721069918,0.17667160102063317
internlm2_1_8b_reward,math500,math500_matched_0038,inert,math500_218,3,6,9,1,1,-8.693796353396024,-7.051653659861607,0.22303841721688147
internlm2_1_8b_reward,math500,math500_matched_0039,inert,math500_218,23,6,9,1,1,-9.68636338748665,-8.285473720760477,0.22067816087759426
internlm2_1_8b_reward,math500,math500_matched_0040,inert,math500_131,23,10,17,1,1,-22.68105996698914,-20.928269465546798,0.33057924141557987
internlm2_1_8b_reward,math500,math500_matched_0041,inert,math500_439,29,10,12,1,1,-11.344371465019954,-10.521350223873524,0.5045546225505347
internlm2_1_8b_reward,math500,math500_matched_0042,inert,math500_040,2,7,11,1,1,-7.697239416744219,-6.935823259381634,0.43851466959741997
internlm2_1_8b_reward,math500,math500_matched_0043,inert,math500_161,2,7,11,1,1,-10.366222743672596,-9.0800799627734,0.3275607406424654
internlm2_1_8b_reward,math500,math500_matched_0044,inert,math500_406,16,9,10,1,1,-21.975372023838666,-19.557205731170242,0.0870968264035303
internlm2_1_8b_reward,math500,math500_matched_0045,inert,math500_481,21,4,11,1,1,-12.468094649569679,-12.110172357708667,0.32007699910037374
internlm2_1_8b_reward,math500,math500_matched_0046,inert,math500_480,12,12,13,1,1,-9.681052104619784,-9.306623531028825,0.523800968022972
internlm2_1_8b_reward,math500,math500_matched_0047,inert,math500_410,24,9,11,1,1,-10.004554894196126,-9.425016428914326,0.5316045365414194
internlm2_1_8b_reward,math500,math500_matched_0048,inert,math500_441,4,5,9,1,1,-9.175330385003033,-7.855252613615609,0.2581389295363072
internlm2_1_8b_reward,math500,math500_matched_0049,inert,math500_191,2,6,10,1,1,-6.807600928071341,-5.971677476280547,0.34864513533394575
internlm2_1_8b_reward,math500,math500_matched_0050,inert,math500_276,3,11,14,1,1,-12.921452422295268,-12.714156333140469,0.5376179886672777
internlm2_1_8b_reward,math500,math500_matched_0051,inert,math500_363,9,8,18,1,1,-13.968403144256726,-13.190160857905457,0.29992474357634236
internlm2_1_8b_reward,math500,math500_matched_0052,inert,math500_022,27,10,19,1,1,-24.54551889983064,-22.835569397804445,0.19314738002256465
internlm2_1_8b_reward,math500,math500_matched_0053,inert,math500_234,12,10,11,1,1,-14.449906261251487,-12.694920028459677,0.18330105547281286
internlm2_1_8b_reward,math500,math500_matched_0054,inert,math500_276,6,10,13,1,0,-10.266677071937062,-10.322232685537735,0.6473524728455617
internlm2_1_8b_reward,math500,math500_matched_0055,inert,math500_022,12,8,18,1,1,-22.411290344048883,-20.40752864909299,0.24653334600973575
internlm2_1_8b_reward,math500,math500_matched_0056,inert,math500_463,27,9,10,1,1,-8.147868780487027,-7.53157249588796,0.5494593102457931
internlm2_1_8b_reward,math500,math500_matched_0057,inert,math500_463,1,11,12,1,1,-9.037958136909593,-8.544281156700812,0.6104534687142686
internlm2_1_8b_reward,math500,math500_matched_0058,inert,math500_463,20,8,9,1,1,-4.470674404220279,-4.071016446369031,0.6525736018116379
internlm2_1_8b_reward,math500,math500_matched_0059,inert,math500_139,19,14,15,1,1,-16.136496274187135,-15.395332562273435,0.5279098010809627
internlm2_1_8b_reward,math500,math500_matched_0060,inert,math500_244,24,17,18,1,1,-25.403776209888733,-23.997247683256013,0.34290151627512633
internlm2_1_8b_reward,math500,math500_matched_0061,inert,math500_363,18,7,14,1,1,-13.878656962955215,-11.898949452130777,0.2170054741491156
internlm2_1_8b_reward,math500,math500_matched_0062,inert,math500_341,20,11,14,1,1,-22.770387017279536,-21.15248000457848,0.16238003666671086
internlm2_1_8b_reward,math500,math500_matched_0063,inert,math500_161,10,7,10,1,1,-9.602313443385246,-8.356095149353843,0.3287448969096955
internlm2_1_8b_reward,math500,math500_matched_0064,inert,math500_022,14,10,18,1,1,-24.643110835210916,-24.30065343847881,0.25423113712419204
internlm2_1_8b_reward,math500,math500_matched_0065,inert,math500_454,22,2,10,1,1,-9.110448136368177,-8.846131740761752,0.31489265091054125
internlm2_1_8b_reward,math500,math500_matched_0066,inert,math500_450,12,7,23,1,1,-47.25563120513176,-44.67204365109383,0.06717857728888728
internlm2_1_8b_reward,math500,math500_matched_0067,inert,math500_112,24,3,13,1,1,-20.640859659397204,-17.974569690634524,0.13106196813093668
internlm2_1_8b_reward,math500,math500_matched_0068,inert,math500_310,29,2,8,1,1,-9.561238022748801,-8.25327213257329,0.19329961456435382
internlm2_1_8b_reward,math500,math500_matched_0069,inert,math500_200,29,9,21,1,1,-20.293187943459817,-19.655098240659918,0.32145999988445906
internlm2_1_8b_reward,math500,math500_matched_0070,inert,math500_143,15,11,22,1,1,-22.39366781565145,-21.350368449163668,0.27435137195862935
internlm2_1_8b_reward,math500,math500_matched_0071,inert,math500_310,28,5,14,1,1,-22.285752230869562,-20.703068030990785,0.19360435731570708
internlm2_1_8b_reward,math500,math500_matched_0072,inert,math500_095,26,8,18,1,1,-15.740697284285895,-13.844835562656458,0.23074637508096682
internlm2_1_8b_reward,math500,math500_matched_0073,inert,math500_013,29,10,21,1,1,-25.645198937388624,-24.45180953369624,0.22627031715326879
internlm2_1_8b_reward,math500,math500_matched_0074,inert,math500_346,11,7,16,1,1,-29.2004590833402,-27.038243830142026,0.07892588556500027
internlm2_1_8b_reward,math500,math500_matched_0075,inert,math500_409,5,10,19,1,1,-24.82412123867303,-23.3836544145328,0.2220246807679208
internlm2_1_8b_reward,math500,math500_matched_0076,inert,math500_472,21,6,15,1,1,-15.708507261994052,-14.074911903115213,0.2783548658182691
internlm2_1_8b_reward,math500,math500_matched_0077,inert,math500_135,14,2,13,1,1,-7.412517086903982,-7.274634020135311,0.5309053750440607
internlm2_1_8b_reward,math500,math500_matched_0078,inert,math500_260,6,3,12,1,1,-20.57978042623191,-18.994559999437456,0.15431227344123113
internlm2_1_8b_reward,math500,math500_matched_0079,inert,math500_320,2,14,22,1,0,-38.251320916755674,-40.13238726137757,0.2220246807679208
internlm2_1_8b_reward,math500,math500_matched_0080,inert,math500_049,5,7,15,1,0,-19.62111226397969,-20.471946307471686,0.3689739514606106
internlm2_1_8b_reward,math500,math500_matched_0081,inert,math500_424,7,10,19,1,1,-20.069826946194517,-19.163625595081864,0.1957477792349831
internlm2_1_8b_reward,math500,math500_matched_0082,inert,math500_260,19,5,13,1,1,-27.452381288016234,-25.624419938718855,0.08540366800216245
internlm2_1_8b_reward,math500,math500_matched_0083,inert,math500_318,15,6,13,1,1,-16.368985900835114,-15.31658853102948,0.21502089755574375
internlm2_1_8b_reward,math500,math500_matched_0084,inert,math500_049,29,7,15,1,0,-20.286716874267196,-21.73876128673522,0.4040958488713473
internlm2_1_8b_reward,math500,math500_matched_0085,inert,math500_022,30,8,16,1,1,-19.783543493838074,-18.60286415445259,0.24617072358082817
internlm2_1_8b_reward,math500,math500_matched_0086,inert,math500_472,17,6,17,1,1,-17.28038705299996,-16.4833527188572,0.35432135188103686
internlm2_1_8b_reward,math500,math500_matched_0087,inert,math500_182,18,3,9,1,1,-8.767478849691154,-7.319347005585255,0.1811183233665227
internlm2_1_8b_reward,math500,math500_matched_0088,inert,math500_151,6,5,12,1,1,-15.744596070455326,-14.119630664350558,0.2935057218844268
internlm2_1_8b_reward,math500,math500_matched_0089,inert,math500_186,15,5,12,1,1,-15.506298817119498,-14.41100397340038,0.2140335632231953
internlm2_1_8b_reward,math500,math500_matched_0090,inert,math500_373,26,5,12,1,1,-26.718637558635045,-24.0024482742474,0.08647764745688197
internlm2_1_8b_reward,math500,math500_matched_0091,inert,math500_493,3,9,16,1,1,-24.30987420902379,-22.591058139504252,0.11377637934503863
internlm2_1_8b_reward,math500,math500_matched_0092,inert,math500_260,21,7,14,1,1,-27.89003722063749,-26.128428111640073,0.09773431959046293
internlm2_1_8b_reward,math500,math500_matched_0093,inert,math500_480,14,11,16,1,1,-22.585709400083154,-20.772637898163318,0.14390806350777488
internlm2_1_8b_reward,math500,math500_matched_0094,inert,math500_310,5,2,8,1,1,-9.378985823700221,-7.93657627259691,0.19314738002256465
internlm2_1_8b_reward,math500,math500_matched_0095,inert,math500_112,20,9,14,1,1,-24.780595205414077,-22.412618095886078,0.17342815233007455
internlm2_1_8b_reward,math500,math500_matched_0096,inert,math500_333,8,9,19,1,1,-25.01172313568133,-23.475128214834243,0.14451066540837884
internlm2_1_8b_reward,math500,math500_matched_0097,inert,math500_142,20,7,12,1,1,-8.798769899943263,-7.520449784271733,0.26340987618652845
internlm2_1_8b_reward,math500,math500_matched_0098,inert,math500_104,15,17,19,1,1,-28.01192767934365,-26.364572401620855,0.2566456398350909
internlm2_1_8b_reward,math500,math500_matched_0099,inert,math500_083,30,2,5,1,1,-3.203517890641374,-2.5862272643146063,0.4676052565220769
internlm2_1_8b_reward,math500,math500_matched_0100,inert,math500_311,15,2,6,1,1,-8.40959334282736,-7.148342115227937,0.21272225577472892
internlm2_1_8b_reward,math500,math500_matched_0101,inert,math500_311,16,2,6,1,1,-7.594883166897942,-5.748613700206069,0.1812632068286302
internlm2_1_8b_reward,math500,math500_matched_0102,inert,math500_311,19,2,6,1,1,-6.989393260663557,-5.35639390199868,0.19253935386136437
internlm2_1_8b_reward,math500,math500_matched_0103,inert,math500_311,20,2,6,1,1,-8.14679702052116,-6.531139963590504,0.21255875527247137
internlm2_1_8b_reward,math500,math500_matched_0104,inert,math500_311,21,2,6,1,1,-7.673340861766005,-6.323161101046738,0.21255875527247137
internlm2_1_8b_reward,math500,math500_matched_0105,inert,math500_311,31,2,6,1,1,-8.612305883053434,-7.129982054164528,0.19253935386136437
internlm2_1_8b_reward,math500,math500_matched_0106,inert,math500_333,28,5,18,1,1,-30.584589507528666,-28.235304858855933,0.1476780597041612
internlm2_1_8b_reward,math500,math500_matched_0107,inert,math500_472,30,6,14,1,1,-14.429295068060874,-13.3243505842634,0.29401222725678516
internlm2_1_8b_reward,math500,math500_matched_0108,inert,math500_123,5,12,16,1,1,-13.252899845665526,-11.720945499245303,0.25795195884641725
internlm2_1_8b_reward,math500,math500_matched_0109,inert,math500_439,3,12,15,1,1,-13.27272727360138,-12.013246752160503,0.29665425467899115
internlm2_1_8b_reward,math500,math500_matched_0110,inert,math500_334,15,9,26,1,1,-38.452772905644686,-37.23093974704478,0.1532954933993558
internlm2_1_8b_reward,math500,math500_matched_0111,inert,math500_122,7,7,15,1,1,-14.98333921858591,-12.979702500739334,0.31827322335346725
internlm2_1_8b_reward,math500,math500_matched_0112,inert,math500_049,17,7,15,1,0,-21.479708280085557,-22.568317819843486,0.3577918826509579
internlm2_1_8b_reward,math500,math500_matched_0113,inert,math500_436,28,14,17,1,1,-14.329862704591688,-13.543705364494697,0.3315524592872648
internlm2_1_8b_reward,math500,math500_matched_0114,inert,math500_122,15,7,11,1,1,-8.60888499937185,-7.463486306824347,0.3046619534787151
internlm2_1_8b_reward,math500,math500_matched_0115,inert,math500_318,12,7,12,1,1,-15.6425958800531,-13.891646780035234,0.21866937668390204
internlm2_1_8b_reward,math500,math500_matched_0116,inert,math500_210,31,6,10,1,1,-13.409038115284224,-12.03287611075935,0.3110081860706927
internlm2_1_8b_reward,math500,math500_matched_0117,inert,math500_191,22,6,10,1,1,-6.437558853159928,-5.807880890498343,0.38381450466757133
internlm2_1_8b_reward,math500,math500_matched_0118,inert,math500_210,23,6,10,1,1,-14.259495618065358,-13.073673071248953,0.31278967940241514
internlm2_1_8b_reward,math500,math500_matched_0119,inert,math500_174,12,6,11,1,1,-9.689178205092514,-8.27272881572868,0.3306873053366908
internlm2_1_8b_reward,math500,math500_matched_0120,inert,math500_218,25,6,11,1,1,-13.423531771300707,-12.05143419470323,0.17217184695139578
internlm2_1_8b_reward,math500,math500_matched_0121,inert,math500_174,9,5,10,1,1,-14.201827804696082,-11.980844938740544,0.1475551828016634
internlm2_1_8b_reward,math500,math500_matched_0122,inert,math500_174,16,6,11,1,1,-9.590515124480516,-8.0880730372609,0.3015676930738543
internlm2_1_8b_reward,math500,math500_matched_0123,inert,math500_395,23,10,18,1,1,-14.695993378385515,-14.48495489441644,0.5573032701134267
internlm2_1_8b_reward,math500,math500_matched_0124,inert,math500_453,11,4,15,1,1,-16.85380648954637,-16.27855345620482,0.2283285215564701
internlm2_1_8b_reward,math500,math500_matched_0125,inert,math500_344,8,2,8,1,1,-7.022663944190493,-6.664875469941389,0.3779997700846973
internlm2_1_8b_reward,math500,math500_matched_0126,inert,math500_365,16,10,13,1,1,-15.812684600424683,-13.782081638172349,0.13869494365279594
internlm2_1_8b_reward,math500,math500_matched_0127,inert,math500_139,7,15,16,1,1,-16.92963106120823,-15.923621246980833,0.40515450698770955
internlm2_1_8b_reward,math500,math500_matched_0128,inert,math500_022,17,2,20,1,0,-31.81323085758045,-32.46558397139799,0.17106119167858438
internlm2_1_8b_reward,math500,math500_matched_0129,inert,math500_135,0,2,13,1,0,-8.61597642216009,-8.634987483452988,0.4545932195612522
internlm2_1_8b_reward,math500,math500_matched_0130,inert,math500_135,4,2,13,1,1,-10.878686322105583,-10.554938303833513,0.40327306432207105
internlm2_1_8b_reward,math500,math500_matched_0131,inert,math500_337,13,8,12,1,1,-5.314914437505966,-5.241001819785004,0.6427689010142742
internlm2_1_8b_reward,math500,math500_matched_0132,inert,math500_293,21,8,12,1,1,-13.288801727293864,-12.852373586890897,0.4233984218990362
internlm2_1_8b_reward,math500,math500_matched_0133,inert,math500_179,7,11,13,1,1,-13.89474915228788,-13.192869017533232,0.45725789257359606
internlm2_1_8b_reward,math500,math500_matched_0134,inert,math500_375,12,13,14,1,1,-21.06746166683214,-19.08676647820671,0.1614524064731903
internlm2_1_8b_reward,math500,math500_matched_0135,inert,math500_375,17,13,14,1,1,-24.51809004324229,-22.104480727722958,0.1278702785244147
internlm2_1_8b_reward,math500,math500_matched_0136,inert,math500_311,3,2,7,1,1,-8.07082036001408,-6.343808932331095,0.19253935386136437
internlm2_1_8b_reward,math500,math500_matched_0137,inert,math500_311,13,2,7,1,1,-9.052758877114146,-7.557310899324352,0.19253935386136437
internlm2_1_8b_reward,math500,math500_matched_0138,inert,math500_311,23,2,7,1,1,-7.082620887997345,-5.360644752665292,0.1922358878499819
internlm2_1_8b_reward,math500,math500_matched_0139,inert,math500_160,30,7,11,1,1,-7.615978024747514,-6.662925786174336,0.3688602711506025
internlm2_1_8b_reward,math500,math500_matched_0140,inert,math500_161,5,7,11,1,1,-10.743356847357463,-8.931676905853772,0.1871326821624266
internlm2_1_8b_reward,math500,math500_matched_0141,inert,math500_144,28,7,10,1,1,-7.140377693823956,-6.238298230643975,0.2997197349260249
internlm2_1_8b_reward,math500,math500_matched_0142,inert,math500_356,8,5,21,1,1,-47.899021537864186,-44.99018163634152,0.05813159486469561
internlm2_1_8b_reward,math500,math500_matched_0143,inert,math500_237,6,12,18,1,1,-32.04623307672997,-30.157468584445553,0.10123348070699793
internlm2_1_8b_reward,math500,math500_matched_0144,inert,math500_095,0,12,18,1,1,-12.947884061337701,-12.47531130181772,0.3880381210735019
internlm2_1_8b_reward,math500,math500_matched_0145,inert,math500_218,5,6,9,1,1,-10.076627525549352,-8.740512432187538,0.23458194530758264
internlm2_1_8b_reward,math500,math500_matched_0146,inert,math500_463,6,6,10,1,1,-6.766720529682874,-5.937640908669285,0.36942881806206235
internlm2_1_8b_reward,math500,math500_matched_0147,inert,math500_143,2,6,10,1,1,-14.235848164240961,-13.2085688374221,0.22781273730449897
internlm2_1_8b_reward,math500,math500_matched_0148,inert,math500_418,31,6,10,1,1,-15.49900992086587,-13.440839070714956,0.11858909657632803
internlm2_1_8b_reward,math500,math500_matched_0149,inert,math500_160,4,6,14,1,1,-11.876710041727623,-11.444399868414916,0.4003390175215477
internlm2_1_8b_reward,math500,math500_matched_0150,inert,math500_049,13,7,15,1,0,-20.85504605605368,-22.207913064839225,0.3290682275086382
internlm2_1_8b_reward,math500,math500_matched_0151,inert,math500_013,8,11,20,1,1,-27.60272680450623,-25.43069660764583,0.16968087821750133
internlm2_1_8b_reward,math500,math500_matched_0152,inert,math500_095,15,16,20,1,1,-15.694712726617817,-14.721874398538727,0.34576770279885577
internlm2_1_8b_reward,math500,math500_matched_0153,inert,math500_311,2,2,7,1,1,-7.178306693402558,-5.663690477107733,0.21239534653504913
internlm2_1_8b_reward,math500,math500_matched_0154,inert,math500_424,31,11,22,1,1,-19.549499576730497,-19.25575496705114,0.18286288290610314
internlm2_1_8b_reward,math500,math500_matched_0155,inert,math500_389,31,12,17,1,1,-26.42750483497028,-24.79656716814998,0.13974821115403613
internlm2_1_8b_reward,math500,math500_matched_0156,inert,math500_028,7,8,11,1,1,-15.297023507501184,-14.20332560854149,0.2119056709175609
internlm2_1_8b_reward,math500,math500_matched_0157,inert,math500_118,14,8,10,1,1,-14.127314994017059,-12.558348068403141,0.23493281703966828
internlm2_1_8b_reward,math500,math500_matched_0158,inert,math500_095,30,8,18,1,1,-15.361126113481214,-13.339597073351689,0.2078571585285878
internlm2_1_8b_reward,math500,math500_matched_0159,inert,math500_095,24,12,20,1,1,-14.146575717528622,-13.511825988892468,0.40857169827413203
internlm2_1_8b_reward,math500,math500_matched_0160,inert,math500_112,10,9,19,1,1,-35.59447165647029,-32.99977285367346,0.09186978148697043
internlm2_1_8b_reward,math500,math500_matched_0161,inert,math500_024,26,11,34,1,1,-78.20408362484498,-77.24871884464925,0.07682220445294782
internlm2_1_8b_reward,math500,math500_matched_0162,inert,math500_407,7,5,13,1,1,-21.715333479535268,-20.646032601398854,0.12570794876215338
internlm2_1_8b_reward,math500,math500_matched_0163,inert,math500_488,6,3,9,1,1,-6.835497207892471,-5.570585598486242,0.27796270478295665
internlm2_1_8b_reward,math500,math500_matched_0164,inert,math500_037,16,2,5,1,1,-5.141398281585538,-3.9013392458699494,0.28160312662059905
internlm2_1_8b_reward,math500,math500_matched_0165,inert,math500_093,30,2,7,1,1,-8.801258690279624,-6.373296668370345,0.14021847642535412
internlm2_1_8b_reward,math500,math500_matched_0166,inert,math500_357,28,7,9,1,1,-16.64537252557951,-15.319444093165023,0.23739909076645055
internlm2_1_8b_reward,math500,math500_matched_0167,inert,math500_040,25,8,13,1,1,-10.635750736010108,-9.719051731159164,0.4831911509218933
internlm2_1_8b_reward,math500,math500_matched_0168,inert,math500_086,24,7,9,1,1,-10.866675028116598,-9.63158454303351,0.24238491414168756
internlm2_1_8b_reward,math500,math500_matched_0169,inert,math500_086,26,7,9,1,1,-10.780324162907522,-9.427309605268047,0.26020143184909333
internlm2_1_8b_reward,math500,math500_matched_0170,inert,math500_086,31,7,9,1,1,-10.9531355455656,-9.717304725730354,0.23881637216602541
internlm2_1_8b_reward,math500,math500_matched_0171,inert,math500_139,5,18,20,1,1,-30.245921118769544,-29.08221457881445,0.26568990335810044
internlm2_1_8b_reward,math500,math500_matched_0172,inert,math500_038,15,4,12,1,1,-11.00285769690301,-9.031431312116196,0.27532452572571114
internlm2_1_8b_reward,math500,math500_matched_0173,inert,math500_123,24,12,16,1,1,-13.769184387418985,-12.32355400786268,0.25590111940251914
internlm2_1_8b_reward,math500,math500_matched_0174,inert,math500_313,9,12,16,1,1,-20.288797332852308,-19.47492211977917,0.38116197729937584
internlm2_1_8b_reward,math500,math500_matched_0175,inert,math500_074,29,2,19,1,1,-36.100543674156526,-35.31748068076857,0.12940273159163906
internlm2_1_8b_reward,math500,math500_matched_0176,inert,math500_205,11,11,18,1,1,-20.463922865450506,-19.027901411288124,0.20102782123596385
internlm2_1_8b_reward,math500,math500_matched_0177,inert,math500_055,1,6,8,1,1,-8.495439137066727,-7.224111252038895,0.2836821582353326
internlm2_1_8b_reward,math500,math500_matched_0178,inert,math500_269,1,6,8,1,1,-10.494634630439595,-8.930573491380159,0.20657374614669016
internlm2_1_8b_reward,math500,math500_matched_0179,inert,math500_269,7,6,8,1,1,-11.426055366863554,-9.906195823854409,0.22151904879943055
internlm2_1_8b_reward,math500,math500_matched_0180,inert,math500_269,17,6,8,1,1,-9.831160593945881,-8.514580052683904,0.2732833770867217
internlm2_1_8b_reward,math500,math500_matched_0181,inert,math500_311,26,2,7,1,1,-9.611790355291951,-8.220428435765202,0.21272225577472892
internlm2_1_8b_reward,math500,math500_matched_0182,inert,math500_390,28,7,15,1,1,-17.046275406219458,-15.510224521898387,0.19790910733681832
internlm2_1_8b_reward,math500,math500_matched_0183,inert,math500_310,13,2,8,1,1,-9.589052227589894,-7.906583740641622,0.19269122361985158
internlm2_1_8b_reward,math500,math500_matched_0184,inert,math500_174,3,5,8,1,1,-11.253866953051205,-9.720489132556155,0.1910256690885144
internlm2_1_8b_reward,math500,math500_matched_0185,inert,math500_174,11,5,8,1,1,-9.171175026801773,-7.70866184768532,0.2317880691634062
internlm2_1_8b_reward,math500,math500_matched_0186,inert,math500_161,17,5,8,1,1,-7.039597665534939,-6.0618862591509215,0.3506437042875934
internlm2_1_8b_reward,math500,math500_matched_0187,inert,math500_380,6,6,15,1,1,-22.776861335220318,-21.550907454095153,0.2687494608587678
internlm2_1_8b_reward,math500,math500_matched_0188,inert,math500_363,31,8,12,1,1,-10.2748062601552,-9.294576660080724,0.363195039005093
internlm2_1_8b_reward,math500,math500_matched_0189,inert,math500_310,7,2,8,1,1,-9.30923832458928,-7.476095344985515,0.17328820592932656
internlm2_1_8b_reward,math500,math500_matched_0190,inert,math500_160,19,7,16,1,1,-14.738177892322383,-13.830065753101866,0.24944724346334116
internlm2_1_8b_reward,math500,math500_matched_0191,inert,math500_390,18,7,13,1,1,-14.279067097157231,-12.840599954352433,0.19728975659174414
internlm2_1_8b_reward,math500,math500_matched_0192,inert,math500_041,27,10,16,1,1,-19.51401951525481,-17.748683349841862,0.20801799791839662
internlm2_1_8b_reward,math500,math500_matched_0193,inert,math500_390,25,7,13,1,1,-15.344325311550408,-14.149496941261846,0.20963143827961034
internlm2_1_8b_reward,math500,math500_matched_0194,inert,math500_095,8,12,20,1,1,-13.682128908324385,-12.643321260070135,0.38254503125507344
internlm2_1_8b_reward,math500,math500_matched_0195,inert,math500_191,9,6,10,1,1,-5.975393075614388,-5.5210358761165175,0.4586517736430937
internlm2_1_8b_reward,math500,math500_matched_0196,inert,math500_055,4,6,10,1,1,-11.987967463581038,-9.260926537888714,0.1110482542474074
internlm2_1_8b_reward,math500,math500_matched_0197,inert,math500_142,18,6,10,1,1,-8.5464186476264,-7.440417108176336,0.37536294829944356
internlm2_1_8b_reward,math500,math500_matched_0198,inert,math500_299,14,6,10,1,1,-8.860842369878537,-8.349730924242948,0.45350386641084134
internlm2_1_8b_reward,math500,math500_matched_0199,inert,math500_418,24,6,10,1,1,-16.21496688171509,-14.325838740837739,0.12732673857393992
internlm2_7b_reward,math500,math500_matched_0000,necessary,math500_008,20,7,15,1,0,-6.3751111088573325,-6.796318880032746,0.7563575624625937
internlm2_7b_reward,math500,math500_matched_0001,necessary,math500_013,4,10,21,1,0,-18.74068170806019,-19.895993166768434,0.6719012775177652
internlm2_7b_reward,math500,math500_matched_0002,necessary,math500_028,17,2,7,1,1,-5.515054836658833,-4.787720961178034,0.37033924675672886
internlm2_7b_reward,math500,math500_matched_0003,necessary,math500_052,1,3,4,1,1,-3.0304219711122156,-2.1896626057194637,0.37113662896272914
internlm2_7b_reward,math500,math500_matched_0004,necessary,math500_053,10,2,4,1,0,-0.7005073399130658,-0.7422371508822891,0.8725647115383405
internlm2_7b_reward,math500,math500_matched_0005,necessary,math500_056,13,2,6,1,1,-0.8410447151403436,-0.6660732321647075,0.7399865091308289
internlm2_7b_reward,math500,math500_matched_0006,necessary,math500_057,14,5,7,1,1,-2.320964644000272,-2.2262515780753898,0.8799743722456386
internlm2_7b_reward,math500,math500_matched_0007,necessary,math500_057,10,8,10,1,1,-3.334052279133331,-3.1955601925846704,0.8674854455595564
internlm2_7b_reward,math500,math500_matched_0008,necessary,math500_067,5,7,10,1,1,-5.494516152054173,-5.207677120223079,0.7275885048718822
internlm2_7b_reward,math500,math500_matched_0009,necessary,math500_067,25,10,13,1,1,-8.494914642370148,-8.146715872719108,0.7053792935590418
internlm2_7b_reward,math500,math500_matched_0010,necessary,math500_067,9,7,10,1,1,-6.082928829315635,-5.781334561473639,0.7153245749262304
internlm2_7b_reward,math500,math500_matched_0011,necessary,math500_067,19,7,10,1,1,-5.323936798176304,-5.125092643171829,0.7692536249190332
internlm2_7b_reward,math500,math500_matched_0012,necessary,math500_069,9,5,9,1,0,-2.467352271542063,-2.481913296221627,0.8989440865319087
internlm2_7b_reward,math500,math500_matched_0013,necessary,math500_069,15,5,8,1,0,-2.34654808194148,-2.3653882660288286,0.8906751699223611
internlm2_7b_reward,math500,math500_matched_0014,necessary,math500_077,3,7,14,1,1,-6.12084649017935,-5.6025201729490695,0.5780909418283288
internlm2_7b_reward,math500,math500_matched_0015,necessary,math500_083,3,5,9,1,0,-6.751061888803101,-8.709308573890958,0.7107287003278533
internlm2_7b_reward,math500,math500_matched_0016,necessary,math500_083,11,5,9,1,0,-6.554871154145768,-8.117544986950174,0.7277820199254955
internlm2_7b_reward,math500,math500_matched_0017,necessary,math500_083,16,8,11,1,0,-11.448760144688201,-11.579406167140078,0.6550050759787809
internlm2_7b_reward,math500,math500_matched_0018,necessary,math500_086,13,2,5,1,1,-1.9421352886818746,-1.7411481081392164,0.6071391989772897
internlm2_7b_reward,math500,math500_matched_0019,necessary,math500_087,1,10,15,1,0,-4.315375539435808,-5.1554555665132265,0.7804952338575972
internlm2_7b_reward,math500,math500_matched_0020,necessary,math500_087,10,10,15,1,0,-4.727356536828145,-5.503328323690992,0.7602948833201225
internlm2_7b_reward,math500,math500_matched_0021,necessary,math500_113,4,6,12,1,0,-5.265091450556908,-5.556617356885394,0.821187554316805
internlm2_7b_reward,math500,math500_matched_0022,necessary,math500_121,27,5,6,1,1,-1.2396334978855679,-1.188474253827963,0.8899121189857752
internlm2_7b_reward,math500,math500_matched_0023,necessary,math500_125,13,4,5,1,1,-1.2763239527534327,-1.199814385949344,0.9114953379300658
internlm2_7b_reward,math500,math500_matched_0024,necessary,math500_125,29,2,7,1,1,-3.1150398104095127,-2.2663073075134177,0.3138402093753312
internlm2_7b_reward,math500,math500_matched_0025,necessary,math500_128,20,7,8,1,1,-4.453164572603223,-3.7740650542690837,0.7516481568828648
internlm2_7b_reward,math500,math500_matched_0026,necessary,math500_130,19,9,17,1,0,-8.67894610128326,-9.003520896853473,0.8131642340440691
internlm2_7b_reward,math500,math500_matched_0027,necessary,math500_132,15,4,9,1,0,-3.5558439361564065,-6.263193254995884,0.8323729550384906
internlm2_7b_reward,math500,math500_matched_0028,necessary,math500_148,1,2,6,1,1,-1.2062595841804888,-0.8006354559990929,0.6974028710177878
internlm2_7b_reward,math500,math500_matched_0029,necessary,math500_148,5,2,5,1,1,-2.520490219653302,-1.4824936751203328,0.4512660495452279
internlm2_7b_reward,math500,math500_matched_0030,necessary,math500_148,10,2,4,1,1,-1.4004297003696502,-1.346179269447294,0.5583269943353745
internlm2_7b_reward,math500,math500_matched_0031,necessary,math500_151,2,10,14,1,1,-15.990890327970753,-15.544814715839616,0.3590269760725352
internlm2_7b_reward,math500,math500_matched_0032,necessary,math500_159,6,8,12,1,1,-6.886478186867107,-6.757005312795332,0.7373473336511948
internlm2_7b_reward,math500,math500_matched_0033,necessary,math500_159,11,6,11,1,1,-5.760463791671753,-5.557627875575982,0.7295197779697509
internlm2_7b_reward,math500,math500_matched_0034,necessary,math500_186,18,7,14,1,1,-6.845082520584524,-6.828879826044295,0.7200730963256841
internlm2_7b_reward,math500,math500_matched_0035,necessary,math500_186,15,8,12,1,1,-9.23492308454373,-9.09372401151193,0.6709317724913618
internlm2_7b_reward,math500,math500_matched_0036,necessary,math500_196,24,7,9,1,1,-5.827146995326135,-5.695150885772302,0.7919820020816034
internlm2_7b_reward,math500,math500_matched_0037,necessary,math500_202,13,10,13,1,1,-7.503800918415793,-7.439969323805358,0.665410558746814
internlm2_7b_reward,math500,math500_matched_0038,necessary,math500_207,0,6,9,1,0,-4.054825324880113,-4.763626831503616,0.7100254826428127
internlm2_7b_reward,math500,math500_matched_0039,necessary,math500_207,2,6,9,1,0,-4.061887926113157,-4.558319336684164,0.7072025279363112
internlm2_7b_reward,math500,math500_matched_0040,necessary,math500_209,12,10,17,1,1,-13.94797671681701,-13.37062575137518,0.4734898491622958
internlm2_7b_reward,math500,math500_matched_0041,necessary,math500_252,14,10,12,1,1,-3.5872346447856707,-3.4975150157384376,0.8784185801792785
internlm2_7b_reward,math500,math500_matched_0042,necessary,math500_268,16,7,11,1,1,-8.96783602212881,-7.518088308684298,0.5330328691150773
internlm2_7b_reward,math500,math500_matched_0043,necessary,math500_268,30,7,11,1,1,-7.603316743214129,-6.2195950873718,0.5686553674621403
internlm2_7b_reward,math500,math500_matched_0044,necessary,math500_273,18,9,10,1,1,-6.066516584091441,-6.032446633096611,0.9202179865359069
internlm2_7b_reward,math500,math500_matched_0045,necessary,math500_284,25,4,11,1,1,-8.222340245730292,-7.501750167826344,0.382487365836115
internlm2_7b_reward,math500,math500_matched_0046,necessary,math500_314,21,12,13,1,1,-6.236629269869787,-6.174684997819348,0.9439706148821183
internlm2_7b_reward,math500,math500_matched_0047,necessary,math500_314,17,9,11,1,1,-5.736665106243333,-5.714748881341302,0.9395815801038564
internlm2_7b_reward,math500,math500_matched_0048,necessary,math500_321,24,5,9,1,0,-5.29885062680636,-6.00339895152924,0.6932653293207841
internlm2_7b_reward,math500,math500_matched_0049,necessary,math500_321,14,6,10,1,0,-7.430698790545034,-8.190714075466722,0.5438930708009346
internlm2_7b_reward,math500,math500_matched_0050,necessary,math500_325,14,11,14,1,0,-7.990154808651589,-8.093958846211867,0.8241790822663343
internlm2_7b_reward,math500,math500_matched_0051,necessary,math500_333,28,8,18,1,1,-11.678584733941305,-11.562132253910416,0.5241967825408572
internlm2_7b_reward,math500,math500_matched_0052,necessary,math500_333,8,10,19,1,1,-12.52809737647376,-12.487671986876219,0.5997195913276621
internlm2_7b_reward,math500,math500_matched_0053,necessary,math500_336,5,10,11,1,1,-3.2657305845217266,-3.228004727752718,0.9604354448677627
internlm2_7b_reward,math500,math500_matched_0054,necessary,math500_337,21,10,13,1,0,-4.055174147225428,-4.069465013767408,0.9492946352021694
internlm2_7b_reward,math500,math500_matched_0055,necessary,math500_344,27,8,18,1,1,-5.275031829546743,-4.983158877331678,0.78082966464492
internlm2_7b_reward,math500,math500_matched_0056,necessary,math500_407,15,9,10,1,0,-5.0137532801103895,-5.133432604134911,0.9212159832431626
internlm2_7b_reward,math500,math500_matched_0057,necessary,math500_407,0,11,12,1,0,-8.015131437671768,-8.17215397378776,0.8881781760875761
internlm2_7b_reward,math500,math500_matched_0058,necessary,math500_415,9,8,9,1,1,-4.101427962844894,-3.8407282906464033,0.8502200682951725
internlm2_7b_reward,math500,math500_matched_0059,necessary,math500_415,6,14,15,1,1,-6.634364736785247,-6.516914466373965,0.9119668847111934
internlm2_7b_reward,math500,math500_matched_0060,necessary,math500_431,10,17,18,1,1,-7.114969145825868,-6.887335236090089,0.7969253718105298
internlm2_7b_reward,math500,math500_matched_0061,necessary,math500_453,27,7,14,1,0,-9.226361401811754,-9.66044163015326,0.7314424129709252
internlm2_7b_reward,math500,math500_matched_0062,necessary,math500_461,11,11,14,1,1,-8.472408222719437,-8.378501668138814,0.801935826331075
internlm2_7b_reward,math500,math500_matched_0063,necessary,math500_487,4,7,10,1,0,-5.311019173892352,-5.610266647539069,0.9130583432721083
internlm2_7b_reward,math500,math500_matched_0064,necessary,math500_493,4,10,18,1,0,-8.432324331563164,-10.558151467778096,0.7470627618037584
internlm2_7b_reward,math500,math500_matched_0065,necessary,math500_028,5,2,11,1,1,-5.539819727254103,-4.65812848666558,0.42739671598861706
internlm2_7b_reward,math500,math500_matched_0066,necessary,math500_192,2,7,22,1,0,-8.68251622747186,-12.037353996112506,0.71522513316078
internlm2_7b_reward,math500,math500_matched_0067,necessary,math500_028,29,3,12,1,1,-4.822764032872199,-4.36638169094685,0.6422081173490422
internlm2_7b_reward,math500,math500_matched_0068,necessary,math500_056,1,2,9,1,0,-3.0183357266299944,-4.564150975116302,0.7427950399544171
internlm2_7b_reward,math500,math500_matched_0069,necessary,math500_142,2,9,20,1,1,-14.34470158506849,-14.156564843649788,0.4824443533474619
internlm2_7b_reward,math500,math500_matched_0070,necessary,math500_013,3,11,23,1,0,-19.050135720675293,-19.833347461130217,0.6645403126074702
internlm2_7b_reward,math500,math500_matched_0071,necessary,math500_130,9,5,15,1,1,-6.899481361756257,-6.726088290973136,0.5936681711515762
internlm2_7b_reward,math500,math500_matched_0072,necessary,math500_440,0,8,19,1,0,-10.323034024247296,-10.789196730844802,0.5567912248246788
internlm2_7b_reward,math500,math500_matched_0073,necessary,math500_344,16,10,20,1,1,-7.581921928213367,-7.416048738449825,0.8216173406683573
internlm2_7b_reward,math500,math500_matched_0074,necessary,math500_476,17,7,17,1,0,-7.1784274861564255,-7.692001454764442,0.5931969400258474
internlm2_7b_reward,math500,math500_matched_0075,necessary,math500_492,31,10,20,1,1,-14.326481190405218,-13.198904443986404,0.35711898910753376
internlm2_7b_reward,math500,math500_matched_0076,necessary,math500_072,24,6,14,1,0,-10.013700443896985,-11.931140375153102,0.578983880555898
internlm2_7b_reward,math500,math500_matched_0077,necessary,math500_055,2,2,10,1,1,-4.595363788990492,-4.41462881720029,0.4152544923046805
internlm2_7b_reward,math500,math500_matched_0078,necessary,math500_028,1,3,14,1,1,-6.246038145767942,-5.629865826993249,0.5702715085977696
internlm2_7b_reward,math500,math500_matched_0079,necessary,math500_333,27,14,23,1,1,-19.663495167223488,-19.27081709207842,0.40004600182753847
internlm2_7b_reward,math500,math500_matched_0080,necessary,math500_453,17,7,16,1,0,-13.965868938026357,-15.836434952543906,0.6482437057879583
internlm2_7b_reward,math500,math500_matched_0081,necessary,math500_364,1,10,18,1,1,-14.707050143929521,-13.75176659021751,0.4332020047100187
internlm2_7b_reward,math500,math500_matched_0082,necessary,math500_186,7,5,12,1,1,-6.0302286593541625,-5.687700590407834,0.7381031407152041
internlm2_7b_reward,math500,math500_matched_0083,necessary,math500_008,29,6,14,1,0,-6.33653148847264,-6.66733002167753,0.6471295040119581
internlm2_7b_reward,math500,math500_matched_0084,necessary,math500_035,7,7,14,1,0,-8.42682275599082,-10.774230143018709,0.6396235149903111
internlm2_7b_reward,math500,math500_matched_0085,necessary,math500_260,17,8,15,1,0,-9.315966254519706,-9.749905952213147,0.6354486956575913
internlm2_7b_reward,math500,math500_matched_0086,necessary,math500_136,14,6,19,1,1,-22.009625920666423,-21.175360684494695,0.23952718675313153
internlm2_7b_reward,math500,math500_matched_0087,necessary,math500_044,29,3,8,1,1,-3.3209549394103086,-2.562480171429799,0.4767014549381822
internlm2_7b_reward,math500,math500_matched_0088,necessary,math500_052,15,5,11,1,1,-6.785917551543972,-6.18309547420175,0.38335269373050623
internlm2_7b_reward,math500,math500_matched_0089,necessary,math500_077,14,5,11,1,1,-2.9361245351543523,-2.4538251549076486,0.6913931802337522
internlm2_7b_reward,math500,math500_matched_0090,necessary,math500_077,19,5,11,1,1,-2.68570090516946,-2.386012618094072,0.7371581626286834
internlm2_7b_reward,math500,math500_matched_0091,necessary,math500_196,11,9,15,1,0,-10.219362061212857,-10.372513569268524,0.6987407493728792
internlm2_7b_reward,math500,math500_matched_0092,necessary,math500_135,3,7,13,1,0,-1.7898779963620552,-2.5714047263890594,0.8944211564084097
internlm2_7b_reward,math500,math500_matched_0093,necessary,math500_087,26,11,17,1,0,-4.971467734032818,-6.054331848852984,0.7859664367768047
internlm2_7b_reward,math500,math500_matched_0094,necessary,math500_028,10,2,11,1,1,-5.605533663918099,-4.4087036787991964,0.3990502844020601
internlm2_7b_reward,math500,math500_matched_0095,necessary,math500_269,2,9,15,1,1,-6.224881144139734,-6.16531819909266,0.7507355470665859
internlm2_7b_reward,math500,math500_matched_0096,necessary,math500_136,30,9,21,1,0,-19.47120166737886,-19.636567665528055,0.4423955835878276
internlm2_7b_reward,math500,math500_matched_0097,necessary,math500_310,2,7,13,1,0,-5.063548731840378,-8.134861841261342,0.7029380630124772
internlm2_7b_reward,math500,math500_matched_0098,necessary,math500_473,11,17,20,1,1,-21.210856340179255,-20.868307485724156,0.8437664107533256
internlm2_7b_reward,math500,math500_matched_0099,necessary,math500_113,2,2,6,1,1,-3.640148386911396,-2.7032438643424266,0.3062157543745816
internlm2_7b_reward,math500,math500_matched_0100,necessary,math500_148,6,2,5,1,1,-2.0580252311428398,-1.3186161213896925,0.5321212284945228
internlm2_7b_reward,math500,math500_matched_0101,necessary,math500_148,7,2,5,1,1,-2.445535056755327,-1.5329029682963178,0.4911126914917792
internlm2_7b_reward,math500,math500_matched_0102,necessary,math500_148,14,2,5,1,1,-2.053806604429931,-1.2983845321509122,0.5553448018091118
internlm2_7b_reward,math500,math500_matched_0103,necessary,math500_148,17,2,5,1,1,-1.003485035863491,-0.6266691005840318,0.7602948833201225
internlm2_7b_reward,math500,math500_matched_0104,necessary,math500_148,20,2,5,1,1,-2.389766945285718,-1.5429011046553516,0.4833130842750137
internlm2_7b_reward,math500,math500_matched_0105,necessary,math500_148,24,2,5,1,1,-1.9865756367803276,-1.2989460978290643,0.5404691411530138
internlm2_7b_reward,math500,math500_matched_0106,necessary,math500_200,0,5,15,1,0,-9.456476732742345,-10.794422513903815,0.3577918826509579
internlm2_7b_reward,math500,math500_matched_0107,necessary,math500_038,6,6,16,1,1,-7.781237980584325,-7.51806208708837,0.6114979797054215
internlm2_7b_reward,math500,math500_matched_0108,necessary,math500_122,24,12,15,1,0,-8.1910044320359,-8.20555177002016,0.8891444050747391
internlm2_7b_reward,math500,math500_matched_0109,necessary,math500_363,16,12,16,1,0,-6.427194216291102,-6.542309465232462,0.9165588263728889
internlm2_7b_reward,math500,math500_matched_0110,necessary,math500_192,22,9,31,1,0,-8.073599555517465,-9.053426090522343,0.7567173056632309
internlm2_7b_reward,math500,math500_matched_0111,necessary,math500_377,27,7,17,1,0,-14.41706853639162,-14.611085767439148,0.44881880815465863
internlm2_7b_reward,math500,math500_matched_0112,necessary,math500_476,28,7,17,1,1,-7.345911995922368,-7.261085912872898,0.568535594679577
internlm2_7b_reward,math500,math500_matched_0113,necessary,math500_123,31,14,16,1,1,-12.311078908012973,-11.543153463175052,0.4869338226845678
internlm2_7b_reward,math500,math500_matched_0114,necessary,math500_282,29,7,12,1,1,-15.080784816711317,-14.64163882895373,0.26284183737131667
internlm2_7b_reward,math500,math500_matched_0115,necessary,math500_321,18,7,11,1,0,-7.984900613146567,-8.961981511921142,0.6234915052320312
internlm2_7b_reward,math500,math500_matched_0116,necessary,math500_005,9,6,11,1,0,-5.3118845908114345,-5.926370657730296,0.6613763197684221
internlm2_7b_reward,math500,math500_matched_0117,necessary,math500_008,12,6,11,1,0,-5.74817137760118,-6.095871192489118,0.7039566617217692
internlm2_7b_reward,math500,math500_matched_0118,necessary,math500_008,22,6,11,1,0,-5.4183091488255775,-5.642489413777129,0.730193684528742
internlm2_7b_reward,math500,math500_matched_0119,necessary,math500_159,1,6,10,1,1,-5.358081386993534,-5.172430449596765,0.7704647868335476
internlm2_7b_reward,math500,math500_matched_0120,necessary,math500_207,14,6,10,1,0,-4.252936145323691,-4.737948432377222,0.709623190215421
internlm2_7b_reward,math500,math500_matched_0121,necessary,math500_321,30,5,9,1,0,-5.258669709316671,-5.9217959868645895,0.7251623186351854
internlm2_7b_reward,math500,math500_matched_0122,necessary,math500_321,15,6,10,1,0,-7.394921630122134,-8.18281780039214,0.563798296190037
internlm2_7b_reward,math500,math500_matched_0123,necessary,math500_013,23,10,20,1,0,-18.321648395852495,-19.326964455828467,0.6583076757134286
internlm2_7b_reward,math500,math500_matched_0124,necessary,math500_047,20,4,20,1,0,-15.645637308637006,-15.787140453218193,0.3816227823980606
internlm2_7b_reward,math500,math500_matched_0125,necessary,math500_113,9,2,6,1,1,-3.578433864046375,-2.590607684105698,0.2983891352954364
internlm2_7b_reward,math500,math500_matched_0126,necessary,math500_313,25,10,14,1,0,-12.13995303071985,-12.96623676312363,0.5774953651858118
internlm2_7b_reward,math500,math500_matched_0127,necessary,math500_293,31,15,17,1,1,-12.469126106380376,-12.260186397258899,0.7165162437737435
internlm2_7b_reward,math500,math500_matched_0128,necessary,math500_055,4,2,10,1,1,-3.825069766742826,-3.2221013072543845,0.4150173847989836
internlm2_7b_reward,math500,math500_matched_0129,necessary,math500_055,0,2,8,1,1,-3.5794391463976543,-3.0082443004564046,0.40004600182753847
internlm2_7b_reward,math500,math500_matched_0130,necessary,math500_055,1,2,8,1,1,-3.473550430436234,-2.921355448128003,0.41513593363925716
internlm2_7b_reward,math500,math500_matched_0131,necessary,math500_006,15,8,11,1,1,-3.640580669985481,-3.4374206864609826,0.8595458946842855
internlm2_7b_reward,math500,math500_matched_0132,necessary,math500_207,24,8,11,1,0,-4.00366720516537,-4.131783570690965,0.7895584005189641
internlm2_7b_reward,math500,math500_matched_0133,necessary,math500_407,22,11,14,1,1,-10.134867097011583,-9.958109270334317,0.7503698765343172
internlm2_7b_reward,math500,math500_matched_0134,necessary,math500_057,4,13,15,1,0,-5.143913559998008,-5.389177220615219,0.9625324931014263
internlm2_7b_reward,math500,math500_matched_0135,necessary,math500_057,6,13,15,1,0,-5.2266317557530115,-5.4249029718772555,0.9643214491222695
internlm2_7b_reward,math500,math500_matched_0136,necessary,math500_028,7,2,11,1,1,-4.850186778671068,-4.256241914068854,0.5071635112684937
internlm2_7b_reward,math500,math500_matched_0137,necessary,math500_028,25,2,11,1,1,-5.40634833444988,-4.840852358596136,0.41905347979641505
internlm2_7b_reward,math500,math500_matched_0138,necessary,math500_028,26,2,11,1,1,-6.8948688500549675,-6.665723784651752,0.5045241074877799
internlm2_7b_reward,math500,math500_matched_0139,necessary,math500_044,4,7,10,1,1,-3.851868414644747,-3.5731948598366388,0.7444706089910426
internlm2_7b_reward,math500,math500_matched_0140,necessary,math500_083,23,7,10,1,0,-13.757187931570382,-14.576082704404728,0.34279150515239465
internlm2_7b_reward,math500,math500_matched_0141,necessary,math500_159,3,7,11,1,0,-5.3927972788342995,-5.821344256068189,0.7388575431496529
internlm2_7b_reward,math500,math500_matched_0142,necessary,math500_200,27,5,16,1,0,-10.462108216308835,-12.727462326634988,0.40028040867233783
internlm2_7b_reward,math500,math500_matched_0143,necessary,math500_276,21,12,20,1,1,-10.549989631598034,-9.849476915280219,0.7902067130085041
internlm2_7b_reward,math500,math500_matched_0144,necessary,math500_294,10,12,20,1,0,-8.698912202798878,-8.806173352158778,0.6599532604307196
internlm2_7b_reward,math500,math500_matched_0145,necessary,math500_040,28,6,10,1,1,-2.6433379855525505,-2.5809240132897275,0.8551267677954196
internlm2_7b_reward,math500,math500_matched_0146,necessary,math500_207,17,6,9,1,0,-3.9699774912100434,-4.387766415073154,0.7426084229006266
internlm2_7b_reward,math500,math500_matched_0147,necessary,math500_207,5,6,9,1,0,-3.9856929803816388,-4.421574383883468,0.7346909745190238
internlm2_7b_reward,math500,math500_matched_0148,necessary,math500_207,6,6,9,1,0,-4.240365291004869,-4.860607447593097,0.7071014107194923
internlm2_7b_reward,math500,math500_matched_0149,necessary,math500_008,4,6,12,1,0,-5.310766771907734,-5.632291426027608,0.712232184238947
internlm2_7b_reward,math500,math500_matched_0150,necessary,math500_132,1,7,13,1,1,-5.802922577461561,-5.4630462208341255,0.7948630755523767
internlm2_7b_reward,math500,math500_matched_0151,necessary,math500_424,1,11,23,1,0,-8.009125941555187,-8.411777919728523,0.8388118435711284
internlm2_7b_reward,math500,math500_matched_0152,necessary,math500_001,14,16,22,1,1,-8.911856314663316,-8.833989944321486,0.834541775934969
internlm2_7b_reward,math500,math500_matched_0153,necessary,math500_028,4,2,12,1,0,-5.512765619504981,-5.764148851958341,0.5175861265431467
internlm2_7b_reward,math500,math500_matched_0154,necessary,math500_034,15,11,26,1,0,-9.995928039478644,-11.590933598552478,0.6504672640462058
internlm2_7b_reward,math500,math500_matched_0155,necessary,math500_356,2,12,19,1,1,-10.787261682836233,-10.602202707641244,0.5594103973432022
internlm2_7b_reward,math500,math500_matched_0156,necessary,math500_006,18,8,10,1,1,-4.968890913629745,-4.176208890463582,0.6450081151596478
internlm2_7b_reward,math500,math500_matched_0157,necessary,math500_336,11,8,11,1,1,-3.33041393707874,-3.325311809623296,0.9171543753982089
internlm2_7b_reward,math500,math500_matched_0158,necessary,math500_476,26,8,22,1,0,-9.11326494362217,-9.38675071893455,0.5636782095524199
internlm2_7b_reward,math500,math500_matched_0159,necessary,math500_114,17,12,23,1,0,-8.647537642294784,-10.580559582314033,0.7292306368567198
internlm2_7b_reward,math500,math500_matched_0160,necessary,math500_034,21,9,23,1,0,-7.178379854036027,-7.518490308654144,0.7538292764191719
internlm2_7b_reward,math500,math500_matched_0161,necessary,math500_034,20,11,27,1,1,-9.82094999632784,-9.678091859192223,0.6443370122356308
internlm2_7b_reward,math500,math500_matched_0162,necessary,math500_001,8,5,17,1,0,-5.499837448054357,-6.751956080817147,0.7003827393355376
internlm2_7b_reward,math500,math500_matched_0163,necessary,math500_028,24,3,7,1,1,-3.87772421162919,-3.0137494795328377,0.5137447052315205
internlm2_7b_reward,math500,math500_matched_0164,necessary,math500_053,20,2,4,1,0,-0.710839365322667,-0.7459006759528433,0.8725647115383405
internlm2_7b_reward,math500,math500_matched_0165,necessary,math500_031,8,2,5,1,1,-0.509033073184389,-0.3933450660318956,0.8617710334748616
internlm2_7b_reward,math500,math500_matched_0166,necessary,math500_014,12,7,10,1,1,-2.4808680616288266,-2.452245355262589,0.8637367887388042
internlm2_7b_reward,math500,math500_matched_0167,necessary,math500_319,24,8,15,1,0,-8.666907332524525,-9.679544488513828,0.6012424152771347
internlm2_7b_reward,math500,math500_matched_0168,necessary,math500_336,14,7,10,1,1,-1.5254020684123704,-1.4728631112644908,0.9280183729876293
internlm2_7b_reward,math500,math500_matched_0169,necessary,math500_336,27,7,10,1,1,-1.5681848308480495,-1.5202295242471378,0.9267027235112548
internlm2_7b_reward,math500,math500_matched_0170,necessary,math500_438,26,7,10,1,1,-9.564159061097541,-9.336736545663623,0.5842711750404669
internlm2_7b_reward,math500,math500_matched_0171,necessary,math500_294,13,18,22,1,1,-10.777362796664077,-10.652383548889068,0.5315133485412578
internlm2_7b_reward,math500,math500_matched_0172,necessary,math500_047,24,4,17,1,0,-11.692583233448936,-13.76605743064645,0.3925696755692437
internlm2_7b_reward,math500,math500_matched_0173,necessary,math500_014,3,12,18,1,1,-4.6381820102483085,-4.49671009895296,0.8265718476699254
internlm2_7b_reward,math500,math500_matched_0174,necessary,math500_014,30,12,18,1,1,-4.8033680068320015,-4.680681124953366,0.8422153599018343
internlm2_7b_reward,math500,math500_matched_0175,necessary,math500_055,3,2,8,1,1,-3.077555467585348,-2.540578132061045,0.40057348142427585
internlm2_7b_reward,math500,math500_matched_0176,necessary,math500_424,5,11,21,1,0,-8.445162944787816,-9.498082035775909,0.8707072458481652
internlm2_7b_reward,math500,math500_matched_0177,necessary,math500_182,15,6,9,1,1,-4.837617003722586,-4.7645438608077635,0.8074606461386356
internlm2_7b_reward,math500,math500_matched_0178,necessary,math500_207,9,6,9,1,1,-3.746282925452376,-3.5947647962951392,0.7392342170585756
internlm2_7b_reward,math500,math500_matched_0179,necessary,math500_207,23,6,9,1,0,-3.8688620845822164,-3.9413761192717973,0.7346909745190238
internlm2_7b_reward,math500,math500_matched_0180,necessary,math500_207,26,6,9,1,0,-4.143167303582024,-4.51092934530058,0.7060891146173212
internlm2_7b_reward,math500,math500_matched_0181,necessary,math500_072,1,2,14,1,0,-7.8144473814153645,-8.635742592737394,0.39951875387575647
internlm2_7b_reward,math500,math500_matched_0182,necessary,math500_001,18,7,19,1,0,-5.080233985464335,-7.707203094579112,0.8338664465831974
internlm2_7b_reward,math500,math500_matched_0183,necessary,math500_036,14,2,22,1,1,-10.609858883623179,-10.360823574645714,0.2712516965968936
internlm2_7b_reward,math500,math500_matched_0184,necessary,math500_125,16,5,7,1,1,-3.5274242545669634,-3.417860135132903,0.900003694229084
internlm2_7b_reward,math500,math500_matched_0185,necessary,math500_125,26,5,7,1,0,-3.2557587157474166,-3.256700398733034,0.9032942067038784
internlm2_7b_reward,math500,math500_matched_0186,necessary,math500_442,7,5,7,1,0,-2.945066102598548,-3.4314089798249157,0.775264699264738
internlm2_7b_reward,math500,math500_matched_0187,necessary,math500_005,24,6,12,1,0,-6.218417106937326,-6.604042727359386,0.591723240531882
internlm2_7b_reward,math500,math500_matched_0188,necessary,math500_405,21,8,14,1,0,-7.970486562770517,-8.126121248134279,0.6734064849628133
internlm2_7b_reward,math500,math500_matched_0189,necessary,math500_036,6,2,24,1,1,-12.05181624206281,-11.45087086008256,0.22729777499359663
internlm2_7b_reward,math500,math500_matched_0190,necessary,math500_035,23,7,13,1,0,-8.050597359578985,-9.241073625019808,0.6400735977220945
internlm2_7b_reward,math500,math500_matched_0191,necessary,math500_083,17,7,11,1,0,-8.237450432859855,-8.973464952555204,0.6974028710177878
internlm2_7b_reward,math500,math500_matched_0192,necessary,math500_095,12,10,19,1,0,-9.854407342692365,-11.770071744420504,0.6423203052849601
internlm2_7b_reward,math500,math500_matched_0193,necessary,math500_192,11,7,11,1,1,-3.0505298856485,-2.6581110538421053,0.7029380630124772
internlm2_7b_reward,math500,math500_matched_0194,necessary,math500_424,26,12,24,1,0,-9.75056836589181,-10.583969159341631,0.8296300758720911
internlm2_7b_reward,math500,math500_matched_0195,necessary,math500_008,8,6,12,1,0,-5.199362937201007,-5.483931712940039,0.7257458256781844
internlm2_7b_reward,math500,math500_matched_0196,necessary,math500_113,8,6,12,1,0,-5.285773301758497,-5.650949024813693,0.8166989445271872
internlm2_7b_reward,math500,math500_matched_0197,necessary,math500_113,25,6,12,1,0,-5.74042842403791,-6.039478257429677,0.7902067130085041
internlm2_7b_reward,math500,math500_matched_0198,necessary,math500_319,28,6,12,1,0,-7.163142753816649,-8.059011531867236,0.5401356288494534
internlm2_7b_reward,math500,math500_matched_0199,necessary,math500_319,29,6,12,1,0,-6.305829863742405,-7.147720735956858,0.6020615889267098
internlm2_7b_reward,math500,math500_matched_0000,inert,math500_363,28,7,15,1,1,-6.8803880168800315,-6.348235425209349,0.5925487172293394
internlm2_7b_reward,math500,math500_matched_0001,inert,math500_493,13,10,21,1,1,-10.365095719508775,-10.060217478241999,0.7236025364558359
internlm2_7b_reward,math500,math500_matched_0002,inert,math500_311,10,2,7,1,1,-2.6739832610734218,-1.4700605993823084,0.32788347547829344
internlm2_7b_reward,math500,math500_matched_0003,inert,math500_301,24,3,4,1,1,-3.859113291478706,-2.667509061031112,0.30187631488405764
internlm2_7b_reward,math500,math500_matched_0004,inert,math500_301,20,2,4,1,1,-4.182018384248544,-2.8648889500377446,0.26001349086917125
internlm2_7b_reward,math500,math500_matched_0005,inert,math500_311,7,2,6,1,1,-2.466813069448249,-1.3200643309616262,0.32809872248223476
internlm2_7b_reward,math500,math500_matched_0006,inert,math500_283,20,5,7,1,1,-2.6192205708540426,-2.53106456040606,0.9170058516477309
internlm2_7b_reward,math500,math500_matched_0007,inert,math500_179,6,8,10,1,1,-6.8167243063106495,-6.342284140753428,0.5624769346898182
internlm2_7b_reward,math500,math500_matched_0008,inert,math500_161,0,7,10,1,1,-2.471973968305176,-2.358489599800753,0.8908652063250404
internlm2_7b_reward,math500,math500_matched_0009,inert,math500_028,19,10,13,1,1,-5.092562913987584,-4.809698215954734,0.7032438550755685
internlm2_7b_reward,math500,math500_matched_0010,inert,math500_174,4,7,10,1,1,-6.424690626912261,-5.751094440325563,0.6438892947039139
internlm2_7b_reward,math500,math500_matched_0011,inert,math500_174,27,7,10,1,1,-6.470668965208097,-6.11481856500866,0.6418714600946596
internlm2_7b_reward,math500,math500_matched_0012,inert,math500_161,20,5,9,1,1,-1.8644863410830423,-1.752635603950091,0.8940517128636203
internlm2_7b_reward,math500,math500_matched_0013,inert,math500_161,1,5,8,1,1,-1.8353976218139412,-1.7207173786136882,0.8940517128636203
internlm2_7b_reward,math500,math500_matched_0014,inert,math500_480,31,7,14,1,1,-11.0962810971379,-10.10197992798203,0.33241875252553404
internlm2_7b_reward,math500,math500_matched_0015,inert,math500_161,25,5,9,1,1,-2.4593422936498546,-2.3411953578650486,0.8698251947046157
internlm2_7b_reward,math500,math500_matched_0016,inert,math500_441,14,5,9,1,1,-5.703571705936629,-5.191751330505441,0.5547116952425464
internlm2_7b_reward,math500,math500_matched_0017,inert,math500_028,25,8,11,1,1,-5.40634833444988,-5.091487186237096,0.7068991149334007
internlm2_7b_reward,math500,math500_matched_0018,inert,math500_311,1,2,5,1,1,-2.0942775905284727,-1.0379064041935127,0.3639859309129028
internlm2_7b_reward,math500,math500_matched_0019,inert,math500_027,5,10,15,1,1,-9.501884998923368,-9.080398809283464,0.6134102531835981
internlm2_7b_reward,math500,math500_matched_0020,inert,math500_039,27,10,15,1,1,-15.608820925697481,-14.574376939474325,0.34964375953941335
internlm2_7b_reward,math500,math500_matched_0021,inert,math500_440,22,6,12,1,1,-5.811643782132018,-5.47407950853169,0.6233768743729451
internlm2_7b_reward,math500,math500_matched_0022,inert,math500_191,16,5,6,1,1,-1.8967464153602887,-1.8551066623895922,0.9583822022255619
internlm2_7b_reward,math500,math500_matched_0023,inert,math500_193,29,4,5,1,1,-0.5640018883955494,-0.47378487342273834,0.9054895755643501
internlm2_7b_reward,math500,math500_matched_0024,inert,math500_311,29,2,7,1,1,-2.5636607203301995,-1.4269741149650375,0.32777587910207556
internlm2_7b_reward,math500,math500_matched_0025,inert,math500_053,29,7,8,1,1,-3.900776134679259,-3.694611547170876,0.8122723960432147
internlm2_7b_reward,math500,math500_matched_0026,inert,math500_095,21,9,17,1,1,-7.598976352629352,-7.082457056475176,0.6467949306323344
internlm2_7b_reward,math500,math500_matched_0027,inert,math500_307,24,4,9,1,1,-4.553965658718712,-3.7728535547602275,0.4969730746985762
internlm2_7b_reward,math500,math500_matched_0028,inert,math500_311,8,2,6,1,1,-2.5316052692090487,-1.3631533519977095,0.3282063730934091
internlm2_7b_reward,math500,math500_matched_0029,inert,math500_311,11,2,5,1,1,-2.035823532544671,-0.9937344640155957,0.3573432244956753
internlm2_7b_reward,math500,math500_matched_0030,inert,math500_301,29,2,4,1,1,-3.692457155348925,-2.553144458279275,0.3056973288424214
internlm2_7b_reward,math500,math500_matched_0031,inert,math500_276,1,10,14,1,1,-7.267879701711135,-7.110844978028064,0.8370879625470882
internlm2_7b_reward,math500,math500_matched_0032,inert,math500_276,7,8,12,1,1,-6.1260942643970555,-6.042739159645725,0.8276889202994314
internlm2_7b_reward,math500,math500_matched_0033,inert,math500_143,21,6,11,1,1,-3.322889823968104,-3.0563193408057243,0.7320175140440481
internlm2_7b_reward,math500,math500_matched_0034,inert,math500_221,5,7,14,1,1,-3.3544473081468724,-3.1611850509902966,0.8752548437248808
internlm2_7b_reward,math500,math500_matched_0035,inert,math500_289,6,8,12,1,1,-5.133006893898172,-4.687256467136632,0.6198740511324938
internlm2_7b_reward,math500,math500_matched_0036,inert,math500_407,28,7,9,1,1,-6.434134153405142,-5.993282827418637,0.6302298796590904
internlm2_7b_reward,math500,math500_matched_0037,inert,math500_310,6,10,13,1,1,-7.3897197042151745,-7.086144002133867,0.7176059543071744
internlm2_7b_reward,math500,math500_matched_0038,inert,math500_218,3,6,9,1,1,-4.044667912128014,-3.8547737037058245,0.76768985390312
internlm2_7b_reward,math500,math500_matched_0039,inert,math500_218,23,6,9,1,1,-3.8410578729340923,-3.6873516033340996,0.8037905871912979
internlm2_7b_reward,math500,math500_matched_0040,inert,math500_131,23,10,17,1,0,-10.400677944990916,-10.513414863252518,0.6599532604307196
internlm2_7b_reward,math500,math500_matched_0041,inert,math500_439,29,10,12,1,1,-4.8445853256830596,-4.8380607822655985,0.8420855424580784
internlm2_7b_reward,math500,math500_matched_0042,inert,math500_040,2,7,11,1,1,-4.765473363261821,-4.448804497854175,0.7547342599098423
internlm2_7b_reward,math500,math500_matched_0043,inert,math500_161,2,7,11,1,1,-2.59776692247777,-2.4694256916682176,0.8818185990895465
internlm2_7b_reward,math500,math500_matched_0044,inert,math500_406,16,9,10,1,1,-6.5493773155461215,-6.0736957490674355,0.5966094282261376
internlm2_7b_reward,math500,math500_matched_0045,inert,math500_481,21,4,11,1,1,-7.256406818270887,-6.571043237207981,0.5878248063264999
internlm2_7b_reward,math500,math500_matched_0046,inert,math500_480,12,12,13,1,1,-6.831652422027589,-6.696173792091681,0.8731066714994528
internlm2_7b_reward,math500,math500_matched_0047,inert,math500_410,24,9,11,1,1,-4.3105539656231775,-4.154368512709014,0.8714748610635069
internlm2_7b_reward,math500,math500_matched_0048,inert,math500_441,4,5,9,1,1,-5.357673163912885,-5.0140788104095275,0.6172242740107606
internlm2_7b_reward,math500,math500_matched_0049,inert,math500_191,2,6,10,1,1,-4.3002583093135005,-3.864856350382276,0.6543427441540343
internlm2_7b_reward,math500,math500_matched_0050,inert,math500_276,3,11,14,1,1,-8.620065440680648,-8.390284909779472,0.7579735664426586
internlm2_7b_reward,math500,math500_matched_0051,inert,math500_363,9,8,18,1,1,-7.568863716669681,-7.151248550390191,0.6453434530193531
internlm2_7b_reward,math500,math500_matched_0052,inert,math500_022,27,10,19,1,1,-10.697152626419111,-10.604056187896374,0.8016254192426442
internlm2_7b_reward,math500,math500_matched_0053,inert,math500_234,12,10,11,1,1,-6.326060511147042,-6.20398959888466,0.8836382359770631
internlm2_7b_reward,math500,math500_matched_0054,inert,math500_276,6,10,13,1,1,-8.179523132904608,-8.045579774361443,0.8247444122290134
internlm2_7b_reward,math500,math500_matched_0055,inert,math500_022,12,8,18,1,1,-8.861082672299442,-8.727854203272894,0.76768985390312
internlm2_7b_reward,math500,math500_matched_0056,inert,math500_463,27,9,10,1,1,-4.093632470252271,-4.044009697300251,0.939802949839461
internlm2_7b_reward,math500,math500_matched_0057,inert,math500_463,1,11,12,1,1,-4.5881208388333325,-4.533616715982027,0.9451974048440384
internlm2_7b_reward,math500,math500_matched_0058,inert,math500_463,20,8,9,1,1,-3.534641374104239,-3.3823911102336597,0.8577681049901036
internlm2_7b_reward,math500,math500_matched_0059,inert,math500_139,19,14,15,1,1,-4.30945037736818,-4.295695855128474,0.9233161978167049
internlm2_7b_reward,math500,math500_matched_0060,inert,math500_244,24,17,18,1,1,-16.95462317962763,-16.357027525159275,0.5459212520173602
internlm2_7b_reward,math500,math500_matched_0061,inert,math500_363,18,7,14,1,1,-7.196024843425685,-6.497233281709696,0.5525397080801923
internlm2_7b_reward,math500,math500_matched_0062,inert,math500_341,20,11,14,1,1,-7.34321067868318,-7.220235490131938,0.8269914190732456
internlm2_7b_reward,math500,math500_matched_0063,inert,math500_161,10,7,10,1,1,-2.5612983219485703,-2.4335689212842677,0.8818185990895465
internlm2_7b_reward,math500,math500_matched_0064,inert,math500_022,14,10,18,1,0,-9.478744241062536,-10.679208880171947,0.8098781697309154
internlm2_7b_reward,math500,math500_matched_0065,inert,math500_454,22,2,10,1,1,-6.583479556398461,-5.341758068982409,0.29057807960153764
internlm2_7b_reward,math500,math500_matched_0066,inert,math500_450,12,7,23,1,1,-20.975921034192954,-19.869132672018313,0.27454583149023526
internlm2_7b_reward,math500,math500_matched_0067,inert,math500_112,24,3,13,1,1,-7.699016248934884,-6.1662985955151255,0.38995300445177744
internlm2_7b_reward,math500,math500_matched_0068,inert,math500_310,29,2,8,1,1,-4.382993188406975,-3.0969887967435876,0.28606951003294706
internlm2_7b_reward,math500,math500_matched_0069,inert,math500_200,29,9,21,1,1,-15.250233755192927,-14.19104369721604,0.407863956130013
internlm2_7b_reward,math500,math500_matched_0070,inert,math500_143,15,11,22,1,1,-7.137615050909292,-7.081722305991772,0.7267166229132782
internlm2_7b_reward,math500,math500_matched_0071,inert,math500_310,28,5,14,1,1,-7.9571399378738015,-7.31140618902125,0.6005983807651499
internlm2_7b_reward,math500,math500_matched_0072,inert,math500_095,26,8,18,1,1,-10.57314259161773,-10.242464790404062,0.6309123536824726
internlm2_7b_reward,math500,math500_matched_0073,inert,math500_013,29,10,21,1,1,-18.811540073614275,-18.07324473660344,0.4702044118407187
internlm2_7b_reward,math500,math500_matched_0074,inert,math500_346,11,7,16,1,1,-8.560325766447757,-8.379018831635971,0.5517246911427721
internlm2_7b_reward,math500,math500_matched_0075,inert,math500_409,5,10,19,1,0,-11.302939585410325,-11.527258682362552,0.55992180833722
internlm2_7b_reward,math500,math500_matched_0076,inert,math500_472,21,6,15,1,1,-6.402299766943409,-6.178762330347965,0.719186444117276
internlm2_7b_reward,math500,math500_matched_0077,inert,math500_135,14,2,13,1,0,-1.9792678269421649,-3.0461957788291767,0.7058864104811337
internlm2_7b_reward,math500,math500_matched_0078,inert,math500_260,6,3,12,1,1,-11.705683126823002,-10.777475171672458,0.22000709974589314
internlm2_7b_reward,math500,math500_matched_0079,inert,math500_320,2,14,22,1,0,-26.290252847828828,-27.056283450906253,0.36330797838435036
internlm2_7b_reward,math500,math500_matched_0080,inert,math500_049,5,7,15,1,0,-9.349149822457159,-10.167295954206727,0.6258955429415617
internlm2_7b_reward,math500,math500_matched_0081,inert,math500_424,7,10,19,1,1,-8.24795903371316,-7.813075520089123,0.6646491546837342
internlm2_7b_reward,math500,math500_matched_0082,inert,math500_260,19,5,13,1,1,-9.750496302813474,-9.495439135187178,0.46778759769128675
internlm2_7b_reward,math500,math500_matched_0083,inert,math500_318,15,6,13,1,1,-5.013575992740382,-4.702792953078453,0.7541915394787425
internlm2_7b_reward,math500,math500_matched_0084,inert,math500_049,29,7,15,1,0,-9.231201531104388,-9.248901862937714,0.6179738382819228
internlm2_7b_reward,math500,math500_matched_0085,inert,math500_022,30,8,16,1,0,-7.521442628522,-8.839290327017602,0.775264699264738
internlm2_7b_reward,math500,math500_matched_0086,inert,math500_472,17,6,17,1,0,-7.77146297349218,-7.846446891599275,0.7290377681937931
internlm2_7b_reward,math500,math500_matched_0087,inert,math500_182,18,3,9,1,1,-5.032467872734705,-4.114443581186804,0.3806438272305297
internlm2_7b_reward,math500,math500_matched_0088,inert,math500_151,6,5,12,1,1,-6.082475933728319,-5.604720238721401,0.6191834862181853
internlm2_7b_reward,math500,math500_matched_0089,inert,math500_186,15,5,12,1,1,-9.23492308454373,-8.636932094618293,0.3754774404237822
internlm2_7b_reward,math500,math500_matched_0090,inert,math500_373,26,5,12,1,0,-4.568257710635089,-4.717463122248067,0.6502452005719263
internlm2_7b_reward,math500,math500_matched_0091,inert,math500_493,3,9,16,1,1,-8.435604752072567,-8.271187487500177,0.7189891779798493
internlm2_7b_reward,math500,math500_matched_0092,inert,math500_260,21,7,14,1,1,-6.618767090500292,-6.219914248666797,0.5778527383254427
internlm2_7b_reward,math500,math500_matched_0093,inert,math500_480,14,11,16,1,1,-12.027683801545036,-11.13848138138403,0.45862146491864825
internlm2_7b_reward,math500,math500_matched_0094,inert,math500_310,5,2,8,1,1,-4.76868088744682,-3.582706455610679,0.2858701046908062
internlm2_7b_reward,math500,math500_matched_0095,inert,math500_112,20,9,14,1,1,-9.285254424667157,-8.93064521112593,0.6537903431187989
internlm2_7b_reward,math500,math500_matched_0096,inert,math500_333,8,9,19,1,1,-12.52809737647376,-12.380480683512266,0.6477982179521103
internlm2_7b_reward,math500,math500_matched_0097,inert,math500_142,20,7,12,1,1,-6.042602141869766,-5.536420410710111,0.6102792846860597
internlm2_7b_reward,math500,math500_matched_0098,inert,math500_104,15,17,19,1,1,-16.649591587013372,-16.07333157271016,0.46901862321430177
internlm2_7b_reward,math500,math500_matched_0099,inert,math500_083,30,2,5,1,1,-2.9256817745858466,-1.37939472474775,0.23563565085963403
internlm2_7b_reward,math500,math500_matched_0100,inert,math500_311,15,2,6,1,1,-2.5872090253270943,-1.435133912535886,0.32541335138395105
internlm2_7b_reward,math500,math500_matched_0101,inert,math500_311,16,2,6,1,1,-2.229791410063473,-1.2120845867133136,0.369883916724456
internlm2_7b_reward,math500,math500_matched_0102,inert,math500_311,19,2,6,1,1,-2.485348929120122,-1.3184527174601413,0.3282063730934091
internlm2_7b_reward,math500,math500_matched_0103,inert,math500_311,20,2,6,1,1,-2.901552192174076,-1.7890037168637172,0.32530617326583805
internlm2_7b_reward,math500,math500_matched_0104,inert,math500_311,21,2,6,1,1,-2.4924320077315167,-1.3873140585953063,0.3255205477769307
internlm2_7b_reward,math500,math500_matched_0105,inert,math500_311,31,2,6,1,1,-2.534397146273752,-1.3658334575732882,0.3282063730934091
internlm2_7b_reward,math500,math500_matched_0106,inert,math500_333,28,5,18,1,1,-11.678584733941305,-11.409384530501415,0.6445607764067608
internlm2_7b_reward,math500,math500_matched_0107,inert,math500_472,30,6,14,1,1,-6.717899453759331,-6.329076959878012,0.6482437057879583
internlm2_7b_reward,math500,math500_matched_0108,inert,math500_123,5,12,16,1,1,-6.590193467049425,-6.299551411808573,0.7386690743254897
internlm2_7b_reward,math500,math500_matched_0109,inert,math500_439,3,12,15,1,1,-4.5549945884227805,-4.452006359129331,0.9001793324323768
internlm2_7b_reward,math500,math500_matched_0110,inert,math500_334,15,9,26,1,0,-26.466913693255936,-26.63407210733906,0.3158414765980683
internlm2_7b_reward,math500,math500_matched_0111,inert,math500_122,7,7,15,1,1,-7.714867855699111,-7.176367301254367,0.5699723351260692
internlm2_7b_reward,math500,math500_matched_0112,inert,math500_049,17,7,15,1,0,-10.03544074956307,-10.187551754660587,0.5941981000707334
internlm2_7b_reward,math500,math500_matched_0113,inert,math500_436,28,14,17,1,1,-9.994067372011036,-9.682594121949464,0.6047491144865274
internlm2_7b_reward,math500,math500_matched_0114,inert,math500_122,15,7,11,1,1,-6.368561922491239,-5.727588793628707,0.5293090126875364
internlm2_7b_reward,math500,math500_matched_0115,inert,math500_318,12,7,12,1,1,-3.904689959174741,-3.673039923901812,0.8358858292978949
internlm2_7b_reward,math500,math500_matched_0116,inert,math500_210,31,6,10,1,1,-8.704056353919148,-7.841359372875968,0.47728006094236197
internlm2_7b_reward,math500,math500_matched_0117,inert,math500_191,22,6,10,1,1,-4.081464056805832,-3.761658335005679,0.6890964342015904
internlm2_7b_reward,math500,math500_matched_0118,inert,math500_210,23,6,10,1,1,-8.973376465750633,-8.821854286457318,0.6139311785906431
internlm2_7b_reward,math500,math500_matched_0119,inert,math500_174,12,6,11,1,1,-5.667411274267126,-5.2090742869517115,0.6087103669150615
internlm2_7b_reward,math500,math500_matched_0120,inert,math500_218,25,6,11,1,1,-4.138746360549943,-4.030505655252212,0.7872777442252712
internlm2_7b_reward,math500,math500_matched_0121,inert,math500_174,9,5,10,1,1,-6.630654623518247,-5.924341154723592,0.5265862296930222
internlm2_7b_reward,math500,math500_matched_0122,inert,math500_174,16,6,11,1,1,-5.294759375311271,-4.933334074993057,0.6505782713191418
internlm2_7b_reward,math500,math500_matched_0123,inert,math500_395,23,10,18,1,1,-8.170987552665496,-8.056487381055003,0.7992856980057662
internlm2_7b_reward,math500,math500_matched_0124,inert,math500_453,11,4,15,1,0,-11.751908514657627,-12.51135028839281,0.30964963135445744
internlm2_7b_reward,math500,math500_matched_0125,inert,math500_344,8,2,8,1,1,-3.176582015224606,-2.80552380488619,0.561034438296999
internlm2_7b_reward,math500,math500_matched_0126,inert,math500_365,16,10,13,1,1,-6.904087043817949,-6.582132616379696,0.7230162096979416
internlm2_7b_reward,math500,math500_matched_0127,inert,math500_139,7,15,16,1,1,-7.017476086696242,-6.782356928985215,0.8162599581075679
internlm2_7b_reward,math500,math500_matched_0128,inert,math500_022,17,2,20,1,1,-13.409860291919914,-13.272699659068335,0.20386598549236373
internlm2_7b_reward,math500,math500_matched_0129,inert,math500_135,0,2,13,1,0,-1.7935909957002178,-2.847441898739301,0.7175069947472071
internlm2_7b_reward,math500,math500_matched_0130,inert,math500_135,4,2,13,1,0,-2.2980668592732996,-3.226930469022937,0.6526842973205801
internlm2_7b_reward,math500,math500_matched_0131,inert,math500_337,13,8,12,1,0,-4.691237422394829,-4.700393002999351,0.8435087678199463
internlm2_7b_reward,math500,math500_matched_0132,inert,math500_293,21,8,12,1,0,-7.471662127334816,-9.004138240819888,0.6519090827046035
internlm2_7b_reward,math500,math500_matched_0133,inert,math500_179,7,11,13,1,1,-8.869193486605782,-8.449790669876176,0.5867596600196917
internlm2_7b_reward,math500,math500_matched_0134,inert,math500_375,12,13,14,1,1,-8.096785386427833,-7.968656283153671,0.8978745248133241
internlm2_7b_reward,math500,math500_matched_0135,inert,math500_375,17,13,14,1,1,-8.143739993198281,-8.042338898855256,0.9149009549929797
internlm2_7b_reward,math500,math500_matched_0136,inert,math500_311,3,2,7,1,1,-3.0840273631325057,-1.9539621407415244,0.3282063730934091
internlm2_7b_reward,math500,math500_matched_0137,inert,math500_311,13,2,7,1,1,-2.5486892391197844,-1.4296491956260553,0.3284217284927389
internlm2_7b_reward,math500,math500_matched_0138,inert,math500_311,23,2,7,1,1,-3.0230491266344703,-1.9257294693642768,0.3285294332643027
internlm2_7b_reward,math500,math500_matched_0139,inert,math500_160,30,7,11,1,1,-5.855817994172383,-5.3938661021171646,0.6343168279804076
internlm2_7b_reward,math500,math500_matched_0140,inert,math500_161,5,7,11,1,1,-2.625759142445442,-2.517480653441659,0.8987665192930021
internlm2_7b_reward,math500,math500_matched_0141,inert,math500_144,28,7,10,1,1,-4.493181329828795,-4.405350628236048,0.8984105540811842
internlm2_7b_reward,math500,math500_matched_0142,inert,math500_356,8,5,21,1,0,-14.730501521348021,-14.778561401302953,0.3037318025423151
internlm2_7b_reward,math500,math500_matched_0143,inert,math500_237,6,12,18,1,1,-13.161684680915114,-12.540635703832848,0.5007114405599131
internlm2_7b_reward,math500,math500_matched_0144,inert,math500_095,0,12,18,1,1,-7.720406462331022,-7.574520060370568,0.7377254126465677
internlm2_7b_reward,math500,math500_matched_0145,inert,math500_218,5,6,9,1,1,-3.8307499826768616,-3.673971269815407,0.7985012129622341
internlm2_7b_reward,math500,math500_matched_0146,inert,math500_463,6,6,10,1,1,-3.9547836226982183,-3.6816345582672585,0.7379143205612129
internlm2_7b_reward,math500,math500_matched_0147,inert,math500_143,2,6,10,1,1,-2.9836581528400123,-2.792433005777196,0.7749242246347193
internlm2_7b_reward,math500,math500_matched_0148,inert,math500_418,31,6,10,1,1,-4.949956216162327,-4.560779016208681,0.6625781728657594
internlm2_7b_reward,math500,math500_matched_0149,inert,math500_160,4,6,14,1,0,-8.614808292109053,-9.375030875828307,0.4131219500950008
internlm2_7b_reward,math500,math500_matched_0150,inert,math500_049,13,7,15,1,0,-9.933128714890072,-10.163826270501804,0.6088848027664968
internlm2_7b_reward,math500,math500_matched_0151,inert,math500_013,8,11,20,1,1,-18.48828806057409,-17.998906636098482,0.5811842432491588
internlm2_7b_reward,math500,math500_matched_0152,inert,math500_095,15,16,20,1,1,-8.498152560695523,-8.277039204456933,0.7989721787640361
internlm2_7b_reward,math500,math500_matched_0153,inert,math500_311,2,2,7,1,1,-2.996279206296488,-1.8799180817446988,0.3251990134306921
internlm2_7b_reward,math500,math500_matched_0154,inert,math500_424,31,11,22,1,1,-9.218919171554399,-9.128532911170842,0.697711910661552
internlm2_7b_reward,math500,math500_matched_0155,inert,math500_389,31,12,17,1,1,-6.585254008689255,-6.532643548537538,0.7689067580749571
internlm2_7b_reward,math500,math500_matched_0156,inert,math500_028,7,8,11,1,1,-4.850186778671068,-4.589062723775751,0.7394224220868858
internlm2_7b_reward,math500,math500_matched_0157,inert,math500_118,14,8,10,1,1,-8.075248102891274,-7.478549790059395,0.5575441905334465
internlm2_7b_reward,math500,math500_matched_0158,inert,math500_095,30,8,18,1,1,-9.193719556540024,-8.659145628872517,0.597725299633198
internlm2_7b_reward,math500,math500_matched_0159,inert,math500_095,24,12,20,1,1,-8.292646738146834,-8.101143748665079,0.7339288699977298
internlm2_7b_reward,math500,math500_matched_0160,inert,math500_112,10,9,19,1,0,-12.002619933249079,-12.279872390129515,0.5226133470436995
internlm2_7b_reward,math500,math500_matched_0161,inert,math500_024,26,11,34,1,0,-30.217084386915865,-36.60304667160588,0.40186384419155896
internlm2_7b_reward,math500,math500_matched_0162,inert,math500_407,7,5,13,1,1,-8.966929594198907,-8.814711736563792,0.2982869221861587
internlm2_7b_reward,math500,math500_matched_0163,inert,math500_488,6,3,9,1,1,-2.5301330254231558,-1.955515716580146,0.5620863618411751
internlm2_7b_reward,math500,math500_matched_0164,inert,math500_037,16,2,5,1,1,-2.5764639186209313,-1.8238869993278026,0.5629575333774676
internlm2_7b_reward,math500,math500_matched_0165,inert,math500_093,30,2,7,1,1,-4.228982416181681,-3.0256166083703784,0.32670091191702966
internlm2_7b_reward,math500,math500_matched_0166,inert,math500_357,28,7,9,1,1,-4.9157804335454935,-4.775745463736589,0.7343100966418995
internlm2_7b_reward,math500,math500_matched_0167,inert,math500_040,25,8,13,1,1,-5.581889737370374,-5.298676286835413,0.728844813233821
internlm2_7b_reward,math500,math500_matched_0168,inert,math500_086,24,7,9,1,1,-2.088667599220547,-1.9073778931508814,0.8128673178375735
internlm2_7b_reward,math500,math500_matched_0169,inert,math500_086,26,7,9,1,1,-2.1246363631837473,-1.9458602383840535,0.8175744761936437
internlm2_7b_reward,math500,math500_matched_0170,inert,math500_086,31,7,9,1,1,-2.116863388076515,-1.937593338758355,0.8074606461386356
internlm2_7b_reward,math500,math500_matched_0171,inert,math500_139,5,18,20,1,1,-9.890672492058057,-9.547429559370231,0.7543725361962167
internlm2_7b_reward,math500,math500_matched_0172,inert,math500_038,15,4,12,1,1,-5.447885997538884,-4.709167312241673,0.4809052870069966
internlm2_7b_reward,math500,math500_matched_0173,inert,math500_123,24,12,16,1,1,-6.881884878840333,-6.557990125474139,0.7175069947472071
internlm2_7b_reward,math500,math500_matched_0174,inert,math500_313,9,12,16,1,1,-11.98239134153275,-11.518429436097865,0.6601723814146353
internlm2_7b_reward,math500,math500_matched_0175,inert,math500_074,29,2,19,1,0,-11.134073507488667,-12.642750143630497,0.4624730470903148
internlm2_7b_reward,math500,math500_matched_0176,inert,math500_205,11,11,18,1,1,-5.35792441874176,-5.1011794249614155,0.7902067130085041
internlm2_7b_reward,math500,math500_matched_0177,inert,math500_055,1,6,8,1,1,-3.473550430436234,-3.38860396970869,0.8449215283934065
internlm2_7b_reward,math500,math500_matched_0178,inert,math500_269,1,6,8,1,1,-3.3439157361779035,-3.0222041685686682,0.7201715075418013
internlm2_7b_reward,math500,math500_matched_0179,inert,math500_269,7,6,8,1,1,-4.3119552859022265,-4.010351736666491,0.7078088014021495
internlm2_7b_reward,math500,math500_matched_0180,inert,math500_269,17,6,8,1,1,-4.053557441420767,-3.6540719718593886,0.6749081281133934
internlm2_7b_reward,math500,math500_matched_0181,inert,math500_311,26,2,7,1,1,-2.82336365269289,-1.8077104337655352,0.32584224652395694
internlm2_7b_reward,math500,math500_matched_0182,inert,math500_390,28,7,15,1,1,-9.629561091914836,-9.057369523761556,0.5335189876552083
internlm2_7b_reward,math500,math500_matched_0183,inert,math500_310,13,2,8,1,1,-4.275076048107262,-3.427135499745826,0.35342819825865435
internlm2_7b_reward,math500,math500_matched_0184,inert,math500_174,3,5,8,1,1,-4.801259667625801,-4.270298230033929,0.5891846293344347
internlm2_7b_reward,math500,math500_matched_0185,inert,math500_174,11,5,8,1,1,-4.513711841979242,-3.960985829475831,0.560914183349664
internlm2_7b_reward,math500,math500_matched_0186,inert,math500_161,17,5,8,1,1,-2.4210631331174537,-2.300126099196176,0.8694931085969142
internlm2_7b_reward,math500,math500_matched_0187,inert,math500_380,6,6,15,1,1,-10.864365420684427,-10.175584592408986,0.47980835028785396
internlm2_7b_reward,math500,math500_matched_0188,inert,math500_363,31,8,12,1,1,-7.436117183262049,-7.035452476975727,0.6416469441542848
internlm2_7b_reward,math500,math500_matched_0189,inert,math500_310,7,2,8,1,1,-4.721829009651491,-3.4632416300234197,0.2742541743218156
internlm2_7b_reward,math500,math500_matched_0190,inert,math500_160,19,7,16,1,0,-10.270421584836615,-10.925729608156653,0.41673729934793585
internlm2_7b_reward,math500,math500_matched_0191,inert,math500_390,18,7,13,1,1,-7.947270815218545,-7.548399868156574,0.5926665999540697
internlm2_7b_reward,math500,math500_matched_0192,inert,math500_041,27,10,16,1,0,-8.294053618709588,-8.599070189764083,0.4405595161557077
internlm2_7b_reward,math500,math500_matched_0193,inert,math500_390,25,7,13,1,1,-8.680053423218329,-8.028436813996183,0.5501240388247353
internlm2_7b_reward,math500,math500_matched_0194,inert,math500_095,8,12,20,1,1,-8.11416469092503,-8.001560923269398,0.7547342599098423
internlm2_7b_reward,math500,math500_matched_0195,inert,math500_191,9,6,10,1,1,-4.564462971415128,-4.250508107780317,0.6971967452565021
internlm2_7b_reward,math500,math500_matched_0196,inert,math500_055,4,6,10,1,1,-3.825069766742826,-3.5237920735080777,0.7913377270134009
internlm2_7b_reward,math500,math500_matched_0197,inert,math500_142,18,6,10,1,1,-5.755311560311087,-5.1990397715415595,0.5573635027507514
internlm2_7b_reward,math500,math500_matched_0198,inert,math500_299,14,6,10,1,1,-4.586717212499921,-4.55650912923202,0.6574284664197213
internlm2_7b_reward,math500,math500_matched_0199,inert,math500_418,24,6,10,1,1,-4.998579398627171,-4.568815667093669,0.6402985468036253
math_shepherd,math500,math500_matched_0000,necessary,math500_008,20,7,15,1,0,-3.283047304249077,-6.257830787940121,0.8759765625
math_shepherd,math500,math500_matched_0001,necessary,math500_013,4,10,21,1,0,-2.539640308366026,-2.552576106774657,0.94970703125
math_shepherd,math500,math500_matched_0002,necessary,math500_028,17,2,7,1,1,-2.643440086879666,-2.2894204182417024,0.916015625
math_shepherd,math500,math500_matched_0003,necessary,math500_052,1,3,4,1,0,-0.5968824764841727,-0.8502558730440835,0.8916015625
math_shepherd,math500,math500_matched_0004,necessary,math500_053,10,2,4,1,0,-0.5219955344262425,-1.6878657546959637,0.90869140625
math_shepherd,math500,math500_matched_0005,necessary,math500_056,13,2,6,1,0,-1.0042672859483097,-1.8552157676420762,0.88427734375
math_shepherd,math500,math500_matched_0006,necessary,math500_057,14,5,7,1,1,-0.2916149108811553,-0.24871374082292147,0.95849609375
math_shepherd,math500,math500_matched_0007,necessary,math500_057,10,8,10,1,1,-0.6577136764773334,-0.6271877273063343,0.93798828125
math_shepherd,math500,math500_matched_0008,necessary,math500_067,5,7,10,1,1,-1.3856643558705593,-1.2249955372991392,0.841796875
math_shepherd,math500,math500_matched_0009,necessary,math500_067,25,10,13,1,1,-1.6082871241819114,-1.5093354230354752,0.88427734375
math_shepherd,math500,math500_matched_0010,necessary,math500_067,9,7,10,1,1,-1.377456357482793,-1.3117736986255404,0.861328125
math_shepherd,math500,math500_matched_0011,necessary,math500_067,19,7,10,1,1,-1.2311684512620997,-1.2306887616269333,0.87744140625
math_shepherd,math500,math500_matched_0012,necessary,math500_069,9,5,9,1,1,-1.8658637638087199,-1.3691700877342072,0.8154296875
math_shepherd,math500,math500_matched_0013,necessary,math500_069,15,5,8,1,1,-1.3286071525393766,-0.9310096277874342,0.8173828125
math_shepherd,math500,math500_matched_0014,necessary,math500_077,3,7,14,1,1,-0.24299563089706785,-0.2267590956797741,0.98046875
math_shepherd,math500,math500_matched_0015,necessary,math500_083,3,5,9,1,0,-2.2837319629523405,-2.7193662474929337,0.80078125
math_shepherd,math500,math500_matched_0016,necessary,math500_083,11,5,9,1,0,-1.4242713401989044,-1.683920260830297,0.81982421875
math_shepherd,math500,math500_matched_0017,necessary,math500_083,16,8,11,1,0,-2.4364980534475857,-2.4796201821187975,0.8056640625
math_shepherd,math500,math500_matched_0018,necessary,math500_086,13,2,5,1,1,-0.10012436687773854,-0.09589583663243742,0.97998046875
math_shepherd,math500,math500_matched_0019,necessary,math500_087,1,10,15,1,0,-2.5676339376446413,-6.31838192091482,0.6689453125
math_shepherd,math500,math500_matched_0020,necessary,math500_087,10,10,15,1,0,-2.4219967330496304,-6.51408269108678,0.689453125
math_shepherd,math500,math500_matched_0021,necessary,math500_113,4,6,12,1,0,-0.9587126649443689,-2.0179930128237378,0.9228515625
math_shepherd,math500,math500_matched_0022,necessary,math500_121,27,5,6,1,0,-0.6057597269809739,-1.0346081102167044,0.9150390625
math_shepherd,math500,math500_matched_0023,necessary,math500_125,13,4,5,1,1,-0.2692294400591131,-0.23534332630276306,0.98291015625
math_shepherd,math500,math500_matched_0024,necessary,math500_125,29,2,7,1,0,-0.43056197809015323,-0.5551216518042386,0.95166015625
math_shepherd,math500,math500_matched_0025,necessary,math500_128,20,7,8,1,1,-0.8867240563844505,-0.7478537162392856,0.90576171875
math_shepherd,math500,math500_matched_0026,necessary,math500_130,19,9,17,1,0,-4.39241743112682,-4.573193893085885,0.70263671875
math_shepherd,math500,math500_matched_0027,necessary,math500_132,15,4,9,1,0,-0.6909424816988289,-1.4479086512053334,0.96728515625
math_shepherd,math500,math500_matched_0028,necessary,math500_148,1,2,6,1,1,-0.07936938505361647,-0.06511251687975857,0.9912109375
math_shepherd,math500,math500_matched_0029,necessary,math500_148,5,2,5,1,1,-0.32988080315676105,-0.26582602931287275,0.92431640625
math_shepherd,math500,math500_matched_0030,necessary,math500_148,10,2,4,1,0,-0.2286738070178771,-0.30200832059752863,0.9677734375
math_shepherd,math500,math500_matched_0031,necessary,math500_151,2,10,14,1,1,-3.691209252307955,-3.1929842382614306,0.7578125
math_shepherd,math500,math500_matched_0032,necessary,math500_159,6,8,12,1,1,-0.9042824016890237,-0.8300897723869838,0.91943359375
math_shepherd,math500,math500_matched_0033,necessary,math500_159,11,6,11,1,1,-0.7299479912670803,-0.6218429452030347,0.92822265625
math_shepherd,math500,math500_matched_0034,necessary,math500_186,18,7,14,1,0,-2.5835685905992936,-2.8398956522126446,0.8857421875
math_shepherd,math500,math500_matched_0035,necessary,math500_186,15,8,12,1,1,-2.2525654635414574,-1.989519244475807,0.85791015625
math_shepherd,math500,math500_matched_0036,necessary,math500_196,24,7,9,1,0,-0.5529783564202054,-0.5845071604359628,0.8916015625
math_shepherd,math500,math500_matched_0037,necessary,math500_202,13,10,13,1,0,-2.0671495154926354,-2.4402666202567653,0.82666015625
math_shepherd,math500,math500_matched_0038,necessary,math500_207,0,6,9,1,0,-0.2290158237788573,-0.3763449806322581,0.9814453125
math_shepherd,math500,math500_matched_0039,necessary,math500_207,2,6,9,1,0,-0.2115463149614147,-0.33182161633538493,0.9853515625
math_shepherd,math500,math500_matched_0040,necessary,math500_209,12,10,17,1,0,-6.232322001309676,-6.363717897194926,0.5888671875
math_shepherd,math500,math500_matched_0041,necessary,math500_252,14,10,12,1,0,-2.9780328745568023,-3.8076407862665422,0.658203125
math_shepherd,math500,math500_matched_0042,necessary,math500_268,16,7,11,1,1,-1.3594817002550588,-0.34077153649075587,0.7958984375
math_shepherd,math500,math500_matched_0043,necessary,math500_268,30,7,11,1,1,-0.98879598587405,-0.3666217439805616,0.83544921875
math_shepherd,math500,math500_matched_0044,necessary,math500_273,18,9,10,1,0,-2.0733223102251728,-2.1906252387326357,0.84814453125
math_shepherd,math500,math500_matched_0045,necessary,math500_284,25,4,11,1,0,-2.9178213398866366,-3.0455561455573728,0.78271484375
math_shepherd,math500,math500_matched_0046,necessary,math500_314,21,12,13,1,1,-1.1415986587594869,-1.0775367281838226,0.9423828125
math_shepherd,math500,math500_matched_0047,necessary,math500_314,17,9,11,1,0,-0.9611558579207977,-1.0815268528425168,0.9365234375
math_shepherd,math500,math500_matched_0048,necessary,math500_321,24,5,9,1,0,-0.3986504729530321,-1.0235930511536073,0.962890625
math_shepherd,math500,math500_matched_0049,necessary,math500_321,14,6,10,1,0,-0.9908636909101045,-1.3235959868267009,0.89306640625
math_shepherd,math500,math500_matched_0050,necessary,math500_325,14,11,14,1,1,-1.188141051048644,-1.0125646310974044,0.85595703125
math_shepherd,math500,math500_matched_0051,necessary,math500_333,28,8,18,1,1,-3.670524498681255,-3.5820383521747137,0.83740234375
math_shepherd,math500,math500_matched_0052,necessary,math500_333,8,10,19,1,1,-8.028997507175681,-7.92870939608972,0.76611328125
math_shepherd,math500,math500_matched_0053,necessary,math500_336,5,10,11,1,1,-0.5344871886502616,-0.429493411210135,0.91259765625
math_shepherd,math500,math500_matched_0054,necessary,math500_337,21,10,13,1,1,-1.2953248911632158,-1.2241993997329461,0.86328125
math_shepherd,math500,math500_matched_0055,necessary,math500_344,27,8,18,1,1,-0.9096627406539332,-0.6201508097610506,0.9775390625
math_shepherd,math500,math500_matched_0056,necessary,math500_407,15,9,10,1,1,-3.3507680132636506,-1.2413970257373934,0.355712890625
math_shepherd,math500,math500_matched_0057,necessary,math500_407,0,11,12,1,1,-2.9637784238936904,-1.4496264449299923,0.414794921875
math_shepherd,math500,math500_matched_0058,necessary,math500_415,9,8,9,1,1,-1.2843772324711482,-0.9433204691231527,0.8056640625
math_shepherd,math500,math500_matched_0059,necessary,math500_415,6,14,15,1,1,-2.4531973942096488,-2.0978451834823666,0.7607421875
math_shepherd,math500,math500_matched_0060,necessary,math500_431,10,17,18,1,1,-6.526907021847248,-5.826143047598043,0.5546875
math_shepherd,math500,math500_matched_0061,necessary,math500_453,27,7,14,1,0,-3.3172707956634913,-4.200543425830226,0.9443359375
math_shepherd,math500,math500_matched_0062,necessary,math500_461,11,11,14,1,0,-1.480322607034771,-1.4813192359016387,0.85595703125
math_shepherd,math500,math500_matched_0063,necessary,math500_487,4,7,10,1,0,-0.30154149617515247,-0.4861242758182141,0.97607421875
math_shepherd,math500,math500_matched_0064,necessary,math500_493,4,10,18,1,0,-3.779456737605574,-4.714085990223982,0.841796875
math_shepherd,math500,math500_matched_0065,necessary,math500_028,5,2,11,1,0,-2.317244000074888,-4.02909993954325,0.91259765625
math_shepherd,math500,math500_matched_0066,necessary,math500_192,2,7,22,1,0,-8.401054315355973,-10.454287003913308,0.6259765625
math_shepherd,math500,math500_matched_0067,necessary,math500_028,29,3,12,1,0,-2.581388357207645,-2.679597776300974,0.85205078125
math_shepherd,math500,math500_matched_0068,necessary,math500_056,1,2,9,1,0,-2.1203914058848867,-4.486425933719905,0.88232421875
math_shepherd,math500,math500_matched_0069,necessary,math500_142,2,9,20,1,0,-5.037797296523556,-5.465998008163786,0.80078125
math_shepherd,math500,math500_matched_0070,necessary,math500_013,3,11,23,1,0,-2.654596855819657,-3.001599213617982,0.947265625
math_shepherd,math500,math500_matched_0071,necessary,math500_130,9,5,15,1,1,-4.48021902115856,-3.7809655728637157,0.640625
math_shepherd,math500,math500_matched_0072,necessary,math500_440,0,8,19,1,0,-0.46470355260054125,-5.978764131950173,0.990234375
math_shepherd,math500,math500_matched_0073,necessary,math500_344,16,10,20,1,1,-0.8904670233840057,-0.7966591458671849,0.9716796875
math_shepherd,math500,math500_matched_0074,necessary,math500_476,17,7,17,1,0,-3.377874622182799,-3.8009411999640488,0.85009765625
math_shepherd,math500,math500_matched_0075,necessary,math500_492,31,10,20,1,0,-5.33554707047033,-5.531976482280485,0.70263671875
math_shepherd,math500,math500_matched_0076,necessary,math500_072,24,6,14,1,0,-3.275960207969503,-4.565436876466383,0.9580078125
math_shepherd,math500,math500_matched_0077,necessary,math500_055,2,2,10,1,0,-0.6317338932178852,-0.7147553367073164,0.970703125
math_shepherd,math500,math500_matched_0078,necessary,math500_028,1,3,14,1,0,-2.4973944240596704,-3.5983867144918884,0.86865234375
math_shepherd,math500,math500_matched_0079,necessary,math500_333,27,14,23,1,0,-5.706330295156864,-6.682990920037935,0.751953125
math_shepherd,math500,math500_matched_0080,necessary,math500_453,17,7,16,1,0,-2.8279004262168153,-3.413019889831795,0.9228515625
math_shepherd,math500,math500_matched_0081,necessary,math500_364,1,10,18,1,1,-5.272487502394037,-3.713513531698031,0.70556640625
math_shepherd,math500,math500_matched_0082,necessary,math500_186,7,5,12,1,1,-2.8708811399615475,-2.829627329180009,0.865234375
math_shepherd,math500,math500_matched_0083,necessary,math500_008,29,6,14,1,0,-3.283393209408998,-5.561775451986463,0.79833984375
math_shepherd,math500,math500_matched_0084,necessary,math500_035,7,7,14,1,0,-2.1664509060682646,-2.6821340501812214,0.87255859375
math_shepherd,math500,math500_matched_0085,necessary,math500_260,17,8,15,1,1,-3.190116709157785,-2.809736156214713,0.7744140625
math_shepherd,math500,math500_matched_0086,necessary,math500_136,14,6,19,1,0,-7.996810431315302,-8.033911884531758,0.63720703125
math_shepherd,math500,math500_matched_0087,necessary,math500_044,29,3,8,1,0,-1.8795832379717772,-2.7121927194086126,0.68603515625
math_shepherd,math500,math500_matched_0088,necessary,math500_052,15,5,11,1,0,-4.478410992707862,-4.5631151858450325,0.90576171875
math_shepherd,math500,math500_matched_0089,necessary,math500_077,14,5,11,1,1,-0.5667369176774487,-0.4892657279017942,0.95458984375
math_shepherd,math500,math500_matched_0090,necessary,math500_077,19,5,11,1,1,-0.14569290539618118,-0.1383936402127139,0.9873046875
math_shepherd,math500,math500_matched_0091,necessary,math500_196,11,9,15,1,0,-1.815781969532249,-1.9352292704975176,0.896484375
math_shepherd,math500,math500_matched_0092,necessary,math500_135,3,7,13,1,0,-1.4934287741761216,-2.6354948316036704,0.9150390625
math_shepherd,math500,math500_matched_0093,necessary,math500_087,26,11,17,1,0,-2.1160823882163107,-6.546192946164433,0.69921875
math_shepherd,math500,math500_matched_0094,necessary,math500_028,10,2,11,1,0,-1.7215160182890368,-2.267211970786347,0.85595703125
math_shepherd,math500,math500_matched_0095,necessary,math500_269,2,9,15,1,1,-0.8983056122618822,-0.8419771695322359,0.97509765625
math_shepherd,math500,math500_matched_0096,necessary,math500_136,30,9,21,1,1,-6.822072266398545,-6.3762833046515555,0.7216796875
math_shepherd,math500,math500_matched_0097,necessary,math500_310,2,7,13,1,0,-1.7501890297949054,-2.3285066867534963,0.95849609375
math_shepherd,math500,math500_matched_0098,necessary,math500_473,11,17,20,1,1,-6.07922228788317,-5.6768979439449625,0.7548828125
math_shepherd,math500,math500_matched_0099,necessary,math500_113,2,2,6,1,0,-0.5109654262514831,-1.5989898678351053,0.92626953125
math_shepherd,math500,math500_matched_0100,necessary,math500_148,6,2,5,1,1,-0.42831963068003426,-0.3061585535550262,0.88232421875
math_shepherd,math500,math500_matched_0101,necessary,math500_148,7,2,5,1,1,-0.378911975264536,-0.2490457610472865,0.900390625
math_shepherd,math500,math500_matched_0102,necessary,math500_148,14,2,5,1,1,-0.4547722451178254,-0.3160435465874121,0.87890625
math_shepherd,math500,math500_matched_0103,necessary,math500_148,17,2,5,1,1,-0.0700092854125334,-0.053249594928464386,0.99072265625
math_shepherd,math500,math500_matched_0104,necessary,math500_148,20,2,5,1,1,-0.34199183958352486,-0.2520866951945642,0.90869140625
math_shepherd,math500,math500_matched_0105,necessary,math500_148,24,2,5,1,1,-0.44924862620652506,-0.307449753869107,0.88427734375
math_shepherd,math500,math500_matched_0106,necessary,math500_200,0,5,15,1,0,-1.7852118399610328,-2.331379455636855,0.90966796875
math_shepherd,math500,math500_matched_0107,necessary,math500_038,6,6,16,1,0,-0.5866833548511244,-0.5911647136686169,0.96484375
math_shepherd,math500,math500_matched_0108,necessary,math500_122,24,12,15,1,0,-0.9603288147275207,-0.9871748581504832,0.953125
math_shepherd,math500,math500_matched_0109,necessary,math500_363,16,12,16,1,0,-0.6451076485712091,-0.7972381184834452,0.93994140625
math_shepherd,math500,math500_matched_0110,necessary,math500_192,22,9,31,1,0,-9.578558690623547,-9.93196405586206,0.708984375
math_shepherd,math500,math500_matched_0111,necessary,math500_377,27,7,17,1,0,-1.4006042810022865,-1.4142155618806846,0.94189453125
math_shepherd,math500,math500_matched_0112,necessary,math500_476,28,7,17,1,1,-4.043129367078737,-3.841945825543355,0.7431640625
math_shepherd,math500,math500_matched_0113,necessary,math500_123,31,14,16,1,0,-4.410491233506362,-4.551650550200003,0.7490234375
math_shepherd,math500,math500_matched_0114,necessary,math500_282,29,7,12,1,0,-4.490837929275643,-5.72293894602404,0.8173828125
math_shepherd,math500,math500_matched_0115,necessary,math500_321,18,7,11,1,0,-0.9760402568777232,-0.9910934825677811,0.916015625
math_shepherd,math500,math500_matched_0116,necessary,math500_005,9,6,11,1,0,-0.49110702051064836,-0.671161152517872,0.9736328125
math_shepherd,math500,math500_matched_0117,necessary,math500_008,12,6,11,1,0,-2.176675962247251,-3.6683588858611085,0.85009765625
math_shepherd,math500,math500_matched_0118,necessary,math500_008,22,6,11,1,0,-2.481344611743228,-3.9765431262922055,0.8173828125
math_shepherd,math500,math500_matched_0119,necessary,math500_159,1,6,10,1,1,-0.4540982278411949,-0.371274121510519,0.94580078125
math_shepherd,math500,math500_matched_0120,necessary,math500_207,14,6,10,1,0,-0.20964517663225313,-0.37718444961277625,0.98291015625
math_shepherd,math500,math500_matched_0121,necessary,math500_321,30,5,9,1,0,-0.39417845542392943,-0.9204833320135392,0.96142578125
math_shepherd,math500,math500_matched_0122,necessary,math500_321,15,6,10,1,1,-1.3889355666956853,-1.197638844986453,0.7548828125
math_shepherd,math500,math500_matched_0123,necessary,math500_013,23,10,20,1,1,-3.20856640687034,-2.9769701868749436,0.9423828125
math_shepherd,math500,math500_matched_0124,necessary,math500_047,20,4,20,1,1,-1.3654372332876197,-1.1551239452709827,0.96533203125
math_shepherd,math500,math500_matched_0125,necessary,math500_113,9,2,6,1,0,-0.5926682053231722,-2.184500120002434,0.9208984375
math_shepherd,math500,math500_matched_0126,necessary,math500_313,25,10,14,1,0,-1.4164714932922864,-2.2599587997065016,0.94091796875
math_shepherd,math500,math500_matched_0127,necessary,math500_293,31,15,17,1,1,-5.569923863524784,-5.353723494828005,0.73388671875
math_shepherd,math500,math500_matched_0128,necessary,math500_055,4,2,10,1,0,-0.5020228860112532,-0.5164791379822323,0.970703125
math_shepherd,math500,math500_matched_0129,necessary,math500_055,0,2,8,1,0,-1.6816843310848875,-1.9948834549324586,0.97021484375
math_shepherd,math500,math500_matched_0130,necessary,math500_055,1,2,8,1,0,-1.7194219380425815,-1.878101230178731,0.970703125
math_shepherd,math500,math500_matched_0131,necessary,math500_006,15,8,11,1,1,-1.955910444949776,-1.747267801718519,0.810546875
math_shepherd,math500,math500_matched_0132,necessary,math500_207,24,8,11,1,0,-0.0734992610480964,-0.07897252771924151,0.99072265625
math_shepherd,math500,math500_matched_0133,necessary,math500_407,22,11,14,1,0,-1.4756557408694333,-2.5897474369900846,0.94091796875
math_shepherd,math500,math500_matched_0134,necessary,math500_057,4,13,15,1,0,-0.5896873640028174,-0.910035100743215,0.94580078125
math_shepherd,math500,math500_matched_0135,necessary,math500_057,6,13,15,1,0,-0.6500921491646604,-1.0726502070132375,0.95849609375
math_shepherd,math500,math500_matched_0136,necessary,math500_028,7,2,11,1,0,-3.640196477639837,-6.234104548361519,0.80322265625
math_shepherd,math500,math500_matched_0137,necessary,math500_028,25,2,11,1,0,-2.9358756159694672,-5.366474171157708,0.8857421875
math_shepherd,math500,math500_matched_0138,necessary,math500_028,26,2,11,1,1,-7.011405500608027,-4.287733505923484,0.7880859375
math_shepherd,math500,math500_matched_0139,necessary,math500_044,4,7,10,1,1,-1.9882047913839935,-1.865265134202402,0.822265625
math_shepherd,math500,math500_matched_0140,necessary,math500_083,23,7,10,1,1,-5.819668055666275,-5.426581821039308,0.46484375
math_shepherd,math500,math500_matched_0141,necessary,math500_159,3,7,11,1,1,-0.8562581270877057,-0.7321954726091825,0.92626953125
math_shepherd,math500,math500_matched_0142,necessary,math500_200,27,5,16,1,1,-2.7971188670792992,-2.7658173283577248,0.7880859375
math_shepherd,math500,math500_matched_0143,necessary,math500_276,21,12,20,1,1,-7.2750854084777385,-6.403750929239907,0.5546875
math_shepherd,math500,math500_matched_0144,necessary,math500_294,10,12,20,1,0,-4.63807020745039,-5.121509523855511,0.70556640625
math_shepherd,math500,math500_matched_0145,necessary,math500_040,28,6,10,1,1,-0.36729058331460007,-0.3471328484484305,0.97021484375
math_shepherd,math500,math500_matched_0146,necessary,math500_207,17,6,9,1,0,-0.21236266025023598,-0.34555668320521127,0.98193359375
math_shepherd,math500,math500_matched_0147,necessary,math500_207,5,6,9,1,0,-0.2003076746222512,-0.32926349612084,0.98583984375
math_shepherd,math500,math500_matched_0148,necessary,math500_207,6,6,9,1,0,-0.21982521083429146,-0.43354800402961546,0.98095703125
math_shepherd,math500,math500_matched_0149,necessary,math500_008,4,6,12,1,0,-2.3996983988371277,-4.390746825146095,0.861328125
math_shepherd,math500,math500_matched_0150,necessary,math500_132,1,7,13,1,1,-0.7031794485387473,-0.6216890214745329,0.96728515625
math_shepherd,math500,math500_matched_0151,necessary,math500_424,1,11,23,1,0,-5.690247891913758,-6.154694032183849,0.7744140625
math_shepherd,math500,math500_matched_0152,necessary,math500_001,14,16,22,1,1,-2.8981783877294873,-2.806744794996821,0.888671875
math_shepherd,math500,math500_matched_0153,necessary,math500_028,4,2,12,1,0,-2.7448723302410025,-3.28571946799098,0.8740234375
math_shepherd,math500,math500_matched_0154,necessary,math500_034,15,11,26,1,0,-7.640719573915892,-10.378668821030553,0.71240234375
math_shepherd,math500,math500_matched_0155,necessary,math500_356,2,12,19,1,1,-8.461549213218435,-7.570563267516708,0.59619140625
math_shepherd,math500,math500_matched_0156,necessary,math500_006,18,8,10,1,1,-2.094113583506147,-1.8113656513162244,0.7216796875
math_shepherd,math500,math500_matched_0157,necessary,math500_336,11,8,11,1,1,-0.09964524575453677,-0.08489579990756221,0.98779296875
math_shepherd,math500,math500_matched_0158,necessary,math500_476,26,8,22,1,0,-1.7052759244593156,-2.0253700707863618,0.94091796875
math_shepherd,math500,math500_matched_0159,necessary,math500_114,17,12,23,1,0,-2.2885071101624366,-3.6844738879970467,0.88427734375
math_shepherd,math500,math500_matched_0160,necessary,math500_034,21,9,23,1,0,-6.738688786690548,-8.599315355531685,0.740234375
math_shepherd,math500,math500_matched_0161,necessary,math500_034,20,11,27,1,0,-8.840263323825098,-11.464892169170684,0.658203125
math_shepherd,math500,math500_matched_0162,necessary,math500_001,8,5,17,1,0,-1.8214137842092142,-3.010657766967169,0.953125
math_shepherd,math500,math500_matched_0163,necessary,math500_028,24,3,7,1,0,-2.081399317074479,-2.4293682119326436,0.90185546875
math_shepherd,math500,math500_matched_0164,necessary,math500_053,20,2,4,1,0,-0.5319819390500541,-1.8328589786954648,0.90869140625
math_shepherd,math500,math500_matched_0165,necessary,math500_031,8,2,5,1,1,-0.8867521102584206,-0.7305458147087536,0.845703125
math_shepherd,math500,math500_matched_0166,necessary,math500_014,12,7,10,1,1,-2.1274178984161902,-1.9984446865019836,0.85595703125
math_shepherd,math500,math500_matched_0167,necessary,math500_319,24,8,15,1,0,-1.3236630889711456,-1.826393713836593,0.94091796875
math_shepherd,math500,math500_matched_0168,necessary,math500_336,14,7,10,1,1,-0.1210480096809798,-0.11623297206307799,0.98681640625
math_shepherd,math500,math500_matched_0169,necessary,math500_336,27,7,10,1,1,-0.10376671645902008,-0.09593895666969716,0.98876953125
math_shepherd,math500,math500_matched_0170,necessary,math500_438,26,7,10,1,0,-1.8100995892884426,-1.843241121811595,0.751953125
math_shepherd,math500,math500_matched_0171,necessary,math500_294,13,18,22,1,0,-8.682622432713087,-8.905897435560284,0.63720703125
math_shepherd,math500,math500_matched_0172,necessary,math500_047,24,4,17,1,0,-1.174519537499296,-1.1793744352933464,0.95849609375
math_shepherd,math500,math500_matched_0173,necessary,math500_014,3,12,18,1,1,-2.3984208784457146,-2.2169333211153295,0.90478515625
math_shepherd,math500,math500_matched_0174,necessary,math500_014,30,12,18,1,1,-3.691973102687471,-3.4355582109846896,0.83349609375
math_shepherd,math500,math500_matched_0175,necessary,math500_055,3,2,8,1,0,-0.7620906977825425,-1.0999447858333016,0.97021484375
math_shepherd,math500,math500_matched_0176,necessary,math500_424,5,11,21,1,0,-4.003650947880181,-6.586813822406848,0.92724609375
math_shepherd,math500,math500_matched_0177,necessary,math500_182,15,6,9,1,1,-0.37884140695306484,-0.2001893106807618,0.89013671875
math_shepherd,math500,math500_matched_0178,necessary,math500_207,9,6,9,1,0,-0.1865507496415613,-0.20002998437035474,0.9853515625
math_shepherd,math500,math500_matched_0179,necessary,math500_207,23,6,9,1,0,-0.2019130260467488,-0.38463688695236575,0.98193359375
math_shepherd,math500,math500_matched_0180,necessary,math500_207,26,6,9,1,0,-0.205305349558781,-0.35249382801893636,0.98193359375
math_shepherd,math500,math500_matched_0181,necessary,math500_072,1,2,14,1,0,-3.515377807079765,-3.821356628696318,0.9716796875
math_shepherd,math500,math500_matched_0182,necessary,math500_001,18,7,19,1,0,-4.392855502364678,-6.099896998933747,0.85400390625
math_shepherd,math500,math500_matched_0183,necessary,math500_036,14,2,22,1,0,-3.7319194776977485,-4.089339373014013,0.94873046875
math_shepherd,math500,math500_matched_0184,necessary,math500_125,16,5,7,1,1,-0.3866658324864962,-0.36967209089852504,0.986328125
math_shepherd,math500,math500_matched_0185,necessary,math500_125,26,5,7,1,0,-0.3284071461079286,-0.41657726116892985,0.9853515625
math_shepherd,math500,math500_matched_0186,necessary,math500_442,7,5,7,1,0,-2.0792484500834116,-3.162481379779865,0.9306640625
math_shepherd,math500,math500_matched_0187,necessary,math500_005,24,6,12,1,0,-0.5754731167154065,-0.853904566388803,0.96875
math_shepherd,math500,math500_matched_0188,necessary,math500_405,21,8,14,1,0,-1.2111543008730663,-1.5848872537284477,0.9228515625
math_shepherd,math500,math500_matched_0189,necessary,math500_036,6,2,24,1,0,-5.025774517188737,-5.060951652353203,0.93896484375
math_shepherd,math500,math500_matched_0190,necessary,math500_035,23,7,13,1,0,-1.4918149901046447,-1.8645979856941413,0.87890625
math_shepherd,math500,math500_matched_0191,necessary,math500_083,17,7,11,1,0,-1.8400926259171058,-2.1504011842317836,0.8740234375
math_shepherd,math500,math500_matched_0192,necessary,math500_095,12,10,19,1,1,-2.706028683156196,-2.4900358793183632,0.87890625
math_shepherd,math500,math500_matched_0193,necessary,math500_192,11,7,11,1,1,-2.9950246808322483,-2.624628644704522,0.67236328125
math_shepherd,math500,math500_matched_0194,necessary,math500_424,26,12,24,1,0,-6.3178290263027455,-7.028937642746997,0.7578125
math_shepherd,math500,math500_matched_0195,necessary,math500_008,8,6,12,1,0,-2.657921040161886,-4.7521501448100425,0.865234375
math_shepherd,math500,math500_matched_0196,necessary,math500_113,8,6,12,1,0,-0.8370346950454032,-2.332158155450498,0.93701171875
math_shepherd,math500,math500_matched_0197,necessary,math500_113,25,6,12,1,0,-1.5347151182232173,-2.3081188372913544,0.822265625
math_shepherd,math500,math500_matched_0198,necessary,math500_319,28,6,12,1,0,-0.870199148993959,-1.7980824957278534,0.93701171875
math_shepherd,math500,math500_matched_0199,necessary,math500_319,29,6,12,1,0,-0.6270826672712684,-1.4153554783660773,0.96533203125
math_shepherd,math500,math500_matched_0000,inert,math500_363,28,7,15,1,0,-0.7734255389532859,-1.049746520226136,0.9228515625
math_shepherd,math500,math500_matched_0001,inert,math500_493,13,10,21,1,1,-4.392215178502878,-4.344549869342741,0.85205078125
math_shepherd,math500,math500_matched_0002,inert,math500_311,10,2,7,1,0,-2.0062055047425162,-2.7079344986152947,0.92529296875
math_shepherd,math500,math500_matched_0003,inert,math500_301,24,3,4,1,1,-1.2199704482777345,-0.9397113771282983,0.72509765625
math_shepherd,math500,math500_matched_0004,inert,math500_301,20,2,4,1,1,-1.1975936422758569,-0.9612785094114992,0.70263671875
math_shepherd,math500,math500_matched_0005,inert,math500_311,7,2,6,1,0,-1.840850017969389,-2.3983657396939395,0.92529296875
math_shepherd,math500,math500_matched_0006,inert,math500_283,20,5,7,1,1,-0.9579816697058376,-0.9055661737936799,0.89501953125
math_shepherd,math500,math500_matched_0007,inert,math500_179,6,8,10,1,1,-2.7546708994113054,-2.3565191087773245,0.7958984375
math_shepherd,math500,math500_matched_0008,inert,math500_161,0,7,10,1,1,-0.27852526623867696,-0.26107356800278747,0.9755859375
math_shepherd,math500,math500_matched_0009,inert,math500_028,19,10,13,1,1,-2.404361338210272,-2.3791404097580635,0.7880859375
math_shepherd,math500,math500_matched_0010,inert,math500_174,4,7,10,1,1,-0.4784486914089263,-0.4135296804838089,0.94482421875
math_shepherd,math500,math500_matched_0011,inert,math500_174,27,7,10,1,1,-0.4948448209139294,-0.43707507069117374,0.94873046875
math_shepherd,math500,math500_matched_0012,inert,math500_161,20,5,9,1,1,-0.22635883893256167,-0.21171657820158024,0.978515625
math_shepherd,math500,math500_matched_0013,inert,math500_161,1,5,8,1,1,-0.2094860240685104,-0.18309157041138913,0.978515625
math_shepherd,math500,math500_matched_0014,inert,math500_480,31,7,14,1,1,-2.9856805484855125,-2.6729829009023978,0.751953125
math_shepherd,math500,math500_matched_0015,inert,math500_161,25,5,9,1,1,-0.3087756196526057,-0.2879513586057334,0.97216796875
math_shepherd,math500,math500_matched_0016,inert,math500_441,14,5,9,1,1,-0.3808784744394294,-0.36307788034050376,0.9736328125
math_shepherd,math500,math500_matched_0017,inert,math500_028,25,8,11,1,1,-2.9358756159694672,-2.637702448628069,0.69921875
math_shepherd,math500,math500_matched_0018,inert,math500_311,1,2,5,1,0,-1.1814863753422957,-1.4758193861926467,0.9326171875
math_shepherd,math500,math500_matched_0019,inert,math500_027,5,10,15,1,1,-0.7290748564537322,-0.6951239199677078,0.94482421875
math_shepherd,math500,math500_matched_0020,inert,math500_039,27,10,15,1,1,-4.6538533995491855,-4.306798624512618,0.845703125
math_shepherd,math500,math500_matched_0021,inert,math500_440,22,6,12,1,1,-0.23491296401136985,-0.1963231761501603,0.99169921875
math_shepherd,math500,math500_matched_0022,inert,math500_191,16,5,6,1,1,-0.12499106994832596,-0.11555967248022926,0.9814453125
math_shepherd,math500,math500_matched_0023,inert,math500_193,29,4,5,1,0,-0.31195518986047105,-0.4406950698663796,0.95263671875
math_shepherd,math500,math500_matched_0024,inert,math500_311,29,2,7,1,0,-2.0800622586653863,-2.5668584129691543,0.92529296875
math_shepherd,math500,math500_matched_0025,inert,math500_053,29,7,8,1,1,-2.296242918083598,-1.923448777219984,0.68603515625
math_shepherd,math500,math500_matched_0026,inert,math500_095,21,9,17,1,1,-2.0503599252356737,-1.9880306329589927,0.8916015625
math_shepherd,math500,math500_matched_0027,inert,math500_307,24,4,9,1,1,-1.808468431896939,-1.6070946759919356,0.76611328125
math_shepherd,math500,math500_matched_0028,inert,math500_311,8,2,6,1,0,-1.90657962487335,-2.2562899548502666,0.92529296875
math_shepherd,math500,math500_matched_0029,inert,math500_311,11,2,5,1,0,-1.5715497251094395,-2.050911026988119,0.93359375
math_shepherd,math500,math500_matched_0030,inert,math500_301,29,2,4,1,1,-1.3809863339104282,-1.0940571829348236,0.65478515625
math_shepherd,math500,math500_matched_0031,inert,math500_276,1,10,14,1,1,-4.665568409155898,-4.264152522642798,0.64404296875
math_shepherd,math500,math500_matched_0032,inert,math500_276,7,8,12,1,1,-3.5214325482395497,-3.2269654117463697,0.69580078125
math_shepherd,math500,math500_matched_0033,inert,math500_143,21,6,11,1,1,-1.4909128554430693,-1.336650017507632,0.8759765625
math_shepherd,math500,math500_matched_0034,inert,math500_221,5,7,14,1,1,-5.107712209040419,-4.3715575694567,0.74609375
math_shepherd,math500,math500_matched_0035,inert,math500_289,6,8,12,1,1,-1.761378747851663,-1.6395593434561269,0.8310546875
math_shepherd,math500,math500_matched_0036,inert,math500_407,28,7,9,1,1,-0.38180013697713616,-0.32446271596248855,0.931640625
math_shepherd,math500,math500_matched_0037,inert,math500_310,6,10,13,1,1,-1.1279427962939192,-0.920172527369034,0.9365234375
math_shepherd,math500,math500_matched_0038,inert,math500_218,3,6,9,1,1,-0.5508368159952873,-0.48409806952350154,0.91748046875
math_shepherd,math500,math500_matched_0039,inert,math500_218,23,6,9,1,1,-0.57751928798263,-0.5037844448512822,0.9111328125
math_shepherd,math500,math500_matched_0040,inert,math500_131,23,10,17,1,1,-3.655228297525388,-3.3637509329399933,0.8173828125
math_shepherd,math500,math500_matched_0041,inert,math500_439,29,10,12,1,1,-1.8058996927423787,-1.547551537803094,0.810546875
math_shepherd,math500,math500_matched_0042,inert,math500_040,2,7,11,1,1,-0.5136188726562465,-0.5038366884518624,0.95166015625
math_shepherd,math500,math500_matched_0043,inert,math500_161,2,7,11,1,1,-0.40092022770292773,-0.3925372168952617,0.96826171875
math_shepherd,math500,math500_matched_0044,inert,math500_406,16,9,10,1,1,-3.2531684469924382,-2.964076569757329,0.662109375
math_shepherd,math500,math500_matched_0045,inert,math500_481,21,4,11,1,1,-1.796212241189396,-1.706204193465195,0.85400390625
math_shepherd,math500,math500_matched_0046,inert,math500_480,12,12,13,1,1,-1.185880826561036,-1.0387717061586883,0.88427734375
math_shepherd,math500,math500_matched_0047,inert,math500_410,24,9,11,1,1,-1.0851808779962386,-1.059796904847652,0.9111328125
math_shepherd,math500,math500_matched_0048,inert,math500_441,4,5,9,1,1,-0.29555005219027686,-0.2732650058075601,0.97705078125
math_shepherd,math500,math500_matched_0049,inert,math500_191,2,6,10,1,1,-0.5411105406352803,-0.3746507207679356,0.8857421875
math_shepherd,math500,math500_matched_0050,inert,math500_276,3,11,14,1,1,-5.540648085852208,-5.129430457589844,0.5927734375
math_shepherd,math500,math500_matched_0051,inert,math500_363,9,8,18,1,0,-0.9439954091964735,-1.3376226567457659,0.91845703125
math_shepherd,math500,math500_matched_0052,inert,math500_022,27,10,19,1,0,-3.815767871420212,-4.131649132556547,0.90869140625
math_shepherd,math500,math500_matched_0053,inert,math500_234,12,10,11,1,1,-4.913318406100465,-4.282306312738346,0.5546875
math_shepherd,math500,math500_matched_0054,inert,math500_276,6,10,13,1,1,-4.678191990822534,-4.285771596569251,0.6298828125
math_shepherd,math500,math500_matched_0055,inert,math500_022,12,8,18,1,0,-3.477886427785303,-3.679534222849535,0.90185546875
math_shepherd,math500,math500_matched_0056,inert,math500_463,27,9,10,1,1,-0.2663112407685186,-0.22737752907043848,0.9697265625
math_shepherd,math500,math500_matched_0057,inert,math500_463,1,11,12,1,1,-0.33102762116216233,-0.29246776870384744,0.9755859375
math_shepherd,math500,math500_matched_0058,inert,math500_463,20,8,9,1,1,-0.30043535333940147,-0.2521825326626897,0.96435546875
math_shepherd,math500,math500_matched_0059,inert,math500_139,19,14,15,1,1,-3.6337591728045573,-3.219437224960365,0.7216796875
math_shepherd,math500,math500_matched_0060,inert,math500_244,24,17,18,1,1,-5.991943902565848,-5.7590784925318195,0.7744140625
math_shepherd,math500,math500_matched_0061,inert,math500_363,18,7,14,1,1,-0.5569947633136186,-0.4324392663068136,0.93701171875
math_shepherd,math500,math500_matched_0062,inert,math500_341,20,11,14,1,1,-5.179345319068875,-4.898642331188084,0.88427734375
math_shepherd,math500,math500_matched_0063,inert,math500_161,10,7,10,1,1,-0.36560464689832994,-0.34424201835487894,0.96826171875
math_shepherd,math500,math500_matched_0064,inert,math500_022,14,10,18,1,1,-5.843660992352404,-4.772276812305948,0.78515625
math_shepherd,math500,math500_matched_0065,inert,math500_454,22,2,10,1,1,-2.195510186377159,-2.14384749400399,0.83984375
math_shepherd,math500,math500_matched_0066,inert,math500_450,12,7,23,1,1,-6.283276878526448,-5.884470408914114,0.662109375
math_shepherd,math500,math500_matched_0067,inert,math500_112,24,3,13,1,0,-2.703056414567866,-3.235401046127804,0.962890625
math_shepherd,math500,math500_matched_0068,inert,math500_310,29,2,8,1,1,-0.65688807586359,-0.6012866356253013,0.9482421875
math_shepherd,math500,math500_matched_0069,inert,math500_200,29,9,21,1,1,-2.5813842901613255,-2.300426457195398,0.85986328125
math_shepherd,math500,math500_matched_0070,inert,math500_143,15,11,22,1,1,-2.1991615430483162,-2.173667443235316,0.8857421875
math_shepherd,math500,math500_matched_0071,inert,math500_310,28,5,14,1,0,-1.3021843658966152,-1.501720400263715,0.95654296875
math_shepherd,math500,math500_matched_0072,inert,math500_095,26,8,18,1,1,-2.4203301959169616,-2.3198396182146346,0.91845703125
math_shepherd,math500,math500_matched_0073,inert,math500_013,29,10,21,1,1,-2.5931487999675347,-2.55919930653582,0.93798828125
math_shepherd,math500,math500_matched_0074,inert,math500_346,11,7,16,1,0,-2.8447545704025856,-4.180224885305045,0.82666015625
math_shepherd,math500,math500_matched_0075,inert,math500_409,5,10,19,1,0,-7.842757110761894,-8.659051175959094,0.68603515625
math_shepherd,math500,math500_matched_0076,inert,math500_472,21,6,15,1,1,-2.0397525087031765,-1.9237679129719623,0.96337890625
math_shepherd,math500,math500_matched_0077,inert,math500_135,14,2,13,1,0,-1.2899699143741512,-1.569441002712717,0.931640625
math_shepherd,math500,math500_matched_0078,inert,math500_260,6,3,12,1,1,-2.5054428243169795,-2.425627602156254,0.8310546875
math_shepherd,math500,math500_matched_0079,inert,math500_320,2,14,22,1,1,-10.685888158867314,-10.185097725414789,0.62255859375
math_shepherd,math500,math500_matched_0080,inert,math500_049,5,7,15,1,1,-5.369637756937156,-4.765029057729425,0.92724609375
math_shepherd,math500,math500_matched_0081,inert,math500_424,7,10,19,1,1,-1.5001137759694974,-1.4432139606661494,0.89013671875
math_shepherd,math500,math500_matched_0082,inert,math500_260,19,5,13,1,0,-3.382680669075082,-3.4848768673377517,0.83544921875
math_shepherd,math500,math500_matched_0083,inert,math500_318,15,6,13,1,1,-0.6130831123176016,-0.5455118150432959,0.94970703125
math_shepherd,math500,math500_matched_0084,inert,math500_049,29,7,15,1,1,-2.245741373636341,-2.07566827952065,0.91943359375
math_shepherd,math500,math500_matched_0085,inert,math500_022,30,8,16,1,0,-3.549161256058915,-3.755515879459562,0.888671875
math_shepherd,math500,math500_matched_0086,inert,math500_472,17,6,17,1,0,-3.1448321725827966,-3.746676569247488,0.96044921875
math_shepherd,math500,math500_matched_0087,inert,math500_182,18,3,9,1,1,-0.439545835373613,-0.24607900028149093,0.9775390625
math_shepherd,math500,math500_matched_0088,inert,math500_151,6,5,12,1,1,-2.6473529794389483,-2.535479118652484,0.845703125
math_shepherd,math500,math500_matched_0089,inert,math500_186,15,5,12,1,1,-2.2525654635414574,-2.1378910308066525,0.8671875
math_shepherd,math500,math500_matched_0090,inert,math500_373,26,5,12,1,0,-2.300371681121863,-2.5820267772789838,0.9072265625
math_shepherd,math500,math500_matched_0091,inert,math500_493,3,9,16,1,1,-3.4778520357483256,-3.240612890914819,0.86865234375
math_shepherd,math500,math500_matched_0092,inert,math500_260,21,7,14,1,1,-3.9325328123891343,-3.366439573129559,0.76611328125
math_shepherd,math500,math500_matched_0093,inert,math500_480,14,11,16,1,0,-2.1640918639256266,-2.2028365312078977,0.83740234375
math_shepherd,math500,math500_matched_0094,inert,math500_310,5,2,8,1,1,-1.2698584590742896,-1.189814701443812,0.9482421875
math_shepherd,math500,math500_matched_0095,inert,math500_112,20,9,14,1,1,-1.732149664071303,-1.5155905581774167,0.81982421875
math_shepherd,math500,math500_matched_0096,inert,math500_333,8,9,19,1,1,-8.028997507175681,-7.703712070502108,0.7880859375
math_shepherd,math500,math500_matched_0097,inert,math500_142,20,7,12,1,1,-3.5120593009167163,-3.3409368520095777,0.82421875
math_shepherd,math500,math500_matched_0098,inert,math500_104,15,17,19,1,1,-9.135242401160644,-8.57134803876481,0.57373046875
math_shepherd,math500,math500_matched_0099,inert,math500_083,30,2,5,1,1,-1.0492937302626695,-0.6515757515011986,0.91943359375
math_shepherd,math500,math500_matched_0100,inert,math500_311,15,2,6,1,0,-1.9525519463474985,-2.5815753772323293,0.92822265625
math_shepherd,math500,math500_matched_0101,inert,math500_311,16,2,6,1,0,-1.9325900812870758,-2.4204308755096986,0.9306640625
math_shepherd,math500,math500_matched_0102,inert,math500_311,19,2,6,1,0,-1.6213173407384516,-2.2778058379073416,0.92529296875
math_shepherd,math500,math500_matched_0103,inert,math500_311,20,2,6,1,0,-1.5107766008331314,-1.817946256074335,0.92822265625
math_shepherd,math500,math500_matched_0104,inert,math500_311,21,2,6,1,0,-1.9151829379333474,-2.1310836072046437,0.92822265625
math_shepherd,math500,math500_matched_0105,inert,math500_311,31,2,6,1,0,-1.90657962487335,-2.2501468903365525,0.92529296875
math_shepherd,math500,math500_matched_0106,inert,math500_333,28,5,18,1,1,-3.670524498681255,-3.5131302615077904,0.89013671875
math_shepherd,math500,math500_matched_0107,inert,math500_472,30,6,14,1,1,-1.9730176377748274,-1.9021642436354615,0.958984375
math_shepherd,math500,math500_matched_0108,inert,math500_123,5,12,16,1,1,-7.154391296513618,-6.64292665751567,0.51953125
math_shepherd,math500,math500_matched_0109,inert,math500_439,3,12,15,1,1,-2.2657938204667674,-2.0693416992187466,0.85009765625
math_shepherd,math500,math500_matched_0110,inert,math500_334,15,9,26,1,1,-9.899595547712389,-9.247076411654353,0.8056640625
math_shepherd,math500,math500_matched_0111,inert,math500_122,7,7,15,1,1,-1.0294580727778584,-0.9701919901698252,0.9228515625
math_shepherd,math500,math500_matched_0112,inert,math500_049,17,7,15,1,0,-2.2321504314296536,-2.3365642219406424,0.9208984375
math_shepherd,math500,math500_matched_0113,inert,math500_436,28,14,17,1,1,-3.789003363347567,-3.32176773640017,0.763671875
math_shepherd,math500,math500_matched_0114,inert,math500_122,15,7,11,1,1,-0.5090240707738543,-0.4492812595290424,0.94580078125
math_shepherd,math500,math500_matched_0115,inert,math500_318,12,7,12,1,1,-0.44200003797905363,-0.42223837547631804,0.953125
math_shepherd,math500,math500_matched_0116,inert,math500_210,31,6,10,1,1,-1.8329558017345182,-1.6469223569607565,0.83984375
math_shepherd,math500,math500_matched_0117,inert,math500_191,22,6,10,1,1,-0.47671180299292226,-0.399338986355074,0.92822265625
math_shepherd,math500,math500_matched_0118,inert,math500_210,23,6,10,1,1,-2.3377346123687834,-2.3138955144114144,0.79052734375
math_shepherd,math500,math500_matched_0119,inert,math500_174,12,6,11,1,1,-0.3619061939940435,-0.3215603732197483,0.953125
math_shepherd,math500,math500_matched_0120,inert,math500_218,25,6,11,1,0,-0.6152797964327259,-0.6304531019515061,0.92919921875
math_shepherd,math500,math500_matched_0121,inert,math500_174,9,5,10,1,1,-0.4893086810688303,-0.4135498067008487,0.93994140625
math_shepherd,math500,math500_matched_0122,inert,math500_174,16,6,11,1,1,-0.3331301866433624,-0.2892377696938639,0.9580078125
math_shepherd,math500,math500_matched_0123,inert,math500_395,23,10,18,1,1,-0.48790522992447594,-0.4621877191376965,0.96826171875
math_shepherd,math500,math500_matched_0124,inert,math500_453,11,4,15,1,0,-3.291012767129894,-3.812280819797663,0.9443359375
math_shepherd,math500,math500_matched_0125,inert,math500_344,8,2,8,1,0,-0.26917544366177076,-0.27633835656984407,0.98291015625
math_shepherd,math500,math500_matched_0126,inert,math500_365,16,10,13,1,1,-3.4038773595301124,-2.7800334577649064,0.77734375
math_shepherd,math500,math500_matched_0127,inert,math500_139,7,15,16,1,1,-3.5449440598615922,-3.3310803195760323,0.82666015625
math_shepherd,math500,math500_matched_0128,inert,math500_022,17,2,20,1,0,-5.475796664961409,-5.638289278029791,0.7958984375
math_shepherd,math500,math500_matched_0129,inert,math500_135,0,2,13,1,0,-1.7134466551796423,-1.947379719366261,0.91943359375
math_shepherd,math500,math500_matched_0130,inert,math500_135,4,2,13,1,0,-1.9529657299060814,-2.2642301660924224,0.8857421875
math_shepherd,math500,math500_matched_0131,inert,math500_337,13,8,12,1,1,-1.7328183936217187,-1.668451944885409,0.78515625
math_shepherd,math500,math500_matched_0132,inert,math500_293,21,8,12,1,0,-4.123255610033489,-4.173086595833729,0.55810546875
math_shepherd,math500,math500_matched_0133,inert,math500_179,7,11,13,1,1,-4.894670247472545,-4.347101423225861,0.70556640625
math_shepherd,math500,math500_matched_0134,inert,math500_375,12,13,14,1,1,-2.0916017208746496,-1.867937992303368,0.845703125
math_shepherd,math500,math500_matched_0135,inert,math500_375,17,13,14,1,1,-1.910456715662747,-1.6852241325082478,0.87255859375
math_shepherd,math500,math500_matched_0136,inert,math500_311,3,2,7,1,0,-1.768190899038511,-2.0514709209174486,0.92529296875
math_shepherd,math500,math500_matched_0137,inert,math500_311,13,2,7,1,0,-2.0893570007200926,-2.6949504859808777,0.92529296875
math_shepherd,math500,math500_matched_0138,inert,math500_311,23,2,7,1,0,-1.4238073614492073,-1.8816296303365767,0.92529296875
math_shepherd,math500,math500_matched_0139,inert,math500_160,30,7,11,1,1,-1.4993071257803108,-1.2013566634755135,0.77734375
math_shepherd,math500,math500_matched_0140,inert,math500_161,5,7,11,1,1,-0.427845942225353,-0.41693966799274196,0.96533203125
math_shepherd,math500,math500_matched_0141,inert,math500_144,28,7,10,1,1,-2.793907748281184,-2.3998238887327155,0.73388671875
math_shepherd,math500,math500_matched_0142,inert,math500_356,8,5,21,1,0,-6.337358557173837,-6.5819618164737115,0.611328125
math_shepherd,math500,math500_matched_0143,inert,math500_237,6,12,18,1,1,-8.290038070053734,-7.721911794810089,0.53125
math_shepherd,math500,math500_matched_0144,inert,math500_095,0,12,18,1,0,-1.9854148540089842,-2.0314718761312567,0.88232421875
math_shepherd,math500,math500_matched_0145,inert,math500_218,5,6,9,1,1,-0.587649287341909,-0.5082419776185781,0.9072265625
math_shepherd,math500,math500_matched_0146,inert,math500_463,6,6,10,1,1,-0.2912738443242021,-0.2565460763982225,0.96435546875
math_shepherd,math500,math500_matched_0147,inert,math500_143,2,6,10,1,1,-1.847606110417456,-1.535354466769364,0.77978515625
math_shepherd,math500,math500_matched_0148,inert,math500_418,31,6,10,1,1,-3.0603617012806286,-2.7400805916659325,0.76611328125
math_shepherd,math500,math500_matched_0149,inert,math500_160,4,6,14,1,0,-2.261278803413913,-2.974798319237995,0.84814453125
math_shepherd,math500,math500_matched_0150,inert,math500_049,13,7,15,1,0,-1.87583584765647,-1.9762178560084818,0.9326171875
math_shepherd,math500,math500_matched_0151,inert,math500_013,8,11,20,1,0,-2.686479206659181,-2.7827278132767996,0.91748046875
math_shepherd,math500,math500_matched_0152,inert,math500_095,15,16,20,1,1,-1.9012005421259397,-1.8430329608881637,0.85986328125
math_shepherd,math500,math500_matched_0153,inert,math500_311,2,2,7,1,0,-1.652258457107729,-2.184212985884508,0.92822265625
math_shepherd,math500,math500_matched_0154,inert,math500_424,31,11,22,1,0,-3.7293821733456904,-4.501216821118167,0.916015625
math_shepherd,math500,math500_matched_0155,inert,math500_389,31,12,17,1,1,-4.4787116431494916,-4.255786326886811,0.740234375
math_shepherd,math500,math500_matched_0156,inert,math500_028,7,8,11,1,1,-3.640196477639837,-3.2662606625203785,0.59619140625
math_shepherd,math500,math500_matched_0157,inert,math500_118,14,8,10,1,1,-4.925091731444554,-4.199501662325556,0.51171875
math_shepherd,math500,math500_matched_0158,inert,math500_095,30,8,18,1,1,-2.6995801583556966,-2.5215529312291425,0.91845703125
math_shepherd,math500,math500_matched_0159,inert,math500_095,24,12,20,1,0,-2.3721822481766406,-3.2342065386574173,0.8857421875
math_shepherd,math500,math500_matched_0160,inert,math500_112,10,9,19,1,1,-5.829045169200385,-4.485199727545159,0.71875
math_shepherd,math500,math500_matched_0161,inert,math500_024,26,11,34,1,0,-8.467032707158909,-10.163207506589066,0.86865234375
math_shepherd,math500,math500_matched_0162,inert,math500_407,7,5,13,1,0,-0.6296300110417505,-0.7064649108956405,0.96826171875
math_shepherd,math500,math500_matched_0163,inert,math500_488,6,3,9,1,1,-0.4924082792754754,-0.3778205389772531,0.9560546875
math_shepherd,math500,math500_matched_0164,inert,math500_037,16,2,5,1,1,-1.1169466042262943,-1.0374227861702652,0.8759765625
math_shepherd,math500,math500_matched_0165,inert,math500_093,30,2,7,1,0,-0.784913495491114,-0.9315735112651967,0.955078125
math_shepherd,math500,math500_matched_0166,inert,math500_357,28,7,9,1,1,-0.658528532843109,-0.6508924703068787,0.9208984375
math_shepherd,math500,math500_matched_0167,inert,math500_040,25,8,13,1,1,-1.3169989093844028,-1.2281840339387937,0.91357421875
math_shepherd,math500,math500_matched_0168,inert,math500_086,24,7,9,1,1,-0.5010139953449424,-0.4332971700209456,0.92724609375
math_shepherd,math500,math500_matched_0169,inert,math500_086,26,7,9,1,1,-0.6620344442505974,-0.5811045285694147,0.916015625
math_shepherd,math500,math500_matched_0170,inert,math500_086,31,7,9,1,1,-0.5249132711563338,-0.44725245060429847,0.92431640625
math_shepherd,math500,math500_matched_0171,inert,math500_139,5,18,20,1,1,-3.9834591194433373,-3.760342748797476,0.83984375
math_shepherd,math500,math500_matched_0172,inert,math500_038,15,4,12,1,1,-0.48015957101296275,-0.4005139494787681,0.93798828125
math_shepherd,math500,math500_matched_0173,inert,math500_123,24,12,16,1,1,-6.775935717892623,-6.304828561199849,0.53125
math_shepherd,math500,math500_matched_0174,inert,math500_313,9,12,16,1,1,-3.829953866126855,-3.3388742334090553,0.8291015625
math_shepherd,math500,math500_matched_0175,inert,math500_074,29,2,19,1,0,-3.2805902432586005,-3.3108723877214934,0.943359375
math_shepherd,math500,math500_matched_0176,inert,math500_205,11,11,18,1,1,-2.7929011973687454,-2.7353041888666705,0.94091796875
math_shepherd,math500,math500_matched_0177,inert,math500_055,1,6,8,1,1,-1.7194219380425815,-1.5270895016874229,0.8310546875
math_shepherd,math500,math500_matched_0178,inert,math500_269,1,6,8,1,1,-0.5811715225018833,-0.5207531126020057,0.94091796875
math_shepherd,math500,math500_matched_0179,inert,math500_269,7,6,8,1,1,-0.5513284622721689,-0.5131705545059535,0.9482421875
math_shepherd,math500,math500_matched_0180,inert,math500_269,17,6,8,1,1,-0.5976636634831709,-0.5365880832744386,0.94677734375
math_shepherd,math500,math500_matched_0181,inert,math500_311,26,2,7,1,0,-2.398315362867011,-2.9330554469861534,0.92822265625
math_shepherd,math500,math500_matched_0182,inert,math500_390,28,7,15,1,0,-6.0909638834096835,-6.368108448868509,0.85400390625
math_shepherd,math500,math500_matched_0183,inert,math500_310,13,2,8,1,0,-0.6989533269356643,-0.7249612510786377,0.96875
math_shepherd,math500,math500_matched_0184,inert,math500_174,3,5,8,1,1,-0.4077017568087076,-0.3678219955973566,0.9501953125
math_shepherd,math500,math500_matched_0185,inert,math500_174,11,5,8,1,1,-0.3517920195292634,-0.2866698154558258,0.9345703125
math_shepherd,math500,math500_matched_0186,inert,math500_161,17,5,8,1,1,-0.2855545153667528,-0.24921215747845316,0.97216796875
math_shepherd,math500,math500_matched_0187,inert,math500_380,6,6,15,1,1,-4.697496300672285,-4.452485879465593,0.7744140625
math_shepherd,math500,math500_matched_0188,inert,math500_363,31,8,12,1,0,-1.3501606024247106,-1.414520418099243,0.84814453125
math_shepherd,math500,math500_matched_0189,inert,math500_310,7,2,8,1,1,-0.5712928775652814,-0.5349496839070792,0.955078125
math_shepherd,math500,math500_matched_0190,inert,math500_160,19,7,16,1,0,-1.302450511462253,-1.5867644830583936,0.900390625
math_shepherd,math500,math500_matched_0191,inert,math500_390,18,7,13,1,1,-5.453788406997054,-5.347874779065551,0.8056640625
math_shepherd,math500,math500_matched_0192,inert,math500_041,27,10,16,1,0,-4.481353350829913,-4.508651142080418,0.64404296875
math_shepherd,math500,math500_matched_0193,inert,math500_390,25,7,13,1,1,-6.163032546819193,-5.860189966286174,0.80322265625
math_shepherd,math500,math500_matched_0194,inert,math500_095,8,12,20,1,0,-1.9974877571807463,-2.1022720030255986,0.87890625
math_shepherd,math500,math500_matched_0195,inert,math500_191,9,6,10,1,1,-0.3533852108346597,-0.26405113179727,0.9423828125
math_shepherd,math500,math500_matched_0196,inert,math500_055,4,6,10,1,1,-0.5020228860112532,-0.37321910823216403,0.9609375
math_shepherd,math500,math500_matched_0197,inert,math500_142,18,6,10,1,1,-2.0491127590745055,-1.8090188824750264,0.83544921875
math_shepherd,math500,math500_matched_0198,inert,math500_299,14,6,10,1,1,-1.2605788281192714,-1.216878214228092,0.90478515625
math_shepherd,math500,math500_matched_0199,inert,math500_418,24,6,10,1,1,-2.8367316075264313,-2.5498174639191418,0.8310546875
qwen_prm,math500,math500_matched_0000,necessary,math500_008,20,7,15,1,0,-0.013217220335234292,-0.3840212075261695,1.0
qwen_prm,math500,math500_matched_0001,necessary,math500_013,4,10,21,1,0,-0.2368309481765671,-0.23927414415849885,1.0
qwen_prm,math500,math500_matched_0002,necessary,math500_028,17,2,7,1,0,-0.0019543181806051576,-0.006352788818034729,1.0
qwen_prm,math500,math500_matched_0003,necessary,math500_052,1,3,4,1,0,-0.017213797114074655,-0.05151992045502954,0.9990234375
qwen_prm,math500,math500_matched_0004,necessary,math500_053,10,2,4,1,0,-0.002443435333912225,-0.031689633778682405,0.99951171875
qwen_prm,math500,math500_matched_0005,necessary,math500_056,13,2,6,1,0,-0.0019543181806051576,-0.0029313578284317706,0.99951171875
qwen_prm,math500,math500_matched_0006,necessary,math500_057,14,5,7,1,0,-0.0004884004981088745,-0.0004884004981088745,1.0
qwen_prm,math500,math500_matched_0007,necessary,math500_057,10,8,10,1,0,-0.000976800996217749,-0.000976800996217749,1.0
qwen_prm,math500,math500_matched_0008,necessary,math500_067,5,7,10,1,0,-0.012231062445301472,-1.405863626584923,1.0
qwen_prm,math500,math500_matched_0009,necessary,math500_067,25,10,13,1,0,-0.011742187932442947,-1.431571514878939,1.0
qwen_prm,math500,math500_matched_0010,necessary,math500_067,9,7,10,1,0,-0.014194018487863091,-0.04422624595297709,1.0
qwen_prm,math500,math500_matched_0011,necessary,math500_067,19,7,10,1,0,-0.009292525891245663,-0.02646213763158693,1.0
qwen_prm,math500,math500_matched_0012,necessary,math500_069,9,5,9,1,0,-0.03002137381869707,-0.04978294998637913,1.0
qwen_prm,math500,math500_matched_0013,necessary,math500_069,15,5,8,1,0,-0.02260865284607149,-0.026522552167207822,1.0
qwen_prm,math500,math500_matched_0014,necessary,math500_077,3,7,14,1,0,-0.003913899321136329,-0.004402299819245203,1.0
qwen_prm,math500,math500_matched_0015,necessary,math500_083,3,5,9,1,0,-0.1950158743861968,-3.0790500833095713,1.0
qwen_prm,math500,math500_matched_0016,necessary,math500_083,11,5,9,1,0,-0.18099383948864242,-3.5357114026452177,1.0
qwen_prm,math500,math500_matched_0017,necessary,math500_083,16,8,11,1,0,-0.029101850131474472,-0.1664766695442964,1.0
qwen_prm,math500,math500_matched_0018,necessary,math500_086,13,2,5,1,0,-0.023078571373985446,-0.02851139819305732,0.99658203125
qwen_prm,math500,math500_matched_0019,necessary,math500_087,1,10,15,1,0,-0.007826608208749381,-0.7751675428703628,1.0
qwen_prm,math500,math500_matched_0020,necessary,math500_087,10,10,15,1,0,-0.0078309266695902,-0.7952781201312528,1.0
qwen_prm,math500,math500_matched_0021,necessary,math500_113,4,6,12,1,0,-0.00390815882464952,-0.04844625792618733,1.0
qwen_prm,math500,math500_matched_0022,necessary,math500_121,27,5,6,1,0,-0.012271046266585501,-0.0354876978422505,1.0
qwen_prm,math500,math500_matched_0023,necessary,math500_125,13,4,5,1,0,-0.012770549489761814,-0.012770549489761814,1.0
qwen_prm,math500,math500_matched_0024,necessary,math500_125,29,2,7,1,0,-0.0004884004981088745,-0.008331577959134768,1.0
qwen_prm,math500,math500_matched_0025,necessary,math500_128,20,7,8,1,1,-0.6902197374896671,-0.611425152514267,0.98876953125
qwen_prm,math500,math500_matched_0026,necessary,math500_130,19,9,17,1,0,-0.16083876626674662,-0.1770549295971304,0.99951171875
qwen_prm,math500,math500_matched_0027,necessary,math500_132,15,4,9,1,0,-0.006840233308279483,-2.252085453429989,1.0
qwen_prm,math500,math500_matched_0028,necessary,math500_148,1,2,6,1,0,-0.02022263736306026,-0.02022263736306026,1.0
qwen_prm,math500,math500_matched_0029,necessary,math500_148,5,2,5,1,0,-0.03977048583262103,-0.03977048583262103,1.0
qwen_prm,math500,math500_matched_0030,necessary,math500_148,10,2,4,1,0,-0.020691822838790612,-0.02411923742751609,0.99951171875
qwen_prm,math500,math500_matched_0031,necessary,math500_151,2,10,14,1,0,-0.48722416098229043,-1.1789395505409321,0.99658203125
qwen_prm,math500,math500_matched_0032,necessary,math500_159,6,8,12,1,0,-0.004884959820867269,-0.0068404721932314155,1.0
qwen_prm,math500,math500_matched_0033,necessary,math500_159,11,6,11,1,0,-0.0063503999668027555,-0.008306151925518295,1.0
qwen_prm,math500,math500_matched_0034,necessary,math500_186,18,7,14,1,0,-0.16360285280903347,-0.2798249741896248,0.998046875
qwen_prm,math500,math500_matched_0035,necessary,math500_186,15,8,12,1,0,-0.08897721445682862,-0.1375094348753009,0.9990234375
qwen_prm,math500,math500_matched_0036,necessary,math500_196,24,7,9,1,0,-0.012224362190980758,-0.03400859730199511,0.99951171875
qwen_prm,math500,math500_matched_0037,necessary,math500_202,13,10,13,1,0,-0.06660599179509498,-0.12556249886486373,1.0
qwen_prm,math500,math500_matched_0038,necessary,math500_207,0,6,9,1,0,-0.017667286896335756,-0.03835934838673523,1.0
qwen_prm,math500,math500_matched_0039,necessary,math500_207,2,6,9,1,0,-0.017667286896335756,-0.027472002016118893,1.0
qwen_prm,math500,math500_matched_0040,necessary,math500_209,12,10,17,1,0,-0.11361402279762012,-0.1327779756219817,1.0
qwen_prm,math500,math500_matched_0041,necessary,math500_252,14,10,12,1,0,-0.002442241142153236,-1.4522339988912043,1.0
qwen_prm,math500,math500_matched_0042,necessary,math500_268,16,7,11,1,0,-0.008314530703268926,-0.030440289122059195,0.99853515625
qwen_prm,math500,math500_matched_0043,necessary,math500_268,30,7,11,1,0,-0.00930861760696138,-0.018606888923777244,0.9990234375
qwen_prm,math500,math500_matched_0044,necessary,math500_273,18,9,10,1,0,-0.09198006604319407,-0.1283115065321505,0.9990234375
qwen_prm,math500,math500_matched_0045,necessary,math500_284,25,4,11,1,0,-0.22871634047430625,-0.23410454846518244,0.99951171875
qwen_prm,math500,math500_matched_0046,necessary,math500_314,21,12,13,1,0,-0.03163294549111324,-0.033587980326916594,1.0
qwen_prm,math500,math500_matched_0047,necessary,math500_314,17,9,11,1,0,-0.029189749509181486,-0.04345111735574239,1.0
qwen_prm,math500,math500_matched_0048,necessary,math500_321,24,5,9,1,0,-0.002443435333912225,-0.023607106204288544,1.0
qwen_prm,math500,math500_matched_0049,necessary,math500_321,14,6,10,1,0,-0.029189749509181486,-0.7459519379823192,0.99951171875
qwen_prm,math500,math500_matched_0050,necessary,math500_325,14,11,14,1,0,-0.007333654837265443,-0.046877262995352484,1.0
qwen_prm,math500,math500_matched_0051,necessary,math500_333,28,8,18,1,0,-0.8141424330146068,-0.9389375960636555,1.0
qwen_prm,math500,math500_matched_0052,necessary,math500_333,8,10,19,1,1,-4.052724083998023,-3.664727627779195,0.99560546875
qwen_prm,math500,math500_matched_0053,necessary,math500_336,5,10,11,1,0,-0.009312225575231467,-0.009312225575231467,1.0
qwen_prm,math500,math500_matched_0054,necessary,math500_337,21,10,13,1,0,-0.010763233926190557,-0.027461678619084565,1.0
qwen_prm,math500,math500_matched_0055,necessary,math500_344,27,8,18,1,0,-0.05553528192899387,-0.05895480160392565,1.0
qwen_prm,math500,math500_matched_0056,necessary,math500_407,15,9,10,1,0,-0.008319327167699075,-0.012723542752642302,1.0
qwen_prm,math500,math500_matched_0057,necessary,math500_407,0,11,12,1,0,-0.011754705368993567,-0.014688692803781106,1.0
qwen_prm,math500,math500_matched_0058,necessary,math500_415,9,8,9,1,0,-0.048553645685203956,-0.06084787479315474,0.9990234375
qwen_prm,math500,math500_matched_0059,necessary,math500_415,6,14,15,1,0,-0.028384470227489838,-1.347940089300207,0.99755859375
qwen_prm,math500,math500_matched_0060,necessary,math500_431,10,17,18,1,1,-0.15115273813568353,-0.08566684524321683,0.9306640625
qwen_prm,math500,math500_matched_0061,necessary,math500_453,27,7,14,1,0,-0.015158822938447886,-0.02054992385209784,1.0
qwen_prm,math500,math500_matched_0062,necessary,math500_461,11,11,14,1,0,-0.03196172285729998,-0.034407309793978644,0.99951171875
qwen_prm,math500,math500_matched_0063,necessary,math500_487,4,7,10,1,0,-0.013708522724245201,-0.03787383038061518,0.9990234375
qwen_prm,math500,math500_matched_0064,necessary,math500_493,4,10,18,1,0,-0.3421202943049727,-1.63658711477471,1.0
qwen_prm,math500,math500_matched_0065,necessary,math500_028,5,2,11,1,1,-0.006352788350320733,-0.004886154012626257,0.998046875
qwen_prm,math500,math500_matched_0066,necessary,math500_192,2,7,22,1,0,-0.196617520221796,-0.20840446935714177,0.99560546875
qwen_prm,math500,math500_matched_0067,necessary,math500_028,29,3,12,1,0,-0.006354942526376517,-0.007331982174203129,0.99951171875
qwen_prm,math500,math500_matched_0068,necessary,math500_056,1,2,9,1,0,-0.038830164427364214,-0.04178134285418509,1.0
qwen_prm,math500,math500_matched_0069,necessary,math500_142,2,9,20,1,0,-0.09284734721066541,-0.09524876088854496,1.0
qwen_prm,math500,math500_matched_0070,necessary,math500_013,3,11,23,1,0,-0.24666870582644368,-0.46001650416961565,1.0
qwen_prm,math500,math500_matched_0071,necessary,math500_130,9,5,15,1,0,-1.6990701582050727,-2.186414696330632,0.892578125
qwen_prm,math500,math500_matched_0072,necessary,math500_440,0,8,19,1,0,-0.0014652014943266236,-4.115744133297193,1.0
qwen_prm,math500,math500_matched_0073,necessary,math500_344,16,10,20,1,0,-0.09509575906675602,-0.09607256006297377,1.0
qwen_prm,math500,math500_matched_0074,necessary,math500_476,17,7,17,1,0,-0.013221339706688044,-0.0210595355149492,1.0
qwen_prm,math500,math500_matched_0075,necessary,math500_492,31,10,20,1,0,-0.049054156110612326,-0.05297525129249069,0.99951171875
qwen_prm,math500,math500_matched_0076,necessary,math500_072,24,6,14,1,0,-0.017687904422667045,-0.023072996818698833,1.0
qwen_prm,math500,math500_matched_0077,necessary,math500_055,2,2,10,1,0,-0.011247556036139274,-0.01418585393858622,1.0
qwen_prm,math500,math500_matched_0078,necessary,math500_028,1,3,14,1,1,-0.007821099327510198,-0.006843343024485391,0.9990234375
qwen_prm,math500,math500_matched_0079,necessary,math500_333,27,14,23,1,0,-0.31013172569952363,-4.673772746801235,0.994140625
qwen_prm,math500,math500_matched_0080,necessary,math500_453,17,7,16,1,1,-0.048727809270619406,-0.04625171383703594,1.0
qwen_prm,math500,math500_matched_0081,necessary,math500_364,1,10,18,1,1,-2.4645225654205385,-2.3109301165173415,1.0
qwen_prm,math500,math500_matched_0082,necessary,math500_186,7,5,12,1,0,-0.10411914848760435,-0.13763847755859826,0.9990234375
qwen_prm,math500,math500_matched_0083,necessary,math500_008,29,6,14,1,0,-0.029176506590648046,-0.44357386751150496,1.0
qwen_prm,math500,math500_matched_0084,necessary,math500_035,7,7,14,1,0,-0.06083971291850566,-0.5196365103593332,1.0
qwen_prm,math500,math500_matched_0085,necessary,math500_260,17,8,15,1,0,-0.22226998290146238,-1.849197208903195,1.0
qwen_prm,math500,math500_matched_0086,necessary,math500_136,14,6,19,1,0,-3.9703633057302037,-4.178630847696412,0.998046875
qwen_prm,math500,math500_matched_0087,necessary,math500_044,29,3,8,1,0,-0.013248324799364046,-0.014225841983751455,1.0
qwen_prm,math500,math500_matched_0088,necessary,math500_052,15,5,11,1,0,-0.0014654401459354874,-0.021153735729748428,1.0
qwen_prm,math500,math500_matched_0089,necessary,math500_077,14,5,11,1,0,-0.004894772376728281,-0.004894772376728281,1.0
qwen_prm,math500,math500_matched_0090,necessary,math500_077,19,5,11,1,0,-0.005385569932592585,-0.005385569932592585,1.0
qwen_prm,math500,math500_matched_0091,necessary,math500_196,11,9,15,1,0,-0.01271803856025244,-0.026435452490969513,1.0
qwen_prm,math500,math500_matched_0092,necessary,math500_135,3,7,13,1,0,-0.04137613444119982,-4.087474608828551,0.99951171875
qwen_prm,math500,math500_matched_0093,necessary,math500_087,26,11,17,1,0,-0.026636887905794968,-0.9038723681242472,1.0
qwen_prm,math500,math500_matched_0094,necessary,math500_028,10,2,11,1,1,-0.004397275510928053,-0.0034202358631014408,0.9990234375
qwen_prm,math500,math500_matched_0095,necessary,math500_269,2,9,15,1,0,-0.03291861512432182,-0.05303076879066945,1.0
qwen_prm,math500,math500_matched_0096,necessary,math500_136,30,9,21,1,0,-5.682200536805506,-5.747687632336934,0.998046875
qwen_prm,math500,math500_matched_0097,necessary,math500_310,2,7,13,1,0,-0.006841905971341797,-0.048711430847688274,1.0
qwen_prm,math500,math500_matched_0098,necessary,math500_473,11,17,20,1,0,-3.1687137528239413,-3.4654017136298743,0.54736328125
qwen_prm,math500,math500_matched_0099,necessary,math500_113,2,2,6,1,0,-0.0014652014943266236,-0.002442241142153236,0.99951171875
qwen_prm,math500,math500_matched_0100,necessary,math500_148,6,2,5,1,0,-0.023205426782341384,-0.023205426782341384,1.0
qwen_prm,math500,math500_matched_0101,necessary,math500_148,7,2,5,1,0,-0.02421665165899834,-0.024705052157107214,1.0
qwen_prm,math500,math500_matched_0102,necessary,math500_148,14,2,5,1,0,-0.02271702628423251,-0.023205426782341384,1.0
qwen_prm,math500,math500_matched_0103,necessary,math500_148,17,2,5,1,0,-0.018231596386746356,-0.01871999688485523,1.0
qwen_prm,math500,math500_matched_0104,necessary,math500_148,20,2,5,1,0,-0.026171686494801692,-0.026660086992910566,1.0
qwen_prm,math500,math500_matched_0105,necessary,math500_148,24,2,5,1,0,-0.023205426782341384,-0.02369382728045026,1.0
qwen_prm,math500,math500_matched_0106,necessary,math500_200,0,5,15,1,0,-0.0048907003173540775,-0.01665816240972306,1.0
qwen_prm,math500,math500_matched_0107,necessary,math500_038,6,6,16,1,0,-0.002442241142153236,-0.00684454096139844,1.0
qwen_prm,math500,math500_matched_0108,necessary,math500_122,24,12,15,1,0,-0.01274884219794274,-0.01764145828099484,1.0
qwen_prm,math500,math500_matched_0109,necessary,math500_363,16,12,16,1,0,-0.03770859315356389,-0.046536507277129276,1.0
qwen_prm,math500,math500_matched_0110,necessary,math500_192,22,9,31,1,0,-0.11556464005351962,-0.12927024089123285,0.99951171875
qwen_prm,math500,math500_matched_0111,necessary,math500_377,27,7,17,1,1,-0.8049956623701726,-0.7175128308280158,1.0
qwen_prm,math500,math500_matched_0112,necessary,math500_476,28,7,17,1,0,-0.11889885647890419,-0.14709238739604735,1.0
qwen_prm,math500,math500_matched_0113,necessary,math500_123,31,14,16,1,0,-2.12860642330166,-2.277107889940221,0.99365234375
qwen_prm,math500,math500_matched_0114,necessary,math500_282,29,7,12,1,0,-0.13091081527222861,-0.6780400893765237,0.99951171875
qwen_prm,math500,math500_matched_0115,necessary,math500_321,18,7,11,1,0,-0.005867739965180691,-0.08840306629530045,1.0
qwen_prm,math500,math500_matched_0116,necessary,math500_005,9,6,11,1,0,-0.01076011763994759,-0.013204508981723935,1.0
qwen_prm,math500,math500_matched_0117,necessary,math500_008,12,6,11,1,0,-0.03069690879975283,-0.6258781605546472,1.0
qwen_prm,math500,math500_matched_0118,necessary,math500_008,22,6,11,1,0,-0.027183730782315743,-0.04926531384886923,1.0
qwen_prm,math500,math500_matched_0119,necessary,math500_159,1,6,10,1,0,-0.002930641640262111,-0.003908636828238849,1.0
qwen_prm,math500,math500_matched_0120,necessary,math500_207,14,6,10,1,0,-0.01815156607092279,-0.024513936999733123,1.0
qwen_prm,math500,math500_matched_0121,necessary,math500_321,30,5,9,1,0,-0.0029318358320210994,-0.12879164125323098,1.0
qwen_prm,math500,math500_matched_0122,necessary,math500_321,15,6,10,1,0,-0.02317324841116434,-0.6190837886293907,0.99951171875
qwen_prm,math500,math500_matched_0123,necessary,math500_013,23,10,20,1,0,-0.23683118682817597,-0.23731958732628483,1.0
qwen_prm,math500,math500_matched_0124,necessary,math500_047,20,4,20,1,0,-0.007816795652888368,-0.011239422237393645,1.0
qwen_prm,math500,math500_matched_0125,necessary,math500_113,9,2,6,1,0,-0.000976800996217749,-0.0014652014943266236,0.99951171875
qwen_prm,math500,math500_matched_0126,necessary,math500_313,25,10,14,1,0,-0.024995067022817133,-0.10573967035993108,0.99951171875
qwen_prm,math500,math500_matched_0127,necessary,math500_293,31,15,17,1,0,-0.020625808524162775,-0.03391013672289707,1.0
qwen_prm,math500,math500_matched_0128,necessary,math500_055,4,2,10,1,0,-0.013705866277989608,-0.020081241033425318,1.0
qwen_prm,math500,math500_matched_0129,necessary,math500_055,0,2,8,1,0,-0.008805081401000909,-0.013702730242217279,1.0
qwen_prm,math500,math500_matched_0130,necessary,math500_055,1,2,8,1,0,-0.008314285256549928,-0.012723772952323352,1.0
qwen_prm,math500,math500_matched_0131,necessary,math500_006,15,8,11,1,0,-0.03096595810311726,-0.032433309797066996,0.9990234375
qwen_prm,math500,math500_matched_0132,necessary,math500_207,24,8,11,1,0,-0.009299469253728914,-0.0807215689858466,1.0
qwen_prm,math500,math500_matched_0133,necessary,math500_407,22,11,14,1,0,-0.007830449133029403,-0.01174195375220435,1.0
qwen_prm,math500,math500_matched_0134,necessary,math500_057,4,13,15,1,0,-0.007339410576636948,-0.07762357301028774,1.0
qwen_prm,math500,math500_matched_0135,necessary,math500_057,6,13,15,1,0,-0.012260680351442729,-0.051110187373606716,1.0
qwen_prm,math500,math500_matched_0136,necessary,math500_028,7,2,11,1,1,-0.011245166249477967,-0.010758444508484476,0.99853515625
qwen_prm,math500,math500_matched_0137,necessary,math500_028,25,2,11,1,1,-0.005375509817542188,-0.005375271165933324,0.9990234375
qwen_prm,math500,math500_matched_0138,necessary,math500_028,26,2,11,1,0,-0.005375270698904791,-0.006353027702986661,0.99853515625
qwen_prm,math500,math500_matched_0139,necessary,math500_044,4,7,10,1,0,-0.01223249504741822,-0.013209296043635969,1.0
qwen_prm,math500,math500_matched_0140,necessary,math500_083,23,7,10,1,0,-2.5829006753556762,-4.265613635357386,0.9990234375
qwen_prm,math500,math500_matched_0141,necessary,math500_159,3,7,11,1,1,-0.01516386037923976,-0.014675221229522023,1.0
qwen_prm,math500,math500_matched_0142,necessary,math500_200,27,5,16,1,0,-0.011254282115023759,-0.016144023147073652,0.99951171875
qwen_prm,math500,math500_matched_0143,necessary,math500_276,21,12,20,1,0,-0.1005756794536332,-0.12033445294874906,0.9990234375
qwen_prm,math500,math500_matched_0144,necessary,math500_294,10,12,20,1,0,-0.20577293818830747,-1.3341258594349956,0.984375
qwen_prm,math500,math500_matched_0145,necessary,math500_040,28,6,10,1,0,-0.01375362622680829,-0.014730665874634903,1.0
qwen_prm,math500,math500_matched_0146,necessary,math500_207,17,6,9,1,0,-0.01915398392961301,-0.02650179397861503,1.0
qwen_prm,math500,math500_matched_0147,necessary,math500_207,5,6,9,1,0,-0.020139958120681294,-0.02797953114984194,1.0
qwen_prm,math500,math500_matched_0148,necessary,math500_207,6,6,9,1,0,-0.020628358618790168,-0.02846456916590106,1.0
qwen_prm,math500,math500_matched_0149,necessary,math500_008,4,6,12,1,0,-0.02868786744093031,-0.5311116725194405,1.0
qwen_prm,math500,math500_matched_0150,necessary,math500_132,1,7,13,1,1,-0.0063511166220009485,-0.004885437824456598,1.0
qwen_prm,math500,math500_matched_0151,necessary,math500_424,1,11,23,1,0,-0.02567012860975154,-0.038416541897961384,1.0
qwen_prm,math500,math500_matched_0152,necessary,math500_001,14,16,22,1,0,-0.07308589893532466,-0.08583613789456701,0.99951171875
qwen_prm,math500,math500_matched_0153,necessary,math500_028,4,2,12,1,1,-0.008309499825619071,-0.00830854194552267,1.0
qwen_prm,math500,math500_matched_0154,necessary,math500_034,15,11,26,1,0,-0.03897507539621671,-0.06704309032511399,0.9990234375
qwen_prm,math500,math500_matched_0155,necessary,math500_356,2,12,19,1,0,-0.03082142496040673,-0.039200076227928274,0.99853515625
qwen_prm,math500,math500_matched_0156,necessary,math500_006,18,8,10,1,0,-0.03438665220700576,-0.4437714125652665,0.99951171875
qwen_prm,math500,math500_matched_0157,necessary,math500_336,11,8,11,1,0,-0.020160671207431445,-0.023584494556985056,1.0
qwen_prm,math500,math500_matched_0158,necessary,math500_476,26,8,22,1,0,-0.011249950738100657,-0.02790973430754838,1.0
qwen_prm,math500,math500_matched_0159,necessary,math500_114,17,12,23,1,0,-0.01919140116365128,-0.03194554315846536,1.0
qwen_prm,math500,math500_matched_0160,necessary,math500_034,21,9,23,1,0,-0.03160575680687317,-0.10878568017294285,0.99951171875
qwen_prm,math500,math500_matched_0161,necessary,math500_034,20,11,27,1,0,-0.0406219632204177,-0.052904350863679506,0.99951171875
qwen_prm,math500,math500_matched_0162,necessary,math500_001,8,5,17,1,0,-0.16692393610910886,-5.2616563004980765,0.99951171875
qwen_prm,math500,math500_matched_0163,necessary,math500_028,24,3,7,1,0,-0.004398231985820707,-0.02905361561377341,1.0
qwen_prm,math500,math500_matched_0164,necessary,math500_053,20,2,4,1,0,-0.002443435333912225,-0.05098936943740927,0.99951171875
qwen_prm,math500,math500_matched_0165,necessary,math500_031,8,2,5,1,0,-0.010293831806061672,-0.011761901558352926,0.99853515625
qwen_prm,math500,math500_matched_0166,necessary,math500_014,12,7,10,1,0,-0.1714653306498422,-0.17341964883044736,1.0
qwen_prm,math500,math500_matched_0167,necessary,math500_319,24,8,15,1,0,-0.006355179772781633,-0.010264532789190142,1.0
qwen_prm,math500,math500_matched_0168,necessary,math500_336,14,7,10,1,0,-0.003909353016408508,-0.005864387852211859,1.0
qwen_prm,math500,math500_matched_0169,necessary,math500_336,27,7,10,1,0,-0.004398709522381503,-0.0058646272048777865,1.0
qwen_prm,math500,math500_matched_0170,necessary,math500_438,26,7,10,1,0,-0.029002036980347062,-0.05564994030799948,1.0
qwen_prm,math500,math500_matched_0171,necessary,math500_294,13,18,22,1,1,-2.084836749111272,-0.7218151987529281,0.4833984375
qwen_prm,math500,math500_matched_0172,necessary,math500_047,24,4,17,1,0,-0.013195412146318588,-0.0220315164102558,1.0
qwen_prm,math500,math500_matched_0173,necessary,math500_014,3,12,18,1,0,-1.0736330345245837,-1.0755868751686282,1.0
qwen_prm,math500,math500_matched_0174,necessary,math500_014,30,12,18,1,0,-0.7402771096958706,-0.7412541493436973,1.0
qwen_prm,math500,math500_matched_0175,necessary,math500_055,3,2,8,1,0,-0.007826846860358245,-0.011252107031776835,1.0
qwen_prm,math500,math500_matched_0176,necessary,math500_424,5,11,21,1,0,-0.01719224813843188,-1.7182922953696345,1.0
qwen_prm,math500,math500_matched_0177,necessary,math500_182,15,6,9,1,0,-0.0004884004981088745,-0.000976800996217749,1.0
qwen_prm,math500,math500_matched_0178,necessary,math500_207,9,6,9,1,0,-0.016680571835094343,-0.01912305162885644,1.0
qwen_prm,math500,math500_matched_0179,necessary,math500_207,23,6,9,1,0,-0.020143148522540708,-0.05844700001746726,1.0
qwen_prm,math500,math500_matched_0180,necessary,math500_207,26,6,9,1,0,-0.019140685835047244,-0.025014656265748704,1.0
qwen_prm,math500,math500_matched_0181,necessary,math500_072,1,2,14,1,0,-0.018190836761901266,-0.024058095445367102,1.0
qwen_prm,math500,math500_matched_0182,necessary,math500_001,18,7,19,1,0,-0.0940957308526691,-0.12459798990171775,1.0
qwen_prm,math500,math500_matched_0183,necessary,math500_036,14,2,22,1,0,-0.14421580703018133,-0.15523408190328725,1.0
qwen_prm,math500,math500_matched_0184,necessary,math500_125,16,5,7,1,0,-0.0004884004981088745,-0.005383172874837155,1.0
qwen_prm,math500,math500_matched_0185,necessary,math500_125,26,5,7,1,0,-0.0004884004981088745,-0.2263211112375591,1.0
qwen_prm,math500,math500_matched_0186,necessary,math500_442,7,5,7,1,0,-0.0004884004981088745,-4.720149999653871,1.0
qwen_prm,math500,math500_matched_0187,necessary,math500_005,24,6,12,1,0,-0.007823250930276636,-0.011249714903104797,1.0
qwen_prm,math500,math500_matched_0188,necessary,math500_405,21,8,14,1,0,-0.01419809876412358,-0.0225131070039533,1.0
qwen_prm,math500,math500_matched_0189,necessary,math500_036,6,2,24,1,0,-0.11732018739076085,-0.1280809139542329,1.0
qwen_prm,math500,math500_matched_0190,necessary,math500_035,23,7,13,1,0,-0.012230843291547047,-0.045122214457848864,1.0
qwen_prm,math500,math500_matched_0191,necessary,math500_083,17,7,11,1,0,-0.016180160631385145,-1.2665610016686266,1.0
qwen_prm,math500,math500_matched_0192,necessary,math500_095,12,10,19,1,0,-0.026057858732359787,-0.0333982124166737,0.9990234375
qwen_prm,math500,math500_matched_0193,necessary,math500_192,11,7,11,1,0,-0.028042778810474057,-0.12208690074697073,1.0
qwen_prm,math500,math500_matched_0194,necessary,math500_424,26,12,24,1,0,-0.010785847827910285,-0.031887045452111726,1.0
qwen_prm,math500,math500_matched_0195,necessary,math500_008,8,6,12,1,0,-0.029176506590648046,-0.3783224632905033,1.0
qwen_prm,math500,math500_matched_0196,necessary,math500_113,8,6,12,1,0,-0.005862716123892074,-0.11897588376253614,1.0
qwen_prm,math500,math500_matched_0197,necessary,math500_113,25,6,12,1,0,-0.0024420024905443725,-0.05289180735675163,1.0
qwen_prm,math500,math500_matched_0198,necessary,math500_319,28,6,12,1,0,-0.0112614815553244,-0.07478967965014185,1.0
qwen_prm,math500,math500_matched_0199,necessary,math500_319,29,6,12,1,0,-0.00930861760696138,-0.07130216217298098,1.0
qwen_prm,math500,math500_matched_0000,inert,math500_363,28,7,15,1,0,-0.037708115617003095,-0.03819675476672083,1.0
qwen_prm,math500,math500_matched_0001,inert,math500_493,13,10,21,1,0,-0.6415652628573156,-0.764027023117611,1.0
qwen_prm,math500,math500_matched_0002,inert,math500_311,10,2,7,1,0,-0.05022373260072729,-0.05863905850025132,0.986328125
qwen_prm,math500,math500_matched_0003,inert,math500_301,24,3,4,1,1,-0.031956325407422055,-0.014706265884978063,0.9814453125
qwen_prm,math500,math500_matched_0004,inert,math500_301,20,2,4,1,1,-0.022537377317529833,-0.020102403580226483,0.99609375
qwen_prm,math500,math500_matched_0005,inert,math500_311,7,2,6,1,0,-0.06278960069239803,-0.0662891757569349,0.986328125
qwen_prm,math500,math500_matched_0006,inert,math500_283,20,5,7,1,0,-0.0004884004981088745,-0.0004884004981088745,1.0
qwen_prm,math500,math500_matched_0007,inert,math500_179,6,8,10,1,0,-0.01908668356676402,-0.05520302155858414,0.99951171875
qwen_prm,math500,math500_matched_0008,inert,math500_161,0,7,10,1,0,-0.013271268755777393,-0.013271268755777393,1.0
qwen_prm,math500,math500_matched_0009,inert,math500_028,19,10,13,1,0,-0.012234920069492396,-0.012725951579160785,0.99755859375
qwen_prm,math500,math500_matched_0010,inert,math500_174,4,7,10,1,0,-0.23037040145950463,-0.23233334480759193,0.9990234375
qwen_prm,math500,math500_matched_0011,inert,math500_174,27,7,10,1,0,-0.25642480063405254,-0.25740375323303677,0.99951171875
qwen_prm,math500,math500_matched_0012,inert,math500_161,20,5,9,1,0,-0.013759669253886268,-0.014248069751995142,1.0
qwen_prm,math500,math500_matched_0013,inert,math500_161,1,5,8,1,0,-0.013759669253886268,-0.013759669253886268,1.0
qwen_prm,math500,math500_matched_0014,inert,math500_480,31,7,14,1,0,-0.1044173351828704,-0.10441996689548698,0.998046875
qwen_prm,math500,math500_matched_0015,inert,math500_161,25,5,9,1,0,-0.015231397258474583,-0.016698031596169057,0.99951171875
qwen_prm,math500,math500_matched_0016,inert,math500_441,14,5,9,1,0,-0.0014652014943266236,-0.0014652014943266236,1.0
qwen_prm,math500,math500_matched_0017,inert,math500_028,25,8,11,1,0,-0.005375509817542188,-0.0063558978331835735,0.998046875
qwen_prm,math500,math500_matched_0018,inert,math500_311,1,2,5,1,0,-0.07303862123180585,-0.07466167002683965,0.98193359375
qwen_prm,math500,math500_matched_0019,inert,math500_027,5,10,15,1,0,-0.0371543081287843,-0.039597265459107196,0.99951171875
qwen_prm,math500,math500_matched_0020,inert,math500_039,27,10,15,1,1,-0.05746697876368337,-0.04616054893411529,0.986328125
qwen_prm,math500,math500_matched_0021,inert,math500_440,22,6,12,1,0,-0.0014652014943266236,-0.0029304029886532473,1.0
qwen_prm,math500,math500_matched_0022,inert,math500_191,16,5,6,1,0,-0.0029308802918709747,-0.0029308802918709747,1.0
qwen_prm,math500,math500_matched_0023,inert,math500_193,29,4,5,1,0,-0.05567996757802877,-0.05567996757802877,0.99951171875
qwen_prm,math500,math500_matched_0024,inert,math500_311,29,2,7,1,0,-0.06927563219824996,-0.07440731190023539,0.986328125
qwen_prm,math500,math500_matched_0025,inert,math500_053,29,7,8,1,0,-0.2673758336428696,-0.2673758336428696,1.0
qwen_prm,math500,math500_matched_0026,inert,math500_095,21,9,17,1,0,-0.029522506385876928,-0.030505776499224313,0.99951171875
qwen_prm,math500,math500_matched_0027,inert,math500_307,24,4,9,1,1,-2.769379191835073,-2.4004549289309187,0.61865234375
qwen_prm,math500,math500_matched_0028,inert,math500_311,8,2,6,1,0,-0.059584452745193854,-0.0655169932206288,0.986328125
qwen_prm,math500,math500_matched_0029,inert,math500_311,11,2,5,1,1,-0.08064963359831093,-0.07816875069497037,0.98193359375
qwen_prm,math500,math500_matched_0030,inert,math500_301,29,2,4,1,1,-0.01664128374160455,-0.01420098824536704,0.99609375
qwen_prm,math500,math500_matched_0031,inert,math500_276,1,10,14,1,0,-0.06912319101134372,-0.07304044573665605,0.998046875
qwen_prm,math500,math500_matched_0032,inert,math500_276,7,8,12,1,0,-0.07642309729936318,-0.07840533982204952,0.9970703125
qwen_prm,math500,math500_matched_0033,inert,math500_143,21,6,11,1,0,-0.05039640331167221,-0.05040722009165445,0.99755859375
qwen_prm,math500,math500_matched_0034,inert,math500_221,5,7,14,1,1,-0.04711953585215635,-0.030393183696040445,0.984375
qwen_prm,math500,math500_matched_0035,inert,math500_289,6,8,12,1,1,-0.08619637424120839,-0.08277087541818094,0.99609375
qwen_prm,math500,math500_matched_0036,inert,math500_407,28,7,9,1,0,-0.07283370294146872,-0.07283370294146872,1.0
qwen_prm,math500,math500_matched_0037,inert,math500_310,6,10,13,1,1,-0.01669683740441007,-0.016208436906301193,0.99951171875
qwen_prm,math500,math500_matched_0038,inert,math500_218,3,6,9,1,0,-0.008813011543328642,-0.010278929225824924,1.0
qwen_prm,math500,math500_matched_0039,inert,math500_218,23,6,9,1,0,-0.008324611045219766,-0.010769002386996112,1.0
qwen_prm,math500,math500_matched_0040,inert,math500_131,23,10,17,1,1,-0.004396081786197598,-0.0039076812880887235,0.99951171875
qwen_prm,math500,math500_matched_0041,inert,math500_439,29,10,12,1,0,-1.2211053655552677,-1.4144108948600924,0.99755859375
qwen_prm,math500,math500_matched_0042,inert,math500_040,2,7,11,1,0,-0.03881107950478707,-0.03881107950478707,1.0
qwen_prm,math500,math500_matched_0043,inert,math500_161,2,7,11,1,0,-0.014254596262256834,-0.014743235411974571,1.0
qwen_prm,math500,math500_matched_0044,inert,math500_406,16,9,10,1,1,-0.3584389805231248,-0.350588106047386,0.9912109375
qwen_prm,math500,math500_matched_0045,inert,math500_481,21,4,11,1,0,-8.047746432480261,-8.291526406163351,0.99609375
qwen_prm,math500,math500_matched_0046,inert,math500_480,12,12,13,1,0,-0.01712875811894584,-0.02547236480470289,0.9990234375
qwen_prm,math500,math500_matched_0047,inert,math500_410,24,9,11,1,0,-0.08584110483019607,-0.08779709567386354,1.0
qwen_prm,math500,math500_matched_0048,inert,math500_441,4,5,9,1,0,-0.0019538406440443618,-0.0019538406440443618,1.0
qwen_prm,math500,math500_matched_0049,inert,math500_191,2,6,10,1,0,-0.007821097455277917,-0.060043725570261976,0.99951171875
qwen_prm,math500,math500_matched_0050,inert,math500_276,3,11,14,1,0,-1.0732779510965291,-1.1022919773162998,0.99658203125
qwen_prm,math500,math500_matched_0051,inert,math500_363,9,8,18,1,0,-0.009773741803362896,-0.01026214230147177,1.0
qwen_prm,math500,math500_matched_0052,inert,math500_022,27,10,19,1,0,-0.05159942190459398,-0.053557088453013914,1.0
qwen_prm,math500,math500_matched_0053,inert,math500_234,12,10,11,1,0,-0.22354240367821845,-0.22354240367821845,1.0
qwen_prm,math500,math500_matched_0054,inert,math500_276,6,10,13,1,0,-2.2946766405087913,-2.3981328753884354,0.99169921875
qwen_prm,math500,math500_matched_0055,inert,math500_022,12,8,18,1,0,-0.018108174312024196,-0.01909049266213465,1.0
qwen_prm,math500,math500_matched_0056,inert,math500_463,27,9,10,1,1,-0.01862352881681386,-0.008316689109415493,0.98974609375
qwen_prm,math500,math500_matched_0057,inert,math500_463,1,11,12,1,1,-0.01763635844457153,-0.008808444321006142,0.9912109375
qwen_prm,math500,math500_matched_0058,inert,math500_463,20,8,9,1,0,-0.004892616083052102,-0.007828038934496838,0.99951171875
qwen_prm,math500,math500_matched_0059,inert,math500_139,19,14,15,1,0,-0.05153217077508919,-0.05299952246903892,0.9990234375
qwen_prm,math500,math500_matched_0060,inert,math500_244,24,17,18,1,1,-0.044212205310829825,-0.04372380481272095,0.99951171875
qwen_prm,math500,math500_matched_0061,inert,math500_363,18,7,14,1,0,-0.0181910756468532,-0.0181910756468532,0.99951171875
qwen_prm,math500,math500_matched_0062,inert,math500_341,20,11,14,1,0,-0.033960051078853144,-0.1058634591359285,0.99072265625
qwen_prm,math500,math500_matched_0063,inert,math500_161,10,7,10,1,0,-0.013766195764147959,-0.013766195764147959,1.0
qwen_prm,math500,math500_matched_0064,inert,math500_022,14,10,18,1,0,-0.023989161206465975,-1.0670456922715934,1.0
qwen_prm,math500,math500_matched_0065,inert,math500_454,22,2,10,1,0,-0.10000194568936285,-0.10440879510454305,0.99951171875
qwen_prm,math500,math500_matched_0066,inert,math500_450,12,7,23,1,1,-0.09131702106188952,-0.08885939161772495,0.9990234375
qwen_prm,math500,math500_matched_0067,inert,math500_112,24,3,13,1,0,-0.030364957470607735,-0.03183953573115067,1.0
qwen_prm,math500,math500_matched_0068,inert,math500_310,29,2,8,1,0,-0.011270632802279421,-0.01572003640819232,0.99951171875
qwen_prm,math500,math500_matched_0069,inert,math500_200,29,9,21,1,0,-0.00930477452348727,-0.00930477452348727,1.0
qwen_prm,math500,math500_matched_0070,inert,math500_143,15,11,22,1,0,-0.021544778079479014,-0.02349885737513224,0.99951171875
qwen_prm,math500,math500_matched_0071,inert,math500_310,28,5,14,1,1,-0.010270039784425894,-0.009781639286317019,0.99951171875
qwen_prm,math500,math500_matched_0072,inert,math500_095,26,8,18,1,1,-0.7914548650837159,-0.6481722387574701,0.99951171875
qwen_prm,math500,math500_matched_0073,inert,math500_013,29,10,21,1,0,-0.2353662256219446,-0.23634302661816234,1.0
qwen_prm,math500,math500_matched_0074,inert,math500_346,11,7,16,1,0,-0.03830385149492655,-0.04025816967553171,1.0
qwen_prm,math500,math500_matched_0075,inert,math500_409,5,10,19,1,0,-0.5628375372846348,-0.5667547891912698,0.99609375
qwen_prm,math500,math500_matched_0076,inert,math500_472,21,6,15,1,0,-0.018109855223431115,-0.020069448339769744,1.0
qwen_prm,math500,math500_matched_0077,inert,math500_135,14,2,13,1,0,-0.03337365465574047,-0.03831099621155861,0.990234375
qwen_prm,math500,math500_matched_0078,inert,math500_260,6,3,12,1,0,-0.06252837414921945,-0.06303093975355166,0.99755859375
qwen_prm,math500,math500_matched_0079,inert,math500_320,2,14,22,1,0,-0.33247066647204976,-0.42327518425344296,0.99951171875
qwen_prm,math500,math500_matched_0080,inert,math500_049,5,7,15,1,0,-0.008335424579013718,-0.015178528718547177,1.0
qwen_prm,math500,math500_matched_0081,inert,math500_424,7,10,19,1,0,-0.015690088404956486,-0.01617848890306536,0.99951171875
qwen_prm,math500,math500_matched_0082,inert,math500_260,19,5,13,1,0,-0.11536867599014972,-0.12517700218608652,0.99951171875
qwen_prm,math500,math500_matched_0083,inert,math500_318,15,6,13,1,0,-0.005862477005254677,-0.006350877503363552,0.99951171875
qwen_prm,math500,math500_matched_0084,inert,math500_049,29,7,15,1,0,-0.008335424579013718,-0.013221339706688044,1.0
qwen_prm,math500,math500_matched_0085,inert,math500_022,30,8,16,1,0,-0.010268610699293752,-1.741482144116447,1.0
qwen_prm,math500,math500_matched_0086,inert,math500_472,17,6,17,1,0,-0.01712825820142416,-0.019089774605507794,1.0
qwen_prm,math500,math500_matched_0087,inert,math500_182,18,3,9,1,1,-0.000976800996217749,-0.0004884004981088745,0.99951171875
qwen_prm,math500,math500_matched_0088,inert,math500_151,6,5,12,1,1,-0.7697419365547065,-0.7569486391635543,0.98583984375
qwen_prm,math500,math500_matched_0089,inert,math500_186,15,5,12,1,0,-0.08897721445682862,-0.09590399979677647,0.99951171875
qwen_prm,math500,math500_matched_0090,inert,math500_373,26,5,12,1,0,-0.09956248622563439,-0.1015182393538078,1.0
qwen_prm,math500,math500_matched_0091,inert,math500_493,3,9,16,1,0,-0.8647999500135005,-1.863143935932194,1.0
qwen_prm,math500,math500_matched_0092,inert,math500_260,21,7,14,1,0,-0.07610843920417275,-0.07856316932165654,0.99951171875
qwen_prm,math500,math500_matched_0093,inert,math500_480,14,11,16,1,1,-0.18245200405653078,-0.18147472529006678,0.998046875
qwen_prm,math500,math500_matched_0094,inert,math500_310,5,2,8,1,0,-0.015719797756583456,-0.026182228445226198,0.99951171875
qwen_prm,math500,math500_matched_0095,inert,math500_112,20,9,14,1,0,-0.43793497618571675,-0.44022225673560605,0.990234375
qwen_prm,math500,math500_matched_0096,inert,math500_333,8,9,19,1,1,-4.052724083998023,-3.975314802344762,0.99755859375
qwen_prm,math500,math500_matched_0097,inert,math500_142,20,7,12,1,1,-0.12338709616062833,-0.10869175006755567,0.99560546875
qwen_prm,math500,math500_matched_0098,inert,math500_104,15,17,19,1,1,-8.821214772826787,-8.34993764749841,0.59765625
qwen_prm,math500,math500_matched_0099,inert,math500_083,30,2,5,1,0,-0.1325655440487505,-0.2039833337401168,0.99951171875
qwen_prm,math500,math500_matched_0100,inert,math500_311,15,2,6,1,0,-0.051174999347828175,-0.06065150638989783,0.986328125
qwen_prm,math500,math500_matched_0101,inert,math500_311,16,2,6,1,0,-0.06057659337531338,-0.06494490989198481,0.98291015625
qwen_prm,math500,math500_matched_0102,inert,math500_311,19,2,6,1,0,-0.04328471208407343,-0.05466294458697467,0.986328125
qwen_prm,math500,math500_matched_0103,inert,math500_311,20,2,6,1,0,-0.05363541808298504,-0.06452135441362648,0.986328125
qwen_prm,math500,math500_matched_0104,inert,math500_311,21,2,6,1,0,-0.04481185260631776,-0.053727361995112716,0.986328125
qwen_prm,math500,math500_matched_0105,inert,math500_311,31,2,6,1,0,-0.059584452745193854,-0.0655169932206288,0.986328125
qwen_prm,math500,math500_matched_0106,inert,math500_333,28,5,18,1,1,-0.8141424330146068,-0.7868461331825475,0.99951171875
qwen_prm,math500,math500_matched_0107,inert,math500_472,30,6,14,1,1,-0.022506623107499717,-0.022503509171545574,1.0
qwen_prm,math500,math500_matched_0108,inert,math500_123,5,12,16,1,0,-0.0762331942255845,-0.07770245887069181,0.998046875
qwen_prm,math500,math500_matched_0109,inert,math500_439,3,12,15,1,0,-0.16677579838147,-0.16874569449804677,0.99853515625
qwen_prm,math500,math500_matched_0110,inert,math500_334,15,9,26,1,1,-3.78059181575609,-3.7347549287599553,0.9951171875
qwen_prm,math500,math500_matched_0111,inert,math500_122,7,7,15,1,0,-0.020692061490399476,-0.020692061490399476,1.0
qwen_prm,math500,math500_matched_0112,inert,math500_049,17,7,15,1,0,-0.00636788828270304,-0.012720438449128905,1.0
qwen_prm,math500,math500_matched_0113,inert,math500_436,28,14,17,1,0,-0.02888900125368403,-0.04746817122920678,0.99365234375
qwen_prm,math500,math500_matched_0114,inert,math500_122,15,7,11,1,0,-0.014718358740695487,-0.016184993078389963,1.0
qwen_prm,math500,math500_matched_0115,inert,math500_318,12,7,12,1,0,-0.008810129424856277,-0.008810129424856277,1.0
qwen_prm,math500,math500_matched_0116,inert,math500_210,31,6,10,1,0,-0.3985430265961127,-0.4155013828400274,0.998046875
qwen_prm,math500,math500_matched_0117,inert,math500_191,22,6,10,1,0,-0.008797658631801205,-0.10419451871516688,0.99853515625
qwen_prm,math500,math500_matched_0118,inert,math500_210,23,6,10,1,1,-2.8518996838332695,-2.4630367660108585,0.9970703125
qwen_prm,math500,math500_matched_0119,inert,math500_174,12,6,11,1,0,-0.0645798770704393,-0.06604603340454444,1.0
qwen_prm,math500,math500_matched_0120,inert,math500_218,25,6,11,1,0,-0.02119943835927801,-0.022665356041774293,1.0
qwen_prm,math500,math500_matched_0121,inert,math500_174,9,5,10,1,0,-0.23627709693098178,-0.25467208353787374,1.0
qwen_prm,math500,math500_matched_0122,inert,math500_174,16,6,11,1,0,-0.038071926963435296,-0.039538561301129774,1.0
qwen_prm,math500,math500_matched_0123,inert,math500_395,23,10,18,1,0,-0.0048878280788319,-0.006353029573158524,1.0
qwen_prm,math500,math500_matched_0124,inert,math500_453,11,4,15,1,0,-0.012718750043708763,-0.016639148359333902,0.99951171875
qwen_prm,math500,math500_matched_0125,inert,math500_344,8,2,8,1,0,-0.059199099374230256,-0.0621373972766772,0.99853515625
qwen_prm,math500,math500_matched_0126,inert,math500_365,16,10,13,1,1,-3.0578400642678925,-2.892745383538554,0.94384765625
qwen_prm,math500,math500_matched_0127,inert,math500_139,7,15,16,1,1,-1.669776972533562,-1.6480584485789191,0.978515625
qwen_prm,math500,math500_matched_0128,inert,math500_022,17,2,20,1,0,-0.02494286772408532,-0.04770095499826997,0.99609375
qwen_prm,math500,math500_matched_0129,inert,math500_135,0,2,13,1,0,-0.029959015742811512,-0.03440700079265666,0.990234375
qwen_prm,math500,math500_matched_0130,inert,math500_135,4,2,13,1,0,-0.044297725307700604,-0.046765987977731675,0.98583984375
qwen_prm,math500,math500_matched_0131,inert,math500_337,13,8,12,1,0,-0.02941107424232534,-0.044249472951023446,0.998046875
qwen_prm,math500,math500_matched_0132,inert,math500_293,21,8,12,1,0,-0.004885198472476132,-0.0492928329054205,0.9990234375
qwen_prm,math500,math500_matched_0133,inert,math500_179,7,11,13,1,0,-0.026946965158074453,-0.0529850751562958,0.9990234375
qwen_prm,math500,math500_matched_0134,inert,math500_375,12,13,14,1,0,-0.038003055611181585,-0.038003055611181585,1.0
qwen_prm,math500,math500_matched_0135,inert,math500_375,17,13,14,1,1,-0.03139094297316666,-0.030902542475057786,0.99951171875
qwen_prm,math500,math500_matched_0136,inert,math500_311,3,2,7,1,0,-0.056112833106046235,-0.06598727209612276,0.986328125
qwen_prm,math500,math500_matched_0137,inert,math500_311,13,2,7,1,0,-0.07558367677039346,-0.07809169882332305,0.986328125
qwen_prm,math500,math500_matched_0138,inert,math500_311,23,2,7,1,0,-0.05456688269348239,-0.06792184936619158,0.986328125
qwen_prm,math500,math500_matched_0139,inert,math500_160,30,7,11,1,0,-1.239543595980216,-1.2400382248231092,0.99755859375
qwen_prm,math500,math500_matched_0140,inert,math500_161,5,7,11,1,0,-0.014254596262256834,-0.014254596262256834,1.0
qwen_prm,math500,math500_matched_0141,inert,math500_144,28,7,10,1,0,-0.01520723654202209,-0.05145325780761512,0.9990234375
qwen_prm,math500,math500_matched_0142,inert,math500_356,8,5,21,1,1,-0.0649514511340892,-0.06342774662007962,0.99951171875
qwen_prm,math500,math500_matched_0143,inert,math500_237,6,12,18,1,0,-0.0156467569272573,-0.03586843828245344,0.9990234375
qwen_prm,math500,math500_matched_0144,inert,math500_095,0,12,18,1,1,-0.023596215523510527,-0.02213053672596618,0.9990234375
qwen_prm,math500,math500_matched_0145,inert,math500_218,5,6,9,1,0,-0.008813250194937505,-0.010768285030740855,1.0
qwen_prm,math500,math500_matched_0146,inert,math500_463,6,6,10,1,0,-0.009292047887656335,-0.009292764542854527,0.99951171875
qwen_prm,math500,math500_matched_0147,inert,math500_143,2,6,10,1,0,-0.018125497056156094,-0.01910349224413283,0.99951171875
qwen_prm,math500,math500_matched_0148,inert,math500_418,31,6,10,1,0,-0.033658218589320395,-0.033658218589320395,1.0
qwen_prm,math500,math500_matched_0149,inert,math500_160,4,6,14,1,0,-0.015642196549445046,-0.04118933489997644,0.998046875
qwen_prm,math500,math500_matched_0150,inert,math500_049,13,7,15,1,0,-0.00636788828270304,-0.013209316483798576,1.0
qwen_prm,math500,math500_matched_0151,inert,math500_013,8,11,20,1,0,-0.2378161277171924,-0.23928132921151904,1.0
qwen_prm,math500,math500_matched_0152,inert,math500_095,15,16,20,1,0,-0.02312506689247457,-0.024101867888692317,0.99951171875
qwen_prm,math500,math500_matched_0153,inert,math500_311,2,2,7,1,0,-0.07843185177717676,-0.09683316164738004,0.986328125
qwen_prm,math500,math500_matched_0154,inert,math500_424,31,11,22,1,0,-0.007830449133029403,-0.008807250129247152,1.0
qwen_prm,math500,math500_matched_0155,inert,math500_389,31,12,17,1,0,-1.8026423124311128,-1.8095022108223902,0.99609375
qwen_prm,math500,math500_matched_0156,inert,math500_028,7,8,11,1,0,-0.011245166249477967,-0.022108422795323174,0.99560546875
qwen_prm,math500,math500_matched_0157,inert,math500_118,14,8,10,1,1,-2.4808196202022663,-2.1527369004715395,0.85791015625
qwen_prm,math500,math500_matched_0158,inert,math500_095,30,8,18,1,0,-0.04027183311948143,-0.04224471352608514,0.99951171875
qwen_prm,math500,math500_matched_0159,inert,math500_095,24,12,20,1,1,-0.02410330073206017,-0.023126261084233556,0.9990234375
qwen_prm,math500,math500_matched_0160,inert,math500_112,10,9,19,1,0,-0.8566543896898973,-1.304971268925322,0.99658203125
qwen_prm,math500,math500_matched_0161,inert,math500_024,26,11,34,1,0,-0.03523141182611123,-0.3734666343681742,0.99951171875
qwen_prm,math500,math500_matched_0162,inert,math500_407,7,5,13,1,0,-0.04176128360418712,-0.04567111509189895,0.99951171875
qwen_prm,math500,math500_matched_0163,inert,math500_488,6,3,9,1,0,-0.007828527262915481,-0.007828527262915481,0.9990234375
qwen_prm,math500,math500_matched_0164,inert,math500_037,16,2,5,1,0,-0.72628816002708,-1.6404051815825624,0.98974609375
qwen_prm,math500,math500_matched_0165,inert,math500_093,30,2,7,1,1,-0.003419758326540645,-0.0029313578284317706,0.99951171875
qwen_prm,math500,math500_matched_0166,inert,math500_357,28,7,9,1,0,-0.7804731184882853,-1.0347968252069553,0.97265625
qwen_prm,math500,math500_matched_0167,inert,math500_040,25,8,13,1,0,-0.0029308802918709747,-0.0029308802918709747,1.0
qwen_prm,math500,math500_matched_0168,inert,math500_086,24,7,9,1,0,-0.03057111407552472,-0.031059514573633592,1.0
qwen_prm,math500,math500_matched_0169,inert,math500_086,26,7,9,1,0,-0.029103044323233462,-0.029591444821342336,1.0
qwen_prm,math500,math500_matched_0170,inert,math500_086,31,7,9,1,0,-0.028126004675406848,-0.028126004675406848,1.0
qwen_prm,math500,math500_matched_0171,inert,math500_139,5,18,20,1,1,-0.09366354483849339,-0.08433951948317996,0.990234375
qwen_prm,math500,math500_matched_0172,inert,math500_038,15,4,12,1,1,-0.0014654401459354874,-0.0009770396478266127,0.99951171875
qwen_prm,math500,math500_matched_0173,inert,math500_123,24,12,16,1,0,-0.074702570560973,-0.07519264325443019,0.99853515625
qwen_prm,math500,math500_matched_0174,inert,math500_313,9,12,16,1,0,-0.02742931704096456,-0.03778741043583358,0.9990234375
qwen_prm,math500,math500_matched_0175,inert,math500_074,29,2,19,1,1,-0.005374076974174336,-0.004884482284306472,0.998046875
qwen_prm,math500,math500_matched_0176,inert,math500_205,11,11,18,1,0,-0.2003087271003834,-0.20079760513505307,0.99951171875
qwen_prm,math500,math500_matched_0177,inert,math500_055,1,6,8,1,0,-0.008314285256549928,-0.008314285256549928,1.0
qwen_prm,math500,math500_matched_0178,inert,math500_269,1,6,8,1,1,-0.09122492461193676,-0.0912246859603279,0.9990234375
qwen_prm,math500,math500_matched_0179,inert,math500_269,7,6,8,1,1,-0.06413697145445238,-0.06315993180662577,0.9990234375
qwen_prm,math500,math500_matched_0180,inert,math500_269,17,6,8,1,1,-0.044374148479244487,-0.043885747981135606,0.99951171875
qwen_prm,math500,math500_matched_0181,inert,math500_311,26,2,7,1,0,-0.06197325386522051,-0.07736511921839592,0.986328125
qwen_prm,math500,math500_matched_0182,inert,math500_390,28,7,15,1,1,-0.058089683423404447,-0.05563328326908095,1.0
qwen_prm,math500,math500_matched_0183,inert,math500_310,13,2,8,1,0,-0.026630925605368838,-0.029655023072402302,1.0
qwen_prm,math500,math500_matched_0184,inert,math500_174,3,5,8,1,0,-0.24976485628708603,-0.24976677205278405,0.99951171875
qwen_prm,math500,math500_matched_0185,inert,math500_174,11,5,8,1,0,-0.23923979799838269,-0.2392504127518286,0.9990234375
qwen_prm,math500,math500_matched_0186,inert,math500_161,17,5,8,1,0,-0.014742996760365707,-0.014742996760365707,0.99951171875
qwen_prm,math500,math500_matched_0187,inert,math500_380,6,6,15,1,1,-0.3221048648376867,-0.29919616029513013,0.99951171875
qwen_prm,math500,math500_matched_0188,inert,math500_363,31,8,12,1,0,-0.003908875479847713,-0.004885915127674325,1.0
qwen_prm,math500,math500_matched_0189,inert,math500_310,7,2,8,1,0,-0.017702675148744327,-0.029706108088686938,0.99951171875
qwen_prm,math500,math500_matched_0190,inert,math500_160,19,7,16,1,0,-0.007328633806388357,-0.03042630116534981,0.99951171875
qwen_prm,math500,math500_matched_0191,inert,math500_390,18,7,13,1,0,-0.04760778212803735,-0.050544646019030845,1.0
qwen_prm,math500,math500_matched_0192,inert,math500_041,27,10,16,1,0,-0.362336143342124,-0.8237550147214436,0.87841796875
qwen_prm,math500,math500_matched_0193,inert,math500_390,25,7,13,1,0,-0.05173770178375764,-0.053204575941146574,1.0
qwen_prm,math500,math500_matched_0194,inert,math500_095,8,12,20,1,0,-0.024140298427497413,-0.02462941511377595,0.99951171875
qwen_prm,math500,math500_matched_0195,inert,math500_191,9,6,10,1,0,-0.002442241142153236,-0.05372593503038334,0.99951171875
qwen_prm,math500,math500_matched_0196,inert,math500_055,4,6,10,1,0,-0.013705866277989608,-0.013705866277989608,0.99951171875
qwen_prm,math500,math500_matched_0197,inert,math500_142,18,6,10,1,1,-0.050004118152962206,-0.04346986672566283,1.0
qwen_prm,math500,math500_matched_0198,inert,math500_299,14,6,10,1,0,-0.041455750789454286,-0.043412939801313416,0.99951171875
qwen_prm,math500,math500_matched_0199,inert,math500_418,24,6,10,1,0,-0.04052748636720043,-0.041015886865309305,1.0
rlhflow_prm,math500,math500_matched_0000,necessary,math500_008,20,7,15,1,0,-0.3087016180837851,-1.1831203960919239,0.98486328125
rlhflow_prm,math500,math500_matched_0001,necessary,math500_013,4,10,21,1,0,-0.15065303543230432,-0.18256979973109647,0.99853515625
rlhflow_prm,math500,math500_matched_0002,necessary,math500_028,17,2,7,1,0,-0.10393684945979005,-0.12200954321647516,0.99169921875
rlhflow_prm,math500,math500_matched_0003,necessary,math500_052,1,3,4,1,0,-0.1344495609532277,-0.20076854743097472,0.986328125
rlhflow_prm,math500,math500_matched_0004,necessary,math500_053,10,2,4,1,0,-0.08094634700591663,-0.08585145371744178,0.9873046875
rlhflow_prm,math500,math500_matched_0005,necessary,math500_056,13,2,6,1,1,-0.060936590169936564,-0.05504644900081227,0.9892578125
rlhflow_prm,math500,math500_matched_0006,necessary,math500_057,14,5,7,1,0,-0.1855057074152185,-0.19789345314897194,0.9951171875
rlhflow_prm,math500,math500_matched_0007,necessary,math500_057,10,8,10,1,0,-0.16025678029257345,-0.16469468584303215,0.99658203125
rlhflow_prm,math500,math500_matched_0008,necessary,math500_067,5,7,10,1,0,-0.18779809191014032,-0.2860619418030831,0.998046875
rlhflow_prm,math500,math500_matched_0009,necessary,math500_067,25,10,13,1,0,-0.26112940341094465,-0.4271880769144796,0.99755859375
rlhflow_prm,math500,math500_matched_0010,necessary,math500_067,9,7,10,1,0,-0.19024839291631673,-0.38021787310854444,0.9990234375
rlhflow_prm,math500,math500_matched_0011,necessary,math500_067,19,7,10,1,0,-0.2162131907635546,-0.34850625376639915,0.99853515625
rlhflow_prm,math500,math500_matched_0012,necessary,math500_069,9,5,9,1,0,-1.815502721814167,-1.819226962691616,0.896484375
rlhflow_prm,math500,math500_matched_0013,necessary,math500_069,15,5,8,1,0,-1.7407413614178981,-1.7605799246201828,0.900390625
rlhflow_prm,math500,math500_matched_0014,necessary,math500_077,3,7,14,1,0,-0.028456565145993727,-0.03334558741658462,0.9990234375
rlhflow_prm,math500,math500_matched_0015,necessary,math500_083,3,5,9,1,0,-2.667450073895968,-3.374935521674357,0.9326171875
rlhflow_prm,math500,math500_matched_0016,necessary,math500_083,11,5,9,1,0,-2.606677446356424,-3.3058037653498302,0.92919921875
rlhflow_prm,math500,math500_matched_0017,necessary,math500_083,16,8,11,1,0,-3.534716738528509,-3.7256814579540767,0.9599609375
rlhflow_prm,math500,math500_matched_0018,necessary,math500_086,13,2,5,1,1,-0.022551226680363117,-0.02157778436576144,0.99658203125
rlhflow_prm,math500,math500_matched_0019,necessary,math500_087,1,10,15,1,0,-0.1325825109934853,-0.913077242582982,0.99560546875
rlhflow_prm,math500,math500_matched_0020,necessary,math500_087,10,10,15,1,0,-0.1303306623447059,-0.8880287824979402,0.99609375
rlhflow_prm,math500,math500_matched_0021,necessary,math500_113,4,6,12,1,0,-1.5518109149852422,-2.993746010553885,0.93896484375
rlhflow_prm,math500,math500_matched_0022,necessary,math500_121,27,5,6,1,0,-0.00879885516144605,-0.014681463716121446,0.99951171875
rlhflow_prm,math500,math500_matched_0023,necessary,math500_125,13,4,5,1,0,-0.15473776666989997,-0.1669729226299362,0.9951171875
rlhflow_prm,math500,math500_matched_0024,necessary,math500_125,29,2,7,1,0,-0.11525466643286733,-0.29370588469617537,0.9873046875
rlhflow_prm,math500,math500_matched_0025,necessary,math500_128,20,7,8,1,0,-2.1270823289670653,-2.673252648621528,0.935546875
rlhflow_prm,math500,math500_matched_0026,necessary,math500_130,19,9,17,1,1,-1.1454708993446798,-1.0368558322790216,0.900390625
rlhflow_prm,math500,math500_matched_0027,necessary,math500_132,15,4,9,1,0,-0.09452281117125502,-0.2671026544391982,0.99658203125
rlhflow_prm,math500,math500_matched_0028,necessary,math500_148,1,2,6,1,1,-0.030477532308112544,-0.02851986435862184,0.99560546875
rlhflow_prm,math500,math500_matched_0029,necessary,math500_148,5,2,5,1,1,-0.02651838309443699,-0.022111291053287806,0.99560546875
rlhflow_prm,math500,math500_matched_0030,necessary,math500_148,10,2,4,1,0,-0.04201258643809448,-0.11695906089300946,0.9970703125
rlhflow_prm,math500,math500_matched_0031,necessary,math500_151,2,10,14,1,0,-3.957094088321861,-4.099912487771136,0.7216796875
rlhflow_prm,math500,math500_matched_0032,necessary,math500_159,6,8,12,1,0,-0.12610657870085654,-0.12907281646268154,0.9951171875
rlhflow_prm,math500,math500_matched_0033,necessary,math500_159,11,6,11,1,0,-0.10519894104064129,-0.12239911700220761,0.990234375
rlhflow_prm,math500,math500_matched_0034,necessary,math500_186,18,7,14,1,0,-1.683201287379827,-1.697474143097283,0.916015625
rlhflow_prm,math500,math500_matched_0035,necessary,math500_186,15,8,12,1,0,-1.260527968114011,-1.3841455407673007,0.89501953125
rlhflow_prm,math500,math500_matched_0036,necessary,math500_196,24,7,9,1,0,-0.23295425144262033,-0.325118083129574,0.98974609375
rlhflow_prm,math500,math500_matched_0037,necessary,math500_202,13,10,13,1,0,-1.3645460813404484,-1.4003652762975631,0.99169921875
rlhflow_prm,math500,math500_matched_0038,necessary,math500_207,0,6,9,1,0,-0.04182250351667403,-0.129035419158206,0.99853515625
rlhflow_prm,math500,math500_matched_0039,necessary,math500_207,2,6,9,1,0,-0.0388868396716097,-0.061090083209958033,0.99853515625
rlhflow_prm,math500,math500_matched_0040,necessary,math500_209,12,10,17,1,1,-1.145992176409853,-1.0780784010171856,0.92529296875
rlhflow_prm,math500,math500_matched_0041,necessary,math500_252,14,10,12,1,0,-0.7907443290559861,-1.3675746444769563,0.9443359375
rlhflow_prm,math500,math500_matched_0042,necessary,math500_268,16,7,11,1,0,-0.061377205178524644,-0.14513488400471677,0.99853515625
rlhflow_prm,math500,math500_matched_0043,necessary,math500_268,30,7,11,1,0,-0.05843798254733646,-0.09262254560600396,0.99853515625
rlhflow_prm,math500,math500_matched_0044,necessary,math500_273,18,9,10,1,0,-0.6953502925102301,-0.721294098836645,0.9609375
rlhflow_prm,math500,math500_matched_0045,necessary,math500_284,25,4,11,1,1,-5.586007985992986,-5.440557640309083,0.658203125
rlhflow_prm,math500,math500_matched_0046,necessary,math500_314,21,12,13,1,0,-0.42367533335183605,-0.43167514681214836,0.99560546875
rlhflow_prm,math500,math500_matched_0047,necessary,math500_314,17,9,11,1,0,-0.3805348810106107,-0.3981985009176672,0.98193359375
rlhflow_prm,math500,math500_matched_0048,necessary,math500_321,24,5,9,1,0,-0.0714274717307208,-0.7086107404427751,0.99609375
rlhflow_prm,math500,math500_matched_0049,necessary,math500_321,14,6,10,1,0,-0.11192457236641862,-0.4724444401351683,0.99072265625
rlhflow_prm,math500,math500_matched_0050,necessary,math500_325,14,11,14,1,0,-0.08524607665885181,-0.5564218957880729,0.990234375
rlhflow_prm,math500,math500_matched_0051,necessary,math500_333,28,8,18,1,0,-3.522147541450522,-3.921729241484378,0.89013671875
rlhflow_prm,math500,math500_matched_0052,necessary,math500_333,8,10,19,1,0,-3.5660651143853372,-3.767332282961501,0.88427734375
rlhflow_prm,math500,math500_matched_0053,necessary,math500_336,5,10,11,1,0,-0.06346036714423547,-0.07133342124469473,0.99853515625
rlhflow_prm,math500,math500_matched_0054,necessary,math500_337,21,10,13,1,0,-0.1672215762930035,-0.22230021918246054,0.990234375
rlhflow_prm,math500,math500_matched_0055,necessary,math500_344,27,8,18,1,0,-0.08969007011644595,-0.09360708642383489,0.998046875
rlhflow_prm,math500,math500_matched_0056,necessary,math500_407,15,9,10,1,1,-0.07788914827682573,-0.07691354685813635,0.99609375
rlhflow_prm,math500,math500_matched_0057,necessary,math500_407,0,11,12,1,0,-0.1161771389412645,-0.11717340974004149,0.994140625
rlhflow_prm,math500,math500_matched_0058,necessary,math500_415,9,8,9,1,0,-2.0353602637357757,-2.185566855032261,0.96630859375
rlhflow_prm,math500,math500_matched_0059,necessary,math500_415,6,14,15,1,0,-1.6989420749855362,-1.7706628986070034,0.91748046875
rlhflow_prm,math500,math500_matched_0060,necessary,math500_431,10,17,18,1,1,-2.730666632835972,-2.6857730676986487,0.6259765625
rlhflow_prm,math500,math500_matched_0061,necessary,math500_453,27,7,14,1,0,-0.4790759583810331,-0.6311140708291249,0.9892578125
rlhflow_prm,math500,math500_matched_0062,necessary,math500_461,11,11,14,1,0,-0.23434618634381157,-0.24427710085413346,0.986328125
rlhflow_prm,math500,math500_matched_0063,necessary,math500_487,4,7,10,1,0,-0.18581001941562122,-0.20013635469067664,0.99609375
rlhflow_prm,math500,math500_matched_0064,necessary,math500_493,4,10,18,1,0,-1.5428549463661898,-2.005189323226857,0.90966796875
rlhflow_prm,math500,math500_matched_0065,necessary,math500_028,5,2,11,1,1,-0.20419507898713285,-0.19668780228135246,0.984375
rlhflow_prm,math500,math500_matched_0066,necessary,math500_192,2,7,22,1,0,-3.8860529657212166,-4.881424955508498,0.81298828125
rlhflow_prm,math500,math500_matched_0067,necessary,math500_028,29,3,12,1,0,-0.19007928247066638,-0.19808081962239488,0.99072265625
rlhflow_prm,math500,math500_matched_0068,necessary,math500_056,1,2,9,1,0,-0.04946856287919949,-0.34696025280505094,0.99365234375
rlhflow_prm,math500,math500_matched_0069,necessary,math500_142,2,9,20,1,0,-1.7046114004019783,-1.9933757674635815,0.9716796875
rlhflow_prm,math500,math500_matched_0070,necessary,math500_013,3,11,23,1,0,-0.15211655957988554,-0.18804005251137776,0.99755859375
rlhflow_prm,math500,math500_matched_0071,necessary,math500_130,9,5,15,1,0,-1.1925138371204205,-1.3530998458148271,0.85400390625
rlhflow_prm,math500,math500_matched_0072,necessary,math500_440,0,8,19,1,0,-0.46403330591480463,-1.3531919582651226,0.99462890625
rlhflow_prm,math500,math500_matched_0073,necessary,math500_344,16,10,20,1,0,-0.10097294310620977,-0.10488971443425132,0.9990234375
rlhflow_prm,math500,math500_matched_0074,necessary,math500_476,17,7,17,1,0,-0.12080854135628134,-0.21972573139170556,0.99462890625
rlhflow_prm,math500,math500_matched_0075,necessary,math500_492,31,10,20,1,1,-0.49891461286349614,-0.4935163414376794,0.98095703125
rlhflow_prm,math500,math500_matched_0076,necessary,math500_072,24,6,14,1,0,-0.08212727530253949,-0.21264100383892587,0.99560546875
rlhflow_prm,math500,math500_matched_0077,necessary,math500_055,2,2,10,1,0,-0.14257459789636753,-0.17481339180861313,0.98876953125
rlhflow_prm,math500,math500_matched_0078,necessary,math500_028,1,3,14,1,0,-0.1861576548856595,-0.18621795510966657,0.98583984375
rlhflow_prm,math500,math500_matched_0079,necessary,math500_333,27,14,23,1,0,-3.5462692258750272,-3.5905289459392242,0.9111328125
rlhflow_prm,math500,math500_matched_0080,necessary,math500_453,17,7,16,1,0,-0.2448825593427937,-0.2792120824905557,0.994140625
rlhflow_prm,math500,math500_matched_0081,necessary,math500_364,1,10,18,1,0,-4.965617287292656,-5.158837526873275,0.83740234375
rlhflow_prm,math500,math500_matched_0082,necessary,math500_186,7,5,12,1,1,-1.7326328188149371,-1.6889428604929253,0.845703125
rlhflow_prm,math500,math500_matched_0083,necessary,math500_008,29,6,14,1,0,-0.27054524729699836,-0.9644772656209627,0.98046875
rlhflow_prm,math500,math500_matched_0084,necessary,math500_035,7,7,14,1,0,-2.1026815150057163,-2.8649013861022308,0.85400390625
rlhflow_prm,math500,math500_matched_0085,necessary,math500_260,17,8,15,1,0,-0.4082139462756441,-1.1751419168419728,0.9921875
rlhflow_prm,math500,math500_matched_0086,necessary,math500_136,14,6,19,1,0,-6.278347543230796,-6.437364873409192,0.8056640625
rlhflow_prm,math500,math500_matched_0087,necessary,math500_044,29,3,8,1,1,-0.11061047974939456,-0.0938381466465868,0.986328125
rlhflow_prm,math500,math500_matched_0088,necessary,math500_052,15,5,11,1,0,-0.24713830622276817,-0.31505887099442614,0.990234375
rlhflow_prm,math500,math500_matched_0089,necessary,math500_077,14,5,11,1,0,-0.026961548629254435,-0.026962982640707886,0.99853515625
rlhflow_prm,math500,math500_matched_0090,necessary,math500_077,19,5,11,1,0,-0.025012562299437983,-0.026968553143105454,0.9990234375
rlhflow_prm,math500,math500_matched_0091,necessary,math500_196,11,9,15,1,0,-0.16610294562474706,-0.1902095475397675,0.99658203125
rlhflow_prm,math500,math500_matched_0092,necessary,math500_135,3,7,13,1,0,-0.10674645912769334,-0.3689332292573399,0.994140625
rlhflow_prm,math500,math500_matched_0093,necessary,math500_087,26,11,17,1,0,-0.1572637523390164,-0.9244605233931583,0.99609375
rlhflow_prm,math500,math500_matched_0094,necessary,math500_028,10,2,11,1,0,-0.16064048383994567,-0.16415369955249173,0.990234375
rlhflow_prm,math500,math500_matched_0095,necessary,math500_269,2,9,15,1,0,-0.40154450256363317,-0.43323101771567213,0.9912109375
rlhflow_prm,math500,math500_matched_0096,necessary,math500_136,30,9,21,1,1,-5.042542692665239,-4.938332868837152,0.83984375
rlhflow_prm,math500,math500_matched_0097,necessary,math500_310,2,7,13,1,0,-0.260751872463749,-0.7030279550717199,0.982421875
rlhflow_prm,math500,math500_matched_0098,necessary,math500_473,11,17,20,1,1,-2.1812705204643423,-1.9946691019927865,0.84814453125
rlhflow_prm,math500,math500_matched_0099,necessary,math500_113,2,2,6,1,0,-1.2353429124558408,-1.3776688788521685,0.77734375
rlhflow_prm,math500,math500_matched_0100,necessary,math500_148,6,2,5,1,1,-0.028528148513444845,-0.025101688529440155,0.99560546875
rlhflow_prm,math500,math500_matched_0101,necessary,math500_148,7,2,5,1,1,-0.028527668164404017,-0.02656951986518028,0.99609375
rlhflow_prm,math500,math500_matched_0102,necessary,math500_148,14,2,5,1,1,-0.029017744135986734,-0.02656951986518028,0.99609375
rlhflow_prm,math500,math500_matched_0103,necessary,math500_148,17,2,5,1,1,-0.029500733188264086,-0.027541383662980538,0.99609375
rlhflow_prm,math500,math500_matched_0104,necessary,math500_148,20,2,5,1,1,-0.029017984428210915,-0.02559128462245135,0.99560546875
rlhflow_prm,math500,math500_matched_0105,necessary,math500_148,24,2,5,1,1,-0.02803855242043365,-0.025590327679157896,0.99560546875
rlhflow_prm,math500,math500_matched_0106,necessary,math500_200,0,5,15,1,0,-0.3153045798093231,-0.38993853116720095,0.96630859375
rlhflow_prm,math500,math500_matched_0107,necessary,math500_038,6,6,16,1,0,-0.07015679459539093,-0.0740819901819789,0.99755859375
rlhflow_prm,math500,math500_matched_0108,necessary,math500_122,24,12,15,1,0,-0.15937548971888402,-0.20274833118965913,0.99609375
rlhflow_prm,math500,math500_matched_0109,necessary,math500_363,16,12,16,1,0,-0.09717500045104273,-0.13027188948561366,0.99609375
rlhflow_prm,math500,math500_matched_0110,necessary,math500_192,22,9,31,1,0,-2.7332012906636933,-2.952416033978429,0.95751953125
rlhflow_prm,math500,math500_matched_0111,necessary,math500_377,27,7,17,1,0,-1.3023350503229627,-1.579585749976834,0.978515625
rlhflow_prm,math500,math500_matched_0112,necessary,math500_476,28,7,17,1,0,-0.10287264603342021,-0.13554876171600694,0.99609375
rlhflow_prm,math500,math500_matched_0113,necessary,math500_123,31,14,16,1,0,-2.3900514731049896,-2.495174790257104,0.900390625
rlhflow_prm,math500,math500_matched_0114,necessary,math500_282,29,7,12,1,0,-1.0202314739110419,-1.5700752326312573,0.94482421875
rlhflow_prm,math500,math500_matched_0115,necessary,math500_321,18,7,11,1,0,-0.11878406420986962,-0.5896294913520675,0.9931640625
rlhflow_prm,math500,math500_matched_0116,necessary,math500_005,9,6,11,1,0,-0.11671176580015974,-0.3621167103126809,0.9990234375
rlhflow_prm,math500,math500_matched_0117,necessary,math500_008,12,6,11,1,0,-0.2618776867817709,-0.8510466309813086,0.98388671875
rlhflow_prm,math500,math500_matched_0118,necessary,math500_008,22,6,11,1,0,-0.23765887074550504,-0.778702030853523,0.984375
rlhflow_prm,math500,math500_matched_0119,necessary,math500_159,1,6,10,1,0,-0.09540228158689847,-0.09940243183523877,0.9912109375
rlhflow_prm,math500,math500_matched_0120,necessary,math500_207,14,6,10,1,0,-0.04720652897856655,-0.12999284224106622,0.99853515625
rlhflow_prm,math500,math500_matched_0121,necessary,math500_321,30,5,9,1,0,-0.0758430343395842,-0.6813292566836597,0.99609375
rlhflow_prm,math500,math500_matched_0122,necessary,math500_321,15,6,10,1,0,-0.11062019034288771,-0.577179313344233,0.99169921875
rlhflow_prm,math500,math500_matched_0123,necessary,math500_013,23,10,20,1,0,-0.14429330770936924,-0.15458419471081986,0.998046875
rlhflow_prm,math500,math500_matched_0124,necessary,math500_047,20,4,20,1,0,-0.2246655236145102,-0.2697813804241111,0.99560546875
rlhflow_prm,math500,math500_matched_0125,necessary,math500_113,9,2,6,1,0,-1.2175799285807019,-1.4734332045655123,0.78515625
rlhflow_prm,math500,math500_matched_0126,necessary,math500_313,25,10,14,1,0,-0.15174080242666332,-0.8788254629090951,0.9951171875
rlhflow_prm,math500,math500_matched_0127,necessary,math500_293,31,15,17,1,0,-0.359178253498095,-0.38299136355844565,0.9951171875
rlhflow_prm,math500,math500_matched_0128,necessary,math500_055,4,2,10,1,0,-0.1307686925538129,-0.15834317790669994,0.98876953125
rlhflow_prm,math500,math500_matched_0129,necessary,math500_055,0,2,8,1,0,-0.11698927699739593,-0.17927360252638352,0.98876953125
rlhflow_prm,math500,math500_matched_0130,necessary,math500_055,1,2,8,1,0,-0.12800718706312728,-0.19742012524831581,0.98876953125
rlhflow_prm,math500,math500_matched_0131,necessary,math500_006,15,8,11,1,0,-0.6320096244827771,-0.636444718264734,0.98095703125
rlhflow_prm,math500,math500_matched_0132,necessary,math500_207,24,8,11,1,0,-0.04673621114825101,-0.05114641690649083,0.99658203125
rlhflow_prm,math500,math500_matched_0133,necessary,math500_407,22,11,14,1,0,-0.12008321794481325,-0.14035632445621937,0.99560546875
rlhflow_prm,math500,math500_matched_0134,necessary,math500_057,4,13,15,1,0,-0.17367622856654916,-0.19585907932653326,0.99658203125
rlhflow_prm,math500,math500_matched_0135,necessary,math500_057,6,13,15,1,0,-0.25507933522148535,-0.27030835062503783,0.99755859375
rlhflow_prm,math500,math500_matched_0136,necessary,math500_028,7,2,11,1,0,-0.24099857994239526,-0.2669068862905313,0.98486328125
rlhflow_prm,math500,math500_matched_0137,necessary,math500_028,25,2,11,1,0,-0.16447677708099254,-0.16451078190762208,0.990234375
rlhflow_prm,math500,math500_matched_0138,necessary,math500_028,26,2,11,1,0,-0.1785088334225198,-0.21275035142818832,0.98486328125
rlhflow_prm,math500,math500_matched_0139,necessary,math500_044,4,7,10,1,1,-0.2156329828820653,-0.20778713465333715,0.98828125
rlhflow_prm,math500,math500_matched_0140,necessary,math500_083,23,7,10,1,0,-4.466764865383728,-4.6885646891048545,0.87890625
rlhflow_prm,math500,math500_matched_0141,necessary,math500_159,3,7,11,1,0,-0.09518918543584891,-0.09660507959491281,0.9921875
rlhflow_prm,math500,math500_matched_0142,necessary,math500_200,27,5,16,1,0,-0.464793576564506,-0.5257680797508497,0.94091796875
rlhflow_prm,math500,math500_matched_0143,necessary,math500_276,21,12,20,1,1,-1.0499362139373718,-1.0160258498359898,0.93359375
rlhflow_prm,math500,math500_matched_0144,necessary,math500_294,10,12,20,1,0,-1.3430463194417062,-1.3829459082590274,0.83740234375
rlhflow_prm,math500,math500_matched_0145,necessary,math500_040,28,6,10,1,0,-0.08878172508355504,-0.09565049484512082,0.99658203125
rlhflow_prm,math500,math500_matched_0146,necessary,math500_207,17,6,9,1,0,-0.051211805695457344,-0.13292845909788834,0.99853515625
rlhflow_prm,math500,math500_matched_0147,necessary,math500_207,5,6,9,1,0,-0.04874481512272938,-0.07143387133758994,0.998046875
rlhflow_prm,math500,math500_matched_0148,necessary,math500_207,6,6,9,1,0,-0.04385076572928089,-0.11472113352551819,0.99853515625
rlhflow_prm,math500,math500_matched_0149,necessary,math500_008,4,6,12,1,0,-0.24246816979607835,-0.914791493503833,0.98388671875
rlhflow_prm,math500,math500_matched_0150,necessary,math500_132,1,7,13,1,0,-0.11814696143041165,-0.1398960402354896,0.9931640625
rlhflow_prm,math500,math500_matched_0151,necessary,math500_424,1,11,23,1,0,-1.2856469224749152,-1.3736443540161034,0.98876953125
rlhflow_prm,math500,math500_matched_0152,necessary,math500_001,14,16,22,1,0,-6.077182844677761,-6.223800585109495,0.87255859375
rlhflow_prm,math500,math500_matched_0153,necessary,math500_028,4,2,12,1,0,-0.23304623851275372,-0.23591559778426263,0.9892578125
rlhflow_prm,math500,math500_matched_0154,necessary,math500_034,15,11,26,1,0,-1.6480458460379495,-2.915047735302385,0.9697265625
rlhflow_prm,math500,math500_matched_0155,necessary,math500_356,2,12,19,1,0,-1.9121011530848637,-2.1288249157744277,0.90966796875
rlhflow_prm,math500,math500_matched_0156,necessary,math500_006,18,8,10,1,1,-0.7935962678551627,-0.7386665211592771,0.89892578125
rlhflow_prm,math500,math500_matched_0157,necessary,math500_336,11,8,11,1,1,-0.04783353887751917,-0.04734585550163702,0.99853515625
rlhflow_prm,math500,math500_matched_0158,necessary,math500_476,26,8,22,1,0,-0.08986588603926807,-0.11991270225241613,0.99462890625
rlhflow_prm,math500,math500_matched_0159,necessary,math500_114,17,12,23,1,0,-0.2653683267350862,-0.5701370520916185,0.99609375
rlhflow_prm,math500,math500_matched_0160,necessary,math500_034,21,9,23,1,0,-1.0486220656133012,-2.08416611746861,0.97802734375
rlhflow_prm,math500,math500_matched_0161,necessary,math500_034,20,11,27,1,0,-1.3843464009929596,-1.5661463962858941,0.970703125
rlhflow_prm,math500,math500_matched_0162,necessary,math500_001,8,5,17,1,0,-5.613613888221855,-6.092343779757434,0.6513671875
rlhflow_prm,math500,math500_matched_0163,necessary,math500_028,24,3,7,1,0,-0.11126695932078633,-0.11545185408925875,0.9853515625
rlhflow_prm,math500,math500_matched_0164,necessary,math500_053,20,2,4,1,0,-0.08946744298492376,-0.10112863007905863,0.9873046875
rlhflow_prm,math500,math500_matched_0165,necessary,math500_031,8,2,5,1,1,-0.07105888430739868,-0.06963425381141815,0.98876953125
rlhflow_prm,math500,math500_matched_0166,necessary,math500_014,12,7,10,1,0,-0.5732171961120692,-0.7712343333578635,0.98876953125
rlhflow_prm,math500,math500_matched_0167,necessary,math500_319,24,8,15,1,0,-0.04066997946737712,-0.051934074623198614,0.99853515625
rlhflow_prm,math500,math500_matched_0168,necessary,math500_336,14,7,10,1,1,-0.03730564663119522,-0.036329085454671936,0.99853515625
rlhflow_prm,math500,math500_matched_0169,necessary,math500_336,27,7,10,1,0,-0.035347740494359445,-0.03583900948308921,0.99853515625
rlhflow_prm,math500,math500_matched_0170,necessary,math500_438,26,7,10,1,1,-0.25383151937934123,-0.2514514733828757,0.98388671875
rlhflow_prm,math500,math500_matched_0171,necessary,math500_294,13,18,22,1,0,-1.8025851069501184,-2.0302099753823084,0.98046875
rlhflow_prm,math500,math500_matched_0172,necessary,math500_047,24,4,17,1,0,-0.18851091390677546,-0.2896717508760694,0.99658203125
rlhflow_prm,math500,math500_matched_0173,necessary,math500_014,3,12,18,1,0,-0.47054894134184766,-0.47798294703118194,0.99755859375
rlhflow_prm,math500,math500_matched_0174,necessary,math500_014,30,12,18,1,0,-0.477651626379924,-0.5003659369841548,0.99755859375
rlhflow_prm,math500,math500_matched_0175,necessary,math500_055,3,2,8,1,0,-0.1836773293724167,-0.21014986623449713,0.98876953125
rlhflow_prm,math500,math500_matched_0176,necessary,math500_424,5,11,21,1,0,-1.2436660452214936,-1.815235807720752,0.98828125
rlhflow_prm,math500,math500_matched_0177,necessary,math500_182,15,6,9,1,0,-0.027450050969975468,-0.028921746452932415,0.99951171875
rlhflow_prm,math500,math500_matched_0178,necessary,math500_207,9,6,9,1,0,-0.04283454476112028,-0.04774564773851621,0.99853515625
rlhflow_prm,math500,math500_matched_0179,necessary,math500_207,23,6,9,1,0,-0.037407763200743474,-0.06458883049262316,0.99853515625
rlhflow_prm,math500,math500_matched_0180,necessary,math500_207,26,6,9,1,0,-0.042294345222277645,-0.12103490453210902,0.9990234375
rlhflow_prm,math500,math500_matched_0181,necessary,math500_072,1,2,14,1,0,-0.08388617636944123,-0.11588364746987244,0.99560546875
rlhflow_prm,math500,math500_matched_0182,necessary,math500_001,18,7,19,1,0,-5.241395462898876,-6.6141410199917985,0.8310546875
rlhflow_prm,math500,math500_matched_0183,necessary,math500_036,14,2,22,1,1,-1.9682716131031428,-1.9212543345887476,0.81982421875
rlhflow_prm,math500,math500_matched_0184,necessary,math500_125,16,5,7,1,0,-0.11781999072006621,-0.1272090972674588,0.998046875
rlhflow_prm,math500,math500_matched_0185,necessary,math500_125,26,5,7,1,0,-0.11594466503224624,-0.132748751625672,0.99853515625
rlhflow_prm,math500,math500_matched_0186,necessary,math500_442,7,5,7,1,0,-0.10310371000866445,-0.7099436072382278,0.98974609375
rlhflow_prm,math500,math500_matched_0187,necessary,math500_005,24,6,12,1,0,-0.09776968045393523,-0.20979498950487677,0.9990234375
rlhflow_prm,math500,math500_matched_0188,necessary,math500_405,21,8,14,1,0,-0.499738315608185,-0.5529854317591727,0.99365234375
rlhflow_prm,math500,math500_matched_0189,necessary,math500_036,6,2,24,1,1,-1.942944106110932,-1.8935015818793086,0.82421875
rlhflow_prm,math500,math500_matched_0190,necessary,math500_035,23,7,13,1,0,-1.9844974227106438,-2.465584297510294,0.86865234375
rlhflow_prm,math500,math500_matched_0191,necessary,math500_083,17,7,11,1,0,-3.119756106999414,-3.9779920675660585,0.95849609375
rlhflow_prm,math500,math500_matched_0192,necessary,math500_095,12,10,19,1,0,-0.3569229899054941,-0.37626098165099897,0.974609375
rlhflow_prm,math500,math500_matched_0193,necessary,math500_192,11,7,11,1,0,-3.0080763752936437,-3.026479289705671,0.9619140625
rlhflow_prm,math500,math500_matched_0194,necessary,math500_424,26,12,24,1,0,-1.2792602535234554,-1.3778874769598124,0.98583984375
rlhflow_prm,math500,math500_matched_0195,necessary,math500_008,8,6,12,1,0,-0.22637958395987265,-0.8541553315611867,0.984375
rlhflow_prm,math500,math500_matched_0196,necessary,math500_113,8,6,12,1,0,-1.514135414893644,-2.590164512156962,0.9443359375
rlhflow_prm,math500,math500_matched_0197,necessary,math500_113,25,6,12,1,0,-1.58530554153759,-2.7695310432807605,0.92529296875
rlhflow_prm,math500,math500_matched_0198,necessary,math500_319,28,6,12,1,0,-0.02894209574965157,-0.06247426259116569,0.9990234375
rlhflow_prm,math500,math500_matched_0199,necessary,math500_319,29,6,12,1,0,-0.026489718139442234,-0.05254515578380694,0.9990234375
rlhflow_prm,math500,math500_matched_0000,inert,math500_363,28,7,15,1,1,-0.11295387653120072,-0.09323693892292984,0.98095703125
rlhflow_prm,math500,math500_matched_0001,inert,math500_493,13,10,21,1,0,-1.4386451541093925,-1.5743390351074957,0.9580078125
rlhflow_prm,math500,math500_matched_0002,inert,math500_311,10,2,7,1,1,-4.969155324978158,-4.335453538562433,0.303955078125
rlhflow_prm,math500,math500_matched_0003,inert,math500_301,24,3,4,1,1,-0.9439739579825774,-0.9212004437782716,0.900390625
rlhflow_prm,math500,math500_matched_0004,inert,math500_301,20,2,4,1,1,-0.9674750296435065,-0.8043316148082359,0.90966796875
rlhflow_prm,math500,math500_matched_0005,inert,math500_311,7,2,6,1,1,-4.962410649876472,-4.347012836284448,0.303955078125
rlhflow_prm,math500,math500_matched_0006,inert,math500_283,20,5,7,1,0,-1.3260553434347142,-1.5658424569929028,0.990234375
rlhflow_prm,math500,math500_matched_0007,inert,math500_179,6,8,10,1,0,-1.4691508473964534,-1.5622161770833176,0.94091796875
rlhflow_prm,math500,math500_matched_0008,inert,math500_161,0,7,10,1,0,-0.017142016603104115,-0.01714225525471298,0.99951171875
rlhflow_prm,math500,math500_matched_0009,inert,math500_028,19,10,13,1,1,-0.1334947756101716,-0.12908280562430902,0.98779296875
rlhflow_prm,math500,math500_matched_0010,inert,math500_174,4,7,10,1,0,-0.7382512622320945,-0.7788044862495419,0.98583984375
rlhflow_prm,math500,math500_matched_0011,inert,math500_174,27,7,10,1,0,-0.7050476896498368,-0.7163733180155187,0.98388671875
rlhflow_prm,math500,math500_matched_0012,inert,math500_161,20,5,9,1,0,-0.01469858126919189,-0.015187459070518492,0.99951171875
rlhflow_prm,math500,math500_matched_0013,inert,math500_161,1,5,8,1,0,-0.01469858126919189,-0.014698819920800753,0.99951171875
rlhflow_prm,math500,math500_matched_0014,inert,math500_480,31,7,14,1,1,-3.689416452819693,-3.5787690887117063,0.85400390625
rlhflow_prm,math500,math500_matched_0015,inert,math500_161,25,5,9,1,0,-0.0176373864649443,-0.022039204535446114,0.9990234375
rlhflow_prm,math500,math500_matched_0016,inert,math500_441,14,5,9,1,0,-0.06060841664350688,-0.06306262873732514,0.9970703125
rlhflow_prm,math500,math500_matched_0017,inert,math500_028,25,8,11,1,1,-0.16447677708099254,-0.14052240258150017,0.96533203125
rlhflow_prm,math500,math500_matched_0018,inert,math500_311,1,2,5,1,1,-5.446701753112224,-4.587531433902443,0.291015625
rlhflow_prm,math500,math500_matched_0019,inert,math500_027,5,10,15,1,0,-0.2650620605216204,-0.28278767540657573,0.99755859375
rlhflow_prm,math500,math500_matched_0020,inert,math500_039,27,10,15,1,1,-0.3364842568120196,-0.3266726990312868,0.986328125
rlhflow_prm,math500,math500_matched_0021,inert,math500_440,22,6,12,1,0,-0.42467871236975296,-0.44085175553753736,0.98974609375
rlhflow_prm,math500,math500_matched_0022,inert,math500_191,16,5,6,1,0,-0.02109745824146275,-0.021587052931330612,0.9990234375
rlhflow_prm,math500,math500_matched_0023,inert,math500_193,29,4,5,1,0,-0.3278371992634543,-1.7604996261082413,0.93896484375
rlhflow_prm,math500,math500_matched_0024,inert,math500_311,29,2,7,1,1,-4.970960288326958,-4.524790599916377,0.303955078125
rlhflow_prm,math500,math500_matched_0025,inert,math500_053,29,7,8,1,1,-0.26320459856434375,-0.24446821364232216,0.97998046875
rlhflow_prm,math500,math500_matched_0026,inert,math500_095,21,9,17,1,1,-0.3724699063951709,-0.37012063766329106,0.98876953125
rlhflow_prm,math500,math500_matched_0027,inert,math500_307,24,4,9,1,1,-0.4110110312687688,-0.4005983819286725,0.9638671875
rlhflow_prm,math500,math500_matched_0028,inert,math500_311,8,2,6,1,1,-5.050410272405515,-4.342551571996445,0.303955078125
rlhflow_prm,math500,math500_matched_0029,inert,math500_311,11,2,5,1,1,-5.104031369337706,-4.580791248215402,0.294189453125
rlhflow_prm,math500,math500_matched_0030,inert,math500_301,29,2,4,1,1,-1.1661554277278703,-1.0184329794522318,0.90478515625
rlhflow_prm,math500,math500_matched_0031,inert,math500_276,1,10,14,1,0,-1.0041527321729062,-1.0299014972965572,0.92724609375
rlhflow_prm,math500,math500_matched_0032,inert,math500_276,7,8,12,1,0,-1.0177524505419429,-1.0447824710379545,0.92626953125
rlhflow_prm,math500,math500_matched_0033,inert,math500_143,21,6,11,1,1,-0.3131506939721178,-0.2923658907672418,0.9736328125
rlhflow_prm,math500,math500_matched_0034,inert,math500_221,5,7,14,1,1,-0.47753550787392307,-0.46942004542636545,0.962890625
rlhflow_prm,math500,math500_matched_0035,inert,math500_289,6,8,12,1,0,-0.45159109164312583,-0.45234612358140175,0.986328125
rlhflow_prm,math500,math500_matched_0036,inert,math500_407,28,7,9,1,1,-0.04984270381224874,-0.04935430331413986,0.9990234375
rlhflow_prm,math500,math500_matched_0037,inert,math500_310,6,10,13,1,0,-0.3516406695660996,-0.49171749000555304,0.990234375
rlhflow_prm,math500,math500_matched_0038,inert,math500_218,3,6,9,1,0,-0.03544625973274721,-0.039361351838374324,0.99951171875
rlhflow_prm,math500,math500_matched_0039,inert,math500_218,23,6,9,1,0,-0.03593537688605428,-0.041811012466085734,0.99951171875
rlhflow_prm,math500,math500_matched_0040,inert,math500_131,23,10,17,1,0,-1.3494455929620883,-1.3522662468558577,0.96630859375
rlhflow_prm,math500,math500_matched_0041,inert,math500_439,29,10,12,1,1,-0.7031646937019311,-0.6671536733038195,0.87744140625
rlhflow_prm,math500,math500_matched_0042,inert,math500_040,2,7,11,1,0,-0.08307829678716212,-0.08405916280639285,0.99853515625
rlhflow_prm,math500,math500_matched_0043,inert,math500_161,2,7,11,1,0,-0.016170750724106495,-0.017636190870041982,1.0
rlhflow_prm,math500,math500_matched_0044,inert,math500_406,16,9,10,1,1,-0.4999269401206093,-0.4935422245827275,0.982421875
rlhflow_prm,math500,math500_matched_0045,inert,math500_481,21,4,11,1,1,-5.957653397586425,-5.706835716326446,0.662109375
rlhflow_prm,math500,math500_matched_0046,inert,math500_480,12,12,13,1,0,-2.4155320246389627,-3.4121386275912857,0.8291015625
rlhflow_prm,math500,math500_matched_0047,inert,math500_410,24,9,11,1,0,-0.2990973052771771,-0.321174755593065,0.99267578125
rlhflow_prm,math500,math500_matched_0048,inert,math500_441,4,5,9,1,0,-0.0645279958947959,-0.06747372454030974,0.99609375
rlhflow_prm,math500,math500_matched_0049,inert,math500_191,2,6,10,1,1,-0.020099660365682434,-0.019610782331012763,0.99853515625
rlhflow_prm,math500,math500_matched_0050,inert,math500_276,3,11,14,1,0,-1.266672201458514,-1.2897891399811652,0.92529296875
rlhflow_prm,math500,math500_matched_0051,inert,math500_363,9,8,18,1,1,-0.10570762366600293,-0.09932505876431029,0.9912109375
rlhflow_prm,math500,math500_matched_0052,inert,math500_022,27,10,19,1,1,-1.8368123956861737,-1.754573603858636,0.95263671875
rlhflow_prm,math500,math500_matched_0053,inert,math500_234,12,10,11,1,1,-1.5715651896223235,-1.5710864008790062,0.99462890625
rlhflow_prm,math500,math500_matched_0054,inert,math500_276,6,10,13,1,0,-1.3831845968400072,-1.4110996008873984,0.880859375
rlhflow_prm,math500,math500_matched_0055,inert,math500_022,12,8,18,1,1,-1.6420525258435554,-1.5552776115637474,0.94091796875
rlhflow_prm,math500,math500_matched_0056,inert,math500_463,27,9,10,1,0,-0.021071863746899875,-0.021564332078433245,0.99755859375
rlhflow_prm,math500,math500_matched_0057,inert,math500_463,1,11,12,1,1,-0.024006091938871627,-0.023029052291045016,0.99658203125
rlhflow_prm,math500,math500_matched_0058,inert,math500_463,20,8,9,1,0,-0.029410907812685044,-0.0299113370374162,0.9990234375
rlhflow_prm,math500,math500_matched_0059,inert,math500_139,19,14,15,1,1,-2.5955834929541424,-2.4168215090165557,0.79296875
rlhflow_prm,math500,math500_matched_0060,inert,math500_244,24,17,18,1,1,-0.841622235681856,-0.8386814935212934,0.990234375
rlhflow_prm,math500,math500_matched_0061,inert,math500_363,18,7,14,1,0,-0.07370201389693826,-0.07468096649592244,0.998046875
rlhflow_prm,math500,math500_matched_0062,inert,math500_341,20,11,14,1,0,-0.10774248977057119,-0.291443213932931,0.9951171875
rlhflow_prm,math500,math500_matched_0063,inert,math500_161,10,7,10,1,0,-0.016170750724106495,-0.01714755172032424,1.0
rlhflow_prm,math500,math500_matched_0064,inert,math500_022,14,10,18,1,0,-1.857279026414904,-2.1070899204506426,0.94091796875
rlhflow_prm,math500,math500_matched_0065,inert,math500_454,22,2,10,1,1,-2.678083673788641,-2.625770447703554,0.65478515625
rlhflow_prm,math500,math500_matched_0066,inert,math500_450,12,7,23,1,1,-2.270791109239736,-2.2455102625441663,0.8671875
rlhflow_prm,math500,math500_matched_0067,inert,math500_112,24,3,13,1,1,-1.2668864085343827,-1.2148737944483368,0.93994140625
rlhflow_prm,math500,math500_matched_0068,inert,math500_310,29,2,8,1,1,-0.4671341609355006,-0.4588738251785819,0.97119140625
rlhflow_prm,math500,math500_matched_0069,inert,math500_200,29,9,21,1,1,-0.42253905202507,-0.41564940220435664,0.98681640625
rlhflow_prm,math500,math500_matched_0070,inert,math500_143,15,11,22,1,0,-0.7213784722593366,-0.7281639806115289,0.9560546875
rlhflow_prm,math500,math500_matched_0071,inert,math500_310,28,5,14,1,1,-0.23489980229204918,-0.2172226587288225,0.982421875
rlhflow_prm,math500,math500_matched_0072,inert,math500_095,26,8,18,1,0,-0.6340173099572995,-0.6661373350256027,0.98681640625
rlhflow_prm,math500,math500_matched_0073,inert,math500_013,29,10,21,1,1,-0.15161956178545435,-0.15015484297736087,0.99755859375
rlhflow_prm,math500,math500_matched_0074,inert,math500_346,11,7,16,1,0,-0.1347231805981375,-0.19058958932327866,0.994140625
rlhflow_prm,math500,math500_matched_0075,inert,math500_409,5,10,19,1,0,-1.9911767528835256,-2.211635086952811,0.93798828125
rlhflow_prm,math500,math500_matched_0076,inert,math500_472,21,6,15,1,0,-0.4632081428560589,-0.47948914040622104,0.9951171875
rlhflow_prm,math500,math500_matched_0077,inert,math500_135,14,2,13,1,0,-0.09847179076964603,-0.1320562451830604,0.98779296875
rlhflow_prm,math500,math500_matched_0078,inert,math500_260,6,3,12,1,1,-0.5043476299316533,-0.45129055727445544,0.9345703125
rlhflow_prm,math500,math500_matched_0079,inert,math500_320,2,14,22,1,1,-1.3730979905157128,-1.211161456348954,0.900390625
rlhflow_prm,math500,math500_matched_0080,inert,math500_049,5,7,15,1,0,-0.045637106743226505,-0.06577609948076402,0.99853515625
rlhflow_prm,math500,math500_matched_0081,inert,math500_424,7,10,19,1,0,-1.3439855569620371,-1.360395117229743,0.98291015625
rlhflow_prm,math500,math500_matched_0082,inert,math500_260,19,5,13,1,0,-0.4177637500325082,-0.4371631991373008,0.98193359375
rlhflow_prm,math500,math500_matched_0083,inert,math500_318,15,6,13,1,1,-0.20893947260588155,-0.20747643843665786,0.9951171875
rlhflow_prm,math500,math500_matched_0084,inert,math500_049,29,7,15,1,0,-0.04514534093188978,-0.06034359410105729,0.99853515625
rlhflow_prm,math500,math500_matched_0085,inert,math500_022,30,8,16,1,0,-1.596119592817338,-2.419607706579159,0.9443359375
rlhflow_prm,math500,math500_matched_0086,inert,math500_472,17,6,17,1,0,-0.41585216416757115,-0.464597227995159,0.9951171875
rlhflow_prm,math500,math500_matched_0087,inert,math500_182,18,3,9,1,0,-0.028916446189032545,-0.03286030560664202,0.99853515625
rlhflow_prm,math500,math500_matched_0088,inert,math500_151,6,5,12,1,1,-2.9672226002370135,-2.8802407169981445,0.708984375
rlhflow_prm,math500,math500_matched_0089,inert,math500_186,15,5,12,1,1,-1.260527968114011,-1.1662284953461197,0.92822265625
rlhflow_prm,math500,math500_matched_0090,inert,math500_373,26,5,12,1,1,-0.6821433580105316,-0.6689512167030434,0.970703125
rlhflow_prm,math500,math500_matched_0091,inert,math500_493,3,9,16,1,0,-1.9047878121597002,-1.9363893899909908,0.9443359375
rlhflow_prm,math500,math500_matched_0092,inert,math500_260,21,7,14,1,0,-0.37845026204418364,-0.37946676095510384,0.9912109375
rlhflow_prm,math500,math500_matched_0093,inert,math500_480,14,11,16,1,0,-2.338686606006474,-2.3895898503521904,0.93994140625
rlhflow_prm,math500,math500_matched_0094,inert,math500_310,5,2,8,1,1,-0.373008080331758,-0.3693485819911549,0.97119140625
rlhflow_prm,math500,math500_matched_0095,inert,math500_112,20,9,14,1,1,-0.948270432428192,-0.9063180327147822,0.958984375
rlhflow_prm,math500,math500_matched_0096,inert,math500_333,8,9,19,1,0,-3.5660651143853372,-3.67462460401942,0.8671875
rlhflow_prm,math500,math500_matched_0097,inert,math500_142,20,7,12,1,0,-1.0570847845098899,-1.0780207131433501,0.9580078125
rlhflow_prm,math500,math500_matched_0098,inert,math500_104,15,17,19,1,1,-5.188436563127263,-5.1585820573682355,0.82421875
rlhflow_prm,math500,math500_matched_0099,inert,math500_083,30,2,5,1,1,-1.9540666532652942,-1.645077591752743,0.611328125
rlhflow_prm,math500,math500_matched_0100,inert,math500_311,15,2,6,1,1,-5.006769986316687,-4.371430826030348,0.303955078125
rlhflow_prm,math500,math500_matched_0101,inert,math500_311,16,2,6,1,1,-5.175994040322039,-4.471549335101953,0.294189453125
rlhflow_prm,math500,math500_matched_0102,inert,math500_311,19,2,6,1,1,-5.041602409543419,-4.283560648137216,0.303955078125
rlhflow_prm,math500,math500_matched_0103,inert,math500_311,20,2,6,1,1,-5.496458640363174,-4.831904983075905,0.303955078125
rlhflow_prm,math500,math500_matched_0104,inert,math500_311,21,2,6,1,1,-5.105897440254843,-4.377788588505135,0.303955078125
rlhflow_prm,math500,math500_matched_0105,inert,math500_311,31,2,6,1,1,-5.049919233849122,-4.342059809016287,0.303955078125
rlhflow_prm,math500,math500_matched_0106,inert,math500_333,28,5,18,1,1,-3.522147541450522,-3.2843801900229757,0.84375
rlhflow_prm,math500,math500_matched_0107,inert,math500_472,30,6,14,1,0,-0.6174399641218715,-0.6345847449812998,0.99462890625
rlhflow_prm,math500,math500_matched_0108,inert,math500_123,5,12,16,1,1,-2.1872085269159287,-2.154592702540659,0.86328125
rlhflow_prm,math500,math500_matched_0109,inert,math500_439,3,12,15,1,0,-0.7114412090520396,-0.7159653632852285,0.990234375
rlhflow_prm,math500,math500_matched_0110,inert,math500_334,15,9,26,1,1,-1.577992253104636,-1.4976364480971842,0.9306640625
rlhflow_prm,math500,math500_matched_0111,inert,math500_122,7,7,15,1,1,-0.20293717108503953,-0.20195796409208866,0.9970703125
rlhflow_prm,math500,math500_matched_0112,inert,math500_049,17,7,15,1,0,-0.049609067383533774,-0.06382498280037419,0.99853515625
rlhflow_prm,math500,math500_matched_0113,inert,math500_436,28,14,17,1,0,-0.8102516868168618,-0.8729296084681496,0.94677734375
rlhflow_prm,math500,math500_matched_0114,inert,math500_122,15,7,11,1,0,-0.15151984937670698,-0.15201255659250548,0.9970703125
rlhflow_prm,math500,math500_matched_0115,inert,math500_318,12,7,12,1,0,-0.1978046765231841,-0.20270351438995388,0.998046875
rlhflow_prm,math500,math500_matched_0116,inert,math500_210,31,6,10,1,0,-1.7916080064352868,-1.7950515074186075,0.8154296875
rlhflow_prm,math500,math500_matched_0117,inert,math500_191,22,6,10,1,1,-0.019610782331012763,-0.0196105436794039,0.9990234375
rlhflow_prm,math500,math500_matched_0118,inert,math500_210,23,6,10,1,1,-1.9071281699701277,-1.6722644857079951,0.7431640625
rlhflow_prm,math500,math500_matched_0119,inert,math500_174,12,6,11,1,1,-0.9904237913249875,-0.9720800970583662,0.96875
rlhflow_prm,math500,math500_matched_0120,inert,math500_218,25,6,11,1,0,-0.03643454662092952,-0.041818913454182594,0.99951171875
rlhflow_prm,math500,math500_matched_0121,inert,math500_174,9,5,10,1,1,-0.7130659852359582,-0.6977803152315951,0.97412109375
rlhflow_prm,math500,math500_matched_0122,inert,math500_174,16,6,11,1,1,-0.892130116971066,-0.8703619601251235,0.97265625
rlhflow_prm,math500,math500_matched_0123,inert,math500_395,23,10,18,1,0,-0.11258687454981166,-0.12242958110680993,0.99609375
rlhflow_prm,math500,math500_matched_0124,inert,math500_453,11,4,15,1,0,-0.22998845140868943,-0.269813049068658,0.99365234375
rlhflow_prm,math500,math500_matched_0125,inert,math500_344,8,2,8,1,1,-0.07215557150622016,-0.06283295874044802,0.9892578125
rlhflow_prm,math500,math500_matched_0126,inert,math500_365,16,10,13,1,1,-2.8153049201730034,-2.799415779890746,0.77197265625
rlhflow_prm,math500,math500_matched_0127,inert,math500_139,7,15,16,1,1,-3.424990835465146,-3.383739653213072,0.921875
rlhflow_prm,math500,math500_matched_0128,inert,math500_022,17,2,20,1,1,-1.8941996102676475,-1.828164928115449,0.78515625
rlhflow_prm,math500,math500_matched_0129,inert,math500_135,0,2,13,1,0,-0.11725592152029764,-0.14395708762845574,0.9873046875
rlhflow_prm,math500,math500_matched_0130,inert,math500_135,4,2,13,1,0,-0.0736065062187706,-0.09477998784168394,0.9912109375
rlhflow_prm,math500,math500_matched_0131,inert,math500_337,13,8,12,1,0,-0.26647901700231125,-0.26808889971240457,0.98486328125
rlhflow_prm,math500,math500_matched_0132,inert,math500_293,21,8,12,1,0,-0.29890713502715593,-0.38218237377950853,0.96142578125
rlhflow_prm,math500,math500_matched_0133,inert,math500_179,7,11,13,1,0,-1.6530856438857988,-1.7204511022587463,0.9443359375
rlhflow_prm,math500,math500_matched_0134,inert,math500_375,12,13,14,1,0,-0.29449608471607014,-0.29449895554732414,0.998046875
rlhflow_prm,math500,math500_matched_0135,inert,math500_375,17,13,14,1,1,-0.4054276102250956,-0.4029836973546226,0.998046875
rlhflow_prm,math500,math500_matched_0136,inert,math500_311,3,2,7,1,1,-5.471784071473331,-4.842822375010485,0.303955078125
rlhflow_prm,math500,math500_matched_0137,inert,math500_311,13,2,7,1,1,-4.90284965491714,-4.317849054096757,0.303955078125
rlhflow_prm,math500,math500_matched_0138,inert,math500_311,23,2,7,1,1,-5.462444000994469,-4.790378738723348,0.303955078125
rlhflow_prm,math500,math500_matched_0139,inert,math500_160,30,7,11,1,0,-0.21556766846523331,-0.21617439175550268,0.98388671875
rlhflow_prm,math500,math500_matched_0140,inert,math500_161,5,7,11,1,0,-0.01665819521435125,-0.01665819521435125,0.99951171875
rlhflow_prm,math500,math500_matched_0141,inert,math500_144,28,7,10,1,0,-0.0536715844189421,-0.0644607468754405,0.9990234375
rlhflow_prm,math500,math500_matched_0142,inert,math500_356,8,5,21,1,1,-2.1567701838760747,-2.1352511679998445,0.865234375
rlhflow_prm,math500,math500_matched_0143,inert,math500_237,6,12,18,1,0,-0.836876906975634,-0.8712840940862905,0.96630859375
rlhflow_prm,math500,math500_matched_0144,inert,math500_095,0,12,18,1,1,-0.36185280324925406,-0.35499031146726334,0.986328125
rlhflow_prm,math500,math500_matched_0145,inert,math500_218,5,6,9,1,0,-0.034957142579440145,-0.038871515923608255,0.99951171875
rlhflow_prm,math500,math500_matched_0146,inert,math500_463,6,6,10,1,0,-0.023528085386426444,-0.027445096068163116,0.99951171875
rlhflow_prm,math500,math500_matched_0147,inert,math500_143,2,6,10,1,1,-0.5364147494675483,-0.5330490747667749,0.98046875
rlhflow_prm,math500,math500_matched_0148,inert,math500_418,31,6,10,1,1,-0.3020315320912558,-0.29182056865864886,0.9794921875
rlhflow_prm,math500,math500_matched_0149,inert,math500_160,4,6,14,1,0,-0.04903374526648137,-0.06925005850240896,0.990234375
rlhflow_prm,math500,math500_matched_0150,inert,math500_049,13,7,15,1,0,-0.04863178861706976,-0.06285132783680153,0.99853515625
rlhflow_prm,math500,math500_matched_0151,inert,math500_013,8,11,20,1,0,-0.1506179384690171,-0.15503317932951532,0.998046875
rlhflow_prm,math500,math500_matched_0152,inert,math500_095,15,16,20,1,0,-0.3062274674807777,-0.3062284234886418,0.9970703125
rlhflow_prm,math500,math500_matched_0153,inert,math500_311,2,2,7,1,1,-5.326818997584361,-4.675124012524288,0.303955078125
rlhflow_prm,math500,math500_matched_0154,inert,math500_424,31,11,22,1,0,-1.364919719165536,-1.4075413776568,0.9912109375
rlhflow_prm,math500,math500_matched_0155,inert,math500_389,31,12,17,1,0,-0.4808295542892963,-0.5072584885944136,0.990234375
rlhflow_prm,math500,math500_matched_0156,inert,math500_028,7,8,11,1,1,-0.24099857994239526,-0.19589988276712245,0.93994140625
rlhflow_prm,math500,math500_matched_0157,inert,math500_118,14,8,10,1,0,-2.3327674527901388,-2.517249589819059,0.73388671875
rlhflow_prm,math500,math500_matched_0158,inert,math500_095,30,8,18,1,0,-0.38048655911480506,-0.4112980224807059,0.986328125
rlhflow_prm,math500,math500_matched_0159,inert,math500_095,24,12,20,1,1,-0.2933092887589251,-0.2839837967077619,0.98876953125
rlhflow_prm,math500,math500_matched_0160,inert,math500_112,10,9,19,1,0,-1.4432448426909354,-1.604719589337786,0.9228515625
rlhflow_prm,math500,math500_matched_0161,inert,math500_024,26,11,34,1,0,-2.35670200430048,-2.5919474130916536,0.947265625
rlhflow_prm,math500,math500_matched_0162,inert,math500_407,7,5,13,1,0,-0.045326810978124715,-0.05512259278925736,0.99755859375
rlhflow_prm,math500,math500_matched_0163,inert,math500_488,6,3,9,1,0,-0.048209835591303644,-0.051673225519247884,0.99365234375
rlhflow_prm,math500,math500_matched_0164,inert,math500_037,16,2,5,1,0,-1.7947859015951113,-2.125742957042523,0.98291015625
rlhflow_prm,math500,math500_matched_0165,inert,math500_093,30,2,7,1,0,-0.1301594786459156,-0.13950639928901865,0.98681640625
rlhflow_prm,math500,math500_matched_0166,inert,math500_357,28,7,9,1,0,-0.9916854133474757,-1.0970780256302564,0.865234375
rlhflow_prm,math500,math500_matched_0167,inert,math500_040,25,8,13,1,0,-0.09784510959773388,-0.09883101400008083,0.9970703125
rlhflow_prm,math500,math500_matched_0168,inert,math500_086,24,7,9,1,0,-0.028418008765447405,-0.034297974086602366,0.9990234375
rlhflow_prm,math500,math500_matched_0169,inert,math500_086,26,7,9,1,0,-0.026951376305490434,-0.032828700982645134,0.99951171875
rlhflow_prm,math500,math500_matched_0170,inert,math500_086,31,7,9,1,0,-0.026461060041683533,-0.0333168583781183,0.99951171875
rlhflow_prm,math500,math500_matched_0171,inert,math500_139,5,18,20,1,1,-3.2549384108525397,-3.1430734974585186,0.93994140625
rlhflow_prm,math500,math500_matched_0172,inert,math500_038,15,4,12,1,0,-0.059395600415619164,-0.06086702345859091,0.99609375
rlhflow_prm,math500,math500_matched_0173,inert,math500_123,24,12,16,1,1,-2.124914274248986,-2.1100759032137373,0.888671875
rlhflow_prm,math500,math500_matched_0174,inert,math500_313,9,12,16,1,0,-0.26686487619081023,-0.34970326944200536,0.994140625
rlhflow_prm,math500,math500_matched_0175,inert,math500_074,29,2,19,1,0,-0.872177643652398,-1.007160348189385,0.92724609375
rlhflow_prm,math500,math500_matched_0176,inert,math500_205,11,11,18,1,0,-3.95131532447989,-4.09955867980251,0.92724609375
rlhflow_prm,math500,math500_matched_0177,inert,math500_055,1,6,8,1,1,-0.12800718706312728,-0.12359696532884418,0.99365234375
rlhflow_prm,math500,math500_matched_0178,inert,math500_269,1,6,8,1,1,-0.376489862687469,-0.358711524396532,0.978515625
rlhflow_prm,math500,math500_matched_0179,inert,math500_269,7,6,8,1,1,-0.4254865053961794,-0.4052168178549207,0.97705078125
rlhflow_prm,math500,math500_matched_0180,inert,math500_269,17,6,8,1,1,-0.3485891262854257,-0.3303101289625825,0.9775390625
rlhflow_prm,math500,math500_matched_0181,inert,math500_311,26,2,7,1,1,-5.217537661032409,-4.5986444745956705,0.303955078125
rlhflow_prm,math500,math500_matched_0182,inert,math500_390,28,7,15,1,0,-1.0834041775514205,-1.0839345042963415,0.96875
rlhflow_prm,math500,math500_matched_0183,inert,math500_310,13,2,8,1,0,-0.3311454778556704,-0.3512170260945263,0.984375
rlhflow_prm,math500,math500_matched_0184,inert,math500_174,3,5,8,1,1,-0.613130932047451,-0.6088143216372786,0.98779296875
rlhflow_prm,math500,math500_matched_0185,inert,math500_174,11,5,8,1,1,-0.6725239225441827,-0.6601422532345854,0.97802734375
rlhflow_prm,math500,math500_matched_0186,inert,math500_161,17,5,8,1,0,-0.0176373864649443,-0.02106192600266757,0.9990234375
rlhflow_prm,math500,math500_matched_0187,inert,math500_380,6,6,15,1,0,-1.671975325563538,-1.7174073393368328,0.947265625
rlhflow_prm,math500,math500_matched_0188,inert,math500_363,31,8,12,1,0,-0.11297218902874373,-0.11786863430187738,0.998046875
rlhflow_prm,math500,math500_matched_0189,inert,math500_310,7,2,8,1,0,-0.317321200742692,-0.3433152286531264,0.98095703125
rlhflow_prm,math500,math500_matched_0190,inert,math500_160,19,7,16,1,0,-0.05495292429063421,-0.05936871521089919,0.98876953125
rlhflow_prm,math500,math500_matched_0191,inert,math500_390,18,7,13,1,0,-0.9817516449646896,-0.9852851064021079,0.9638671875
rlhflow_prm,math500,math500_matched_0192,inert,math500_041,27,10,16,1,0,-0.7686738024810362,-0.9716248102725704,0.9345703125
rlhflow_prm,math500,math500_matched_0193,inert,math500_390,25,7,13,1,0,-0.9273760666178734,-0.9442659778722574,0.958984375
rlhflow_prm,math500,math500_matched_0194,inert,math500_095,8,12,20,1,1,-0.2911334867005215,-0.2872188907128068,0.99072265625
rlhflow_prm,math500,math500_matched_0195,inert,math500_191,9,6,10,1,0,-0.019111040456227586,-0.019111040456227586,0.9990234375
rlhflow_prm,math500,math500_matched_0196,inert,math500_055,4,6,10,1,1,-0.1307686925538129,-0.12340789149214935,0.986328125
rlhflow_prm,math500,math500_matched_0197,inert,math500_142,18,6,10,1,1,-1.0406830725746004,-1.0110380130508578,0.96533203125
rlhflow_prm,math500,math500_matched_0198,inert,math500_299,14,6,10,1,0,-0.7369376354076476,-0.759094854908859,0.947265625
rlhflow_prm,math500,math500_matched_0199,inert,math500_418,24,6,10,1,1,-0.28655889681859026,-0.2797777498754322,0.982421875
skywork_prm,math500,math500_matched_0000,necessary,math500_008,20,7,15,1,0,-0.9477982334365773,-3.4567123883023614,0.908203125
skywork_prm,math500,math500_matched_0001,necessary,math500_013,4,10,21,1,0,-2.7029877909838484,-3.0518412908899393,0.9189453125
skywork_prm,math500,math500_matched_0002,necessary,math500_028,17,2,7,1,0,-0.5727874505517777,-0.716082245072038,0.916015625
skywork_prm,math500,math500_matched_0003,necessary,math500_052,1,3,4,1,0,-1.0097185665223876,-1.0266954614723172,0.826171875
skywork_prm,math500,math500_matched_0004,necessary,math500_053,10,2,4,1,0,-0.21534151955933636,-0.44150112356866866,0.95654296875
skywork_prm,math500,math500_matched_0005,necessary,math500_056,13,2,6,1,1,-0.24540077954696812,-0.19833102145203385,0.96630859375
skywork_prm,math500,math500_matched_0006,necessary,math500_057,14,5,7,1,0,-0.4242618141752512,-0.4702896348579544,0.94873046875
skywork_prm,math500,math500_matched_0007,necessary,math500_057,10,8,10,1,1,-0.6165979719600474,-0.5540452616359106,0.93603515625
skywork_prm,math500,math500_matched_0008,necessary,math500_067,5,7,10,1,0,-0.770507920051678,-1.48237401648845,0.92724609375
skywork_prm,math500,math500_matched_0009,necessary,math500_067,25,10,13,1,0,-1.220074996763632,-1.7363472253397412,0.94091796875
skywork_prm,math500,math500_matched_0010,necessary,math500_067,9,7,10,1,0,-0.937548479920302,-1.0226282545128664,0.92041015625
skywork_prm,math500,math500_matched_0011,necessary,math500_067,19,7,10,1,0,-0.6654591322893791,-0.7198212092074233,0.94580078125
skywork_prm,math500,math500_matched_0012,necessary,math500_069,9,5,9,1,0,-0.30858160957063036,-0.32684656150908026,0.97216796875
skywork_prm,math500,math500_matched_0013,necessary,math500_069,15,5,8,1,0,-0.33288587720745483,-0.3383283150343061,0.97021484375
skywork_prm,math500,math500_matched_0014,necessary,math500_077,3,7,14,1,1,-0.32409558110478187,-0.2930342840600139,0.986328125
skywork_prm,math500,math500_matched_0015,necessary,math500_083,3,5,9,1,1,-2.1314968620861885,-2.115626926955238,0.97216796875
skywork_prm,math500,math500_matched_0016,necessary,math500_083,11,5,9,1,1,-2.1840519641372245,-2.1696385353969623,0.97021484375
skywork_prm,math500,math500_matched_0017,necessary,math500_083,16,8,11,1,1,-4.794940414433429,-4.767077985538629,0.96728515625
skywork_prm,math500,math500_matched_0018,necessary,math500_086,13,2,5,1,1,-0.3672812718151679,-0.30220449454554066,0.9482421875
skywork_prm,math500,math500_matched_0019,necessary,math500_087,1,10,15,1,0,-1.2861104344458787,-2.9137792090598067,0.94091796875
skywork_prm,math500,math500_matched_0020,necessary,math500_087,10,10,15,1,0,-1.278984557154828,-3.0075084507892735,0.93505859375
skywork_prm,math500,math500_matched_0021,necessary,math500_113,4,6,12,1,0,-2.5447565266394263,-3.0647428672038077,0.80908203125
skywork_prm,math500,math500_matched_0022,necessary,math500_121,27,5,6,1,1,-2.5287118453525523,-1.7761447213042976,0.462646484375
skywork_prm,math500,math500_matched_0023,necessary,math500_125,13,4,5,1,1,-1.0779864850157757,-0.8037310395094802,0.759765625
skywork_prm,math500,math500_matched_0024,necessary,math500_125,29,2,7,1,0,-0.3358714371546507,-0.4804618648383996,0.91455078125
skywork_prm,math500,math500_matched_0025,necessary,math500_128,20,7,8,1,0,-4.740930411773082,-4.8073623605563025,0.56103515625
skywork_prm,math500,math500_matched_0026,necessary,math500_130,19,9,17,1,0,-3.559579642077342,-4.899780162614764,0.828125
skywork_prm,math500,math500_matched_0027,necessary,math500_132,15,4,9,1,0,-0.6595091220415551,-1.6902567575965122,0.8798828125
skywork_prm,math500,math500_matched_0028,necessary,math500_148,1,2,6,1,1,-1.3294567391337944,-1.063362591128843,0.7236328125
skywork_prm,math500,math500_matched_0029,necessary,math500_148,5,2,5,1,1,-2.2813077993846274,-1.6364409398736288,0.50244140625
skywork_prm,math500,math500_matched_0030,necessary,math500_148,10,2,4,1,1,-1.4365880100985937,-0.7814893750563354,0.63330078125
skywork_prm,math500,math500_matched_0031,necessary,math500_151,2,10,14,1,0,-12.424448456931323,-12.638463953243994,0.79736328125
skywork_prm,math500,math500_matched_0032,necessary,math500_159,6,8,12,1,1,-1.35796615976475,-1.2888080801534936,0.88720703125
skywork_prm,math500,math500_matched_0033,necessary,math500_159,11,6,11,1,1,-1.1833448657435863,-1.0556178351036145,0.896484375
skywork_prm,math500,math500_matched_0034,necessary,math500_186,18,7,14,1,0,-2.6043783560914355,-2.8686084899247475,0.7314453125
skywork_prm,math500,math500_matched_0035,necessary,math500_186,15,8,12,1,0,-2.837910994352186,-2.8469916589667417,0.80908203125
skywork_prm,math500,math500_matched_0036,necessary,math500_196,24,7,9,1,1,-1.0885440573497376,-0.9504907773232776,0.86083984375
skywork_prm,math500,math500_matched_0037,necessary,math500_202,13,10,13,1,1,-2.742499890909349,-2.6722227071575158,0.82470703125
skywork_prm,math500,math500_matched_0038,necessary,math500_207,0,6,9,1,0,-0.5440255993847845,-0.6618696968467677,0.9052734375
skywork_prm,math500,math500_matched_0039,necessary,math500_207,2,6,9,1,0,-0.5954061527919132,-0.6113314614791938,0.89404296875
skywork_prm,math500,math500_matched_0040,necessary,math500_209,12,10,17,1,0,-2.878885092883227,-3.1081683829483326,0.89892578125
skywork_prm,math500,math500_matched_0041,necessary,math500_252,14,10,12,1,0,-0.6569712783464193,-0.7829259688249339,0.96630859375
skywork_prm,math500,math500_matched_0042,necessary,math500_268,16,7,11,1,0,-0.4212961876567366,-0.48798920115097566,0.9306640625
skywork_prm,math500,math500_matched_0043,necessary,math500_268,30,7,11,1,0,-0.33822369358994,-0.45892032124209187,0.970703125
skywork_prm,math500,math500_matched_0044,necessary,math500_273,18,9,10,1,0,-2.830995737286977,-3.117944239889571,0.90380859375
skywork_prm,math500,math500_matched_0045,necessary,math500_284,25,4,11,1,1,-17.219552728679584,-13.907256897465219,0.105224609375
skywork_prm,math500,math500_matched_0046,necessary,math500_314,21,12,13,1,1,-1.9008358731364097,-1.8221071361505232,0.92333984375
skywork_prm,math500,math500_matched_0047,necessary,math500_314,17,9,11,1,0,-1.3987940622014403,-1.4547270245786441,0.9345703125
skywork_prm,math500,math500_matched_0048,necessary,math500_321,24,5,9,1,0,-0.817301469500567,-4.546042367643491,0.88330078125
skywork_prm,math500,math500_matched_0049,necessary,math500_321,14,6,10,1,0,-1.2934149724837474,-6.2800388877071995,0.8681640625
skywork_prm,math500,math500_matched_0050,necessary,math500_325,14,11,14,1,0,-1.9105475631341264,-2.255836784389857,0.87744140625
skywork_prm,math500,math500_matched_0051,necessary,math500_333,28,8,18,1,1,-9.481787469164106,-9.058077598327147,0.56494140625
skywork_prm,math500,math500_matched_0052,necessary,math500_333,8,10,19,1,1,-6.380294485712453,-6.351898588658449,0.86767578125
skywork_prm,math500,math500_matched_0053,necessary,math500_336,5,10,11,1,0,-0.42590882258553886,-0.46694078315910664,0.982421875
skywork_prm,math500,math500_matched_0054,necessary,math500_337,21,10,13,1,0,-0.8916474821210941,-0.9070264497684084,0.953125
skywork_prm,math500,math500_matched_0055,necessary,math500_344,27,8,18,1,0,-2.6821292005383284,-2.7603717477969996,0.88720703125
skywork_prm,math500,math500_matched_0056,necessary,math500_407,15,9,10,1,1,-0.8817470619765321,-0.8804058374858895,0.97998046875
skywork_prm,math500,math500_matched_0057,necessary,math500_407,0,11,12,1,1,-1.4883971003988128,-1.475509571302658,0.95654296875
skywork_prm,math500,math500_matched_0058,necessary,math500_415,9,8,9,1,0,-6.15089470814748,-6.212518429458581,0.57958984375
skywork_prm,math500,math500_matched_0059,necessary,math500_415,6,14,15,1,1,-4.173665372966699,-4.087018405902814,0.90283203125
skywork_prm,math500,math500_matched_0060,necessary,math500_431,10,17,18,1,1,-10.825344822768262,-6.54245920883004,0.06854248046875
skywork_prm,math500,math500_matched_0061,necessary,math500_453,27,7,14,1,0,-1.664488026154679,-1.8441625383520293,0.869140625
skywork_prm,math500,math500_matched_0062,necessary,math500_461,11,11,14,1,1,-2.5403312690961477,-2.4872284188609495,0.775390625
skywork_prm,math500,math500_matched_0063,necessary,math500_487,4,7,10,1,0,-0.5728742336163558,-0.8087872222853348,0.9462890625
skywork_prm,math500,math500_matched_0064,necessary,math500_493,4,10,18,1,0,-2.0358922552554373,-19.795367832786184,0.91845703125
skywork_prm,math500,math500_matched_0065,necessary,math500_028,5,2,11,1,0,-0.5438507074881579,-0.5603321846704201,0.95751953125
skywork_prm,math500,math500_matched_0066,necessary,math500_192,2,7,22,1,0,-3.8751675793434326,-5.748237777568857,0.802734375
skywork_prm,math500,math500_matched_0067,necessary,math500_028,29,3,12,1,1,-0.5859991337711773,-0.578387302294876,0.96826171875
skywork_prm,math500,math500_matched_0068,necessary,math500_056,1,2,9,1,0,-0.14897752403049502,-0.1551731443777254,0.98095703125
skywork_prm,math500,math500_matched_0069,necessary,math500_142,2,9,20,1,1,-6.2508005938135165,-6.088362235316451,0.74853515625
skywork_prm,math500,math500_matched_0070,necessary,math500_013,3,11,23,1,0,-2.684542543160224,-3.5203864064135013,0.91748046875
skywork_prm,math500,math500_matched_0071,necessary,math500_130,9,5,15,1,0,-4.712312502078386,-6.571744213625707,0.67333984375
skywork_prm,math500,math500_matched_0072,necessary,math500_440,0,8,19,1,0,-1.2679271309355875,-24.95579888219034,0.89697265625
skywork_prm,math500,math500_matched_0073,necessary,math500_344,16,10,20,1,0,-2.034826421509992,-2.075554004408487,0.93115234375
skywork_prm,math500,math500_matched_0074,necessary,math500_476,17,7,17,1,0,-1.3630581836181754,-2.303554902849309,0.84521484375
skywork_prm,math500,math500_matched_0075,necessary,math500_492,31,10,20,1,1,-1.6832726453846285,-1.6192814881957922,0.87353515625
skywork_prm,math500,math500_matched_0076,necessary,math500_072,24,6,14,1,0,-0.506874801501469,-0.6247662376857682,0.91845703125
skywork_prm,math500,math500_matched_0077,necessary,math500_055,2,2,10,1,0,-0.10824205170884418,-0.16173008299702876,0.98193359375
skywork_prm,math500,math500_matched_0078,necessary,math500_028,1,3,14,1,1,-0.9105894812244387,-0.8727436228198681,0.9638671875
skywork_prm,math500,math500_matched_0079,necessary,math500_333,27,14,23,1,0,-8.217841103984668,-8.616171355286722,0.9208984375
skywork_prm,math500,math500_matched_0080,necessary,math500_453,17,7,16,1,0,-2.401092333367378,-2.801531136013016,0.86181640625
skywork_prm,math500,math500_matched_0081,necessary,math500_364,1,10,18,1,0,-7.064046395971818,-7.371713362321176,0.7041015625
skywork_prm,math500,math500_matched_0082,necessary,math500_186,7,5,12,1,0,-2.2197534754613693,-4.648216967748539,0.7607421875
skywork_prm,math500,math500_matched_0083,necessary,math500_008,29,6,14,1,0,-0.5004215640090062,-2.818537780719235,0.95654296875
skywork_prm,math500,math500_matched_0084,necessary,math500_035,7,7,14,1,0,-2.1039864576077383,-6.988529188010664,0.96044921875
skywork_prm,math500,math500_matched_0085,necessary,math500_260,17,8,15,1,0,-8.272702234256847,-9.950919298939372,0.42529296875
skywork_prm,math500,math500_matched_0086,necessary,math500_136,14,6,19,1,1,-35.10721751212249,-34.7333667010868,0.1666259765625
skywork_prm,math500,math500_matched_0087,necessary,math500_044,29,3,8,1,0,-2.7807407133036963,-2.796883467060962,0.685546875
skywork_prm,math500,math500_matched_0088,necessary,math500_052,15,5,11,1,1,-2.06527373005266,-2.024127845956285,0.82958984375
skywork_prm,math500,math500_matched_0089,necessary,math500_077,14,5,11,1,1,-0.25903856506659606,-0.2252279160536831,0.990234375
skywork_prm,math500,math500_matched_0090,necessary,math500_077,19,5,11,1,1,-0.2164719590681999,-0.18972065734255253,0.990234375
skywork_prm,math500,math500_matched_0091,necessary,math500_196,11,9,15,1,1,-0.8674339106790522,-0.8508881605627681,0.908203125
skywork_prm,math500,math500_matched_0092,necessary,math500_135,3,7,13,1,0,-4.298290451947267,-10.89343482583257,0.935546875
skywork_prm,math500,math500_matched_0093,necessary,math500_087,26,11,17,1,0,-1.4935006811305005,-3.2939309356246067,0.9345703125
skywork_prm,math500,math500_matched_0094,necessary,math500_028,10,2,11,1,1,-0.4946079927191416,-0.44706357866419755,0.96240234375
skywork_prm,math500,math500_matched_0095,necessary,math500_269,2,9,15,1,0,-1.2204335582042671,-1.3702746449280916,0.958984375
skywork_prm,math500,math500_matched_0096,necessary,math500_136,30,9,21,1,1,-29.30928055509815,-28.021756954836906,0.22607421875
skywork_prm,math500,math500_matched_0097,necessary,math500_310,2,7,13,1,0,-1.541493740817157,-2.276354311400512,0.8427734375
skywork_prm,math500,math500_matched_0098,necessary,math500_473,11,17,20,1,1,-13.693306087278676,-13.44555820894319,0.7509765625
skywork_prm,math500,math500_matched_0099,necessary,math500_113,2,2,6,1,1,-1.3186164968318521,-0.9776009551732351,0.7119140625
skywork_prm,math500,math500_matched_0100,necessary,math500_148,6,2,5,1,1,-1.117671401710122,-0.7762844233768209,0.7373046875
skywork_prm,math500,math500_matched_0101,necessary,math500_148,7,2,5,1,1,-0.9680962284506052,-0.8227167548433618,0.78466796875
skywork_prm,math500,math500_matched_0102,necessary,math500_148,14,2,5,1,1,-0.7186828565016887,-0.5593668328654313,0.81396484375
skywork_prm,math500,math500_matched_0103,necessary,math500_148,17,2,5,1,1,-0.6682773491985344,-0.5120873858746019,0.82568359375
skywork_prm,math500,math500_matched_0104,necessary,math500_148,20,2,5,1,1,-1.3544341729376455,-0.9919105054561684,0.70703125
skywork_prm,math500,math500_matched_0105,necessary,math500_148,24,2,5,1,1,-0.9327117301497726,-0.6765610668227743,0.77734375
skywork_prm,math500,math500_matched_0106,necessary,math500_200,0,5,15,1,0,-1.9210093634532244,-3.1723965696891394,0.8740234375
skywork_prm,math500,math500_matched_0107,necessary,math500_038,6,6,16,1,0,-1.5453635296584194,-2.09083395053138,0.86572265625
skywork_prm,math500,math500_matched_0108,necessary,math500_122,24,12,15,1,0,-1.2855256281759744,-1.5144859007539435,0.876953125
skywork_prm,math500,math500_matched_0109,necessary,math500_363,16,12,16,1,1,-0.9559036329890751,-0.9189948618027255,0.91552734375
skywork_prm,math500,math500_matched_0110,necessary,math500_192,22,9,31,1,0,-28.098114010523048,-30.915451359506527,0.27685546875
skywork_prm,math500,math500_matched_0111,necessary,math500_377,27,7,17,1,1,-6.701733363555876,-6.586931164218866,0.54541015625
skywork_prm,math500,math500_matched_0112,necessary,math500_476,28,7,17,1,0,-2.402362746975216,-3.3208563052641944,0.759765625
skywork_prm,math500,math500_matched_0113,necessary,math500_123,31,14,16,1,1,-14.538753527541969,-14.264368540314571,0.77001953125
skywork_prm,math500,math500_matched_0114,necessary,math500_282,29,7,12,1,1,-13.382533233504398,-13.197656092456375,0.27734375
skywork_prm,math500,math500_matched_0115,necessary,math500_321,18,7,11,1,0,-1.1493445781503029,-3.7204769419532155,0.875
skywork_prm,math500,math500_matched_0116,necessary,math500_005,9,6,11,1,1,-2.470002838491494,-2.2872146882506157,0.64501953125
skywork_prm,math500,math500_matched_0117,necessary,math500_008,12,6,11,1,0,-0.5601478360274527,-2.322938472761194,0.94677734375
skywork_prm,math500,math500_matched_0118,necessary,math500_008,22,6,11,1,0,-0.55285732006699,-1.7954733025902352,0.93896484375
skywork_prm,math500,math500_matched_0119,necessary,math500_159,1,6,10,1,1,-0.9917625153627618,-0.9054633143677269,0.904296875
skywork_prm,math500,math500_matched_0120,necessary,math500_207,14,6,10,1,0,-0.5401807552083167,-0.5726751678285691,0.9033203125
skywork_prm,math500,math500_matched_0121,necessary,math500_321,30,5,9,1,0,-0.7539323631478134,-3.5128425550632083,0.89599609375
skywork_prm,math500,math500_matched_0122,necessary,math500_321,15,6,10,1,0,-1.2441580408093857,-5.9506472057911415,0.880859375
skywork_prm,math500,math500_matched_0123,necessary,math500_013,23,10,20,1,0,-2.3970854262921453,-2.480420968814012,0.92529296875
skywork_prm,math500,math500_matched_0124,necessary,math500_047,20,4,20,1,1,-1.4975655169067301,-1.428582239956334,0.88720703125
skywork_prm,math500,math500_matched_0125,necessary,math500_113,9,2,6,1,1,-1.2575505888292726,-0.9198578182713384,0.71826171875
skywork_prm,math500,math500_matched_0126,necessary,math500_313,25,10,14,1,1,-7.907815561308443,-7.82921118692296,0.62548828125
skywork_prm,math500,math500_matched_0127,necessary,math500_293,31,15,17,1,1,-6.888804840045992,-6.516626958279161,0.6982421875
skywork_prm,math500,math500_matched_0128,necessary,math500_055,4,2,10,1,0,-0.16813615111485702,-0.2577524717702642,0.98193359375
skywork_prm,math500,math500_matched_0129,necessary,math500_055,0,2,8,1,0,-0.09705434834574034,-0.13648060421848202,0.97998046875
skywork_prm,math500,math500_matched_0130,necessary,math500_055,1,2,8,1,0,-0.0772569492971665,-0.11260455413230312,0.98193359375
skywork_prm,math500,math500_matched_0131,necessary,math500_006,15,8,11,1,0,-0.41633176364833424,-0.4563628740758293,0.99462890625
skywork_prm,math500,math500_matched_0132,necessary,math500_207,24,8,11,1,1,-0.6577221134389221,-0.5938798813567489,0.88818359375
skywork_prm,math500,math500_matched_0133,necessary,math500_407,22,11,14,1,0,-1.7588942037368658,-1.7695192827018695,0.8818359375
skywork_prm,math500,math500_matched_0134,necessary,math500_057,4,13,15,1,0,-0.6786650379107749,-0.8023507430570943,0.9638671875
skywork_prm,math500,math500_matched_0135,necessary,math500_057,6,13,15,1,0,-0.8510461111836599,-0.9948537739955772,0.9755859375
skywork_prm,math500,math500_matched_0136,necessary,math500_028,7,2,11,1,1,-0.5144113390966515,-0.48037892843420665,0.96533203125
skywork_prm,math500,math500_matched_0137,necessary,math500_028,25,2,11,1,1,-0.5863500451354724,-0.5470585581347353,0.9580078125
skywork_prm,math500,math500_matched_0138,necessary,math500_028,26,2,11,1,0,-0.41142915554731785,-0.6177785399215056,0.96337890625
skywork_prm,math500,math500_matched_0139,necessary,math500_044,4,7,10,1,1,-0.7815773977011303,-0.6816031189580203,0.9091796875
skywork_prm,math500,math500_matched_0140,necessary,math500_083,23,7,10,1,1,-4.857763446661728,-4.829666314847115,0.931640625
skywork_prm,math500,math500_matched_0141,necessary,math500_159,3,7,11,1,1,-2.36383236652691,-2.0974442260079633,0.75830078125
skywork_prm,math500,math500_matched_0142,necessary,math500_200,27,5,16,1,0,-2.434365264072624,-3.11253553546534,0.73876953125
skywork_prm,math500,math500_matched_0143,necessary,math500_276,21,12,20,1,1,-1.2234387869825576,-1.1751002060824205,0.96240234375
skywork_prm,math500,math500_matched_0144,necessary,math500_294,10,12,20,1,0,-10.665334036158534,-16.894058187693812,0.708984375
skywork_prm,math500,math500_matched_0145,necessary,math500_040,28,6,10,1,1,-0.5725259627823158,-0.43935286051798006,0.8818359375
skywork_prm,math500,math500_matched_0146,necessary,math500_207,17,6,9,1,0,-0.5072959331796022,-0.544013866333887,0.89990234375
skywork_prm,math500,math500_matched_0147,necessary,math500_207,5,6,9,1,0,-0.6093756077199567,-0.6552557437620222,0.8828125
skywork_prm,math500,math500_matched_0148,necessary,math500_207,6,6,9,1,1,-0.5713625026885507,-0.5371482066122693,0.8876953125
skywork_prm,math500,math500_matched_0149,necessary,math500_008,4,6,12,1,0,-0.4611795434040266,-1.9835265907046666,0.95458984375
skywork_prm,math500,math500_matched_0150,necessary,math500_132,1,7,13,1,0,-1.0945145807604055,-1.2123442518347585,0.86474609375
skywork_prm,math500,math500_matched_0151,necessary,math500_424,1,11,23,1,0,-1.9581374314297417,-2.509626475893727,0.8720703125
skywork_prm,math500,math500_matched_0152,necessary,math500_001,14,16,22,1,0,-14.210247333128073,-14.220026653235736,0.7958984375
skywork_prm,math500,math500_matched_0153,necessary,math500_028,4,2,12,1,1,-0.7175157245030611,-0.6432592839000499,0.951171875
skywork_prm,math500,math500_matched_0154,necessary,math500_034,15,11,26,1,0,-3.7876646485897796,-5.795467233815942,0.81982421875
skywork_prm,math500,math500_matched_0155,necessary,math500_356,2,12,19,1,0,-6.269553735159174,-7.770753804972632,0.66455078125
skywork_prm,math500,math500_matched_0156,necessary,math500_006,18,8,10,1,1,-0.6598856277145394,-0.6347679895335714,0.951171875
skywork_prm,math500,math500_matched_0157,necessary,math500_336,11,8,11,1,1,-0.7235599126731334,-0.6956550096690988,0.90283203125
skywork_prm,math500,math500_matched_0158,necessary,math500_476,26,8,22,1,0,-2.530039717074552,-4.065385614719148,0.7978515625
skywork_prm,math500,math500_matched_0159,necessary,math500_114,17,12,23,1,0,-0.6106083241542913,-0.9286938362869724,0.958984375
skywork_prm,math500,math500_matched_0160,necessary,math500_034,21,9,23,1,0,-1.8817867924629716,-5.166004394240825,0.8857421875
skywork_prm,math500,math500_matched_0161,necessary,math500_034,20,11,27,1,0,-2.605297457113782,-2.808644907086841,0.8525390625
skywork_prm,math500,math500_matched_0162,necessary,math500_001,8,5,17,1,0,-9.173524115601595,-27.407612326668275,0.669921875
skywork_prm,math500,math500_matched_0163,necessary,math500_028,24,3,7,1,0,-0.39462761506605326,-0.5295952240485953,0.92822265625
skywork_prm,math500,math500_matched_0164,necessary,math500_053,20,2,4,1,0,-0.22612334246932086,-0.5063913719736663,0.95654296875
skywork_prm,math500,math500_matched_0165,necessary,math500_031,8,2,5,1,1,-1.8955068073576322,-1.0042355362962836,0.456298828125
skywork_prm,math500,math500_matched_0166,necessary,math500_014,12,7,10,1,1,-1.188601195749663,-1.1845292075441212,0.9609375
skywork_prm,math500,math500_matched_0167,necessary,math500_319,24,8,15,1,0,-0.2229173275944502,-0.5547217139619053,0.970703125
skywork_prm,math500,math500_matched_0168,necessary,math500_336,14,7,10,1,1,-0.47552840214513775,-0.4136361935372055,0.94287109375
skywork_prm,math500,math500_matched_0169,necessary,math500_336,27,7,10,1,1,-0.4553606855492609,-0.3978850616982589,0.9384765625
skywork_prm,math500,math500_matched_0170,necessary,math500_438,26,7,10,1,0,-2.1499769462755016,-2.795066740320608,0.87939453125
skywork_prm,math500,math500_matched_0171,necessary,math500_294,13,18,22,1,1,-19.724537804883592,-18.90709173937647,0.408203125
skywork_prm,math500,math500_matched_0172,necessary,math500_047,24,4,17,1,0,-0.8962354456195271,-0.9283237516150974,0.91162109375
skywork_prm,math500,math500_matched_0173,necessary,math500_014,3,12,18,1,1,-1.4577221402364902,-1.4112400989869494,0.955078125
skywork_prm,math500,math500_matched_0174,necessary,math500_014,30,12,18,1,0,-1.8428424967870176,-1.84741948947854,0.96142578125
skywork_prm,math500,math500_matched_0175,necessary,math500_055,3,2,8,1,0,-0.1065055510403999,-0.1799677400440708,0.97998046875
skywork_prm,math500,math500_matched_0176,necessary,math500_424,5,11,21,1,0,-1.5841013087002402,-9.1368948524071,0.8759765625
skywork_prm,math500,math500_matched_0177,necessary,math500_182,15,6,9,1,1,-0.8488643043435075,-0.7573802284435991,0.853515625
skywork_prm,math500,math500_matched_0178,necessary,math500_207,9,6,9,1,1,-0.5941661123472143,-0.5793508579774138,0.88720703125
skywork_prm,math500,math500_matched_0179,necessary,math500_207,23,6,9,1,0,-0.45497075863506664,-0.5882232588508531,0.9150390625
skywork_prm,math500,math500_matched_0180,necessary,math500_207,26,6,9,1,0,-0.5639058947026064,-0.5760402665525481,0.89013671875
skywork_prm,math500,math500_matched_0181,necessary,math500_072,1,2,14,1,1,-0.719740556481284,-0.5854180065974781,0.9091796875
skywork_prm,math500,math500_matched_0182,necessary,math500_001,18,7,19,1,0,-11.733520835915273,-13.824178740749046,0.60498046875
skywork_prm,math500,math500_matched_0183,necessary,math500_036,14,2,22,1,1,-7.964338435400221,-7.831489074022034,0.45166015625
skywork_prm,math500,math500_matched_0184,necessary,math500_125,16,5,7,1,1,-0.308095375446334,-0.2574491356251003,0.9482421875
skywork_prm,math500,math500_matched_0185,necessary,math500_125,26,5,7,1,1,-0.3175705668501449,-0.2901195078637154,0.95556640625
skywork_prm,math500,math500_matched_0186,necessary,math500_442,7,5,7,1,0,-0.2890782777080079,-5.503048695492645,0.96142578125
skywork_prm,math500,math500_matched_0187,necessary,math500_005,24,6,12,1,1,-2.5933676385564643,-2.321054688406983,0.61962890625
skywork_prm,math500,math500_matched_0188,necessary,math500_405,21,8,14,1,0,-1.2320853982315785,-1.795773209336252,0.8935546875
skywork_prm,math500,math500_matched_0189,necessary,math500_036,6,2,24,1,1,-8.748857438285425,-8.343695151799253,0.451416015625
skywork_prm,math500,math500_matched_0190,necessary,math500_035,23,7,13,1,0,-1.7477056491899707,-3.8353323282817766,0.9560546875
skywork_prm,math500,math500_matched_0191,necessary,math500_083,17,7,11,1,1,-3.317534853732828,-3.2972786439687454,0.9775390625
skywork_prm,math500,math500_matched_0192,necessary,math500_095,12,10,19,1,0,-1.5287897926544296,-1.9753005259208187,0.89599609375
skywork_prm,math500,math500_matched_0193,necessary,math500_192,11,7,11,1,1,-1.3211127190682264,-1.2416887277413404,0.84814453125
skywork_prm,math500,math500_matched_0194,necessary,math500_424,26,12,24,1,0,-2.1898505863383697,-3.18714211827811,0.857421875
skywork_prm,math500,math500_matched_0195,necessary,math500_008,8,6,12,1,0,-0.5320434559867354,-2.132045261051927,0.94580078125
skywork_prm,math500,math500_matched_0196,necessary,math500_113,8,6,12,1,0,-2.3674130863742966,-2.8242857681244615,0.8447265625
skywork_prm,math500,math500_matched_0197,necessary,math500_113,25,6,12,1,0,-2.374320791066782,-3.031434594847613,0.81298828125
skywork_prm,math500,math500_matched_0198,necessary,math500_319,28,6,12,1,0,-0.17778704319043018,-0.6747150525543681,0.9775390625
skywork_prm,math500,math500_matched_0199,necessary,math500_319,29,6,12,1,0,-0.15752458947094314,-0.7156931080335539,0.97802734375
skywork_prm,math500,math500_matched_0000,inert,math500_363,28,7,15,1,1,-0.854553332247773,-0.8416399374849716,0.96044921875
skywork_prm,math500,math500_matched_0001,inert,math500_493,13,10,21,1,0,-2.8420161327105946,-2.943040517644004,0.94775390625
skywork_prm,math500,math500_matched_0002,inert,math500_311,10,2,7,1,1,-5.512540898649921,-5.103609316372816,0.7900390625
skywork_prm,math500,math500_matched_0003,inert,math500_301,24,3,4,1,1,-3.418762417147496,-2.4062061329351114,0.385498046875
skywork_prm,math500,math500_matched_0004,inert,math500_301,20,2,4,1,1,-2.4234511823663936,-1.7929313651300722,0.50830078125
skywork_prm,math500,math500_matched_0005,inert,math500_311,7,2,6,1,1,-5.694799997287076,-5.122641794632434,0.7900390625
skywork_prm,math500,math500_matched_0006,inert,math500_283,20,5,7,1,1,-0.9605675347759419,-0.9358221606843046,0.96240234375
skywork_prm,math500,math500_matched_0007,inert,math500_179,6,8,10,1,0,-3.486101420876196,-3.5688129252201346,0.64697265625
skywork_prm,math500,math500_matched_0008,inert,math500_161,0,7,10,1,0,-0.1399717123831934,-0.1420533520962228,0.9931640625
skywork_prm,math500,math500_matched_0009,inert,math500_028,19,10,13,1,1,-0.7473788395466564,-0.6836416275606777,0.955078125
skywork_prm,math500,math500_matched_0010,inert,math500_174,4,7,10,1,1,-1.0108425899273508,-0.9557012243048789,0.9287109375
skywork_prm,math500,math500_matched_0011,inert,math500_174,27,7,10,1,1,-1.4799954569417253,-1.449264319563823,0.88330078125
skywork_prm,math500,math500_matched_0012,inert,math500_161,20,5,9,1,1,-0.10793550421636347,-0.1074924029559292,0.99267578125
skywork_prm,math500,math500_matched_0013,inert,math500_161,1,5,8,1,1,-0.10895790886772372,-0.10853281809311707,0.99267578125
skywork_prm,math500,math500_matched_0014,inert,math500_480,31,7,14,1,1,-10.72276267062929,-9.795114397900079,0.7275390625
skywork_prm,math500,math500_matched_0015,inert,math500_161,25,5,9,1,0,-0.12082257603778948,-0.12635096999525858,0.99365234375
skywork_prm,math500,math500_matched_0016,inert,math500_441,14,5,9,1,0,-1.2037087781952138,-1.2311623898540753,0.87255859375
skywork_prm,math500,math500_matched_0017,inert,math500_028,25,8,11,1,1,-0.5863500451354724,-0.5757248672723456,0.96240234375
skywork_prm,math500,math500_matched_0018,inert,math500_311,1,2,5,1,0,-3.843544124175785,-4.173316088077392,0.79052734375
skywork_prm,math500,math500_matched_0019,inert,math500_027,5,10,15,1,0,-0.6172672833548206,-0.6215266533791083,0.98095703125
skywork_prm,math500,math500_matched_0020,inert,math500_039,27,10,15,1,1,-4.440915485709458,-3.930865260011772,0.59716796875
skywork_prm,math500,math500_matched_0021,inert,math500_440,22,6,12,1,0,-0.7992712295455074,-0.8267304047240772,0.93603515625
skywork_prm,math500,math500_matched_0022,inert,math500_191,16,5,6,1,1,-0.8840692163455367,-0.5969084753130868,0.7490234375
skywork_prm,math500,math500_matched_0023,inert,math500_193,29,4,5,1,0,-2.1456935357372715,-3.407533262712509,0.86669921875
skywork_prm,math500,math500_matched_0024,inert,math500_311,29,2,7,1,1,-8.471359975863745,-7.6006096229415485,0.7900390625
skywork_prm,math500,math500_matched_0025,inert,math500_053,29,7,8,1,1,-0.5432389857996789,-0.5220557035040093,0.97607421875
skywork_prm,math500,math500_matched_0026,inert,math500_095,21,9,17,1,1,-1.3695632072853259,-1.2638976128487687,0.93896484375
skywork_prm,math500,math500_matched_0027,inert,math500_307,24,4,9,1,1,-4.928137236690933,-4.112216611232775,0.4443359375
skywork_prm,math500,math500_matched_0028,inert,math500_311,8,2,6,1,1,-4.529061924368097,-4.432255641306584,0.7900390625
skywork_prm,math500,math500_matched_0029,inert,math500_311,11,2,5,1,1,-3.9870250512393843,-3.1461660121408848,0.77783203125
skywork_prm,math500,math500_matched_0030,inert,math500_301,29,2,4,1,1,-2.6669461075390215,-1.9729259639575294,0.484619140625
skywork_prm,math500,math500_matched_0031,inert,math500_276,1,10,14,1,1,-1.0796427949563352,-1.0761394916185836,0.9609375
skywork_prm,math500,math500_matched_0032,inert,math500_276,7,8,12,1,0,-0.7804020514684477,-0.7895056641299404,0.9658203125
skywork_prm,math500,math500_matched_0033,inert,math500_143,21,6,11,1,1,-5.59111854387804,-4.052062981488757,0.364013671875
skywork_prm,math500,math500_matched_0034,inert,math500_221,5,7,14,1,1,-1.1853697758740005,-0.7116314427333849,0.97607421875
skywork_prm,math500,math500_matched_0035,inert,math500_289,6,8,12,1,1,-1.485070856211788,-1.2537311506877604,0.8076171875
skywork_prm,math500,math500_matched_0036,inert,math500_407,28,7,9,1,1,-0.48307137545530887,-0.46927879762980107,0.9814453125
skywork_prm,math500,math500_matched_0037,inert,math500_310,6,10,13,1,1,-1.4361773436872818,-1.3887298433317476,0.9228515625
skywork_prm,math500,math500_matched_0038,inert,math500_218,3,6,9,1,0,-0.8819386540472387,-1.044057851946559,0.9375
skywork_prm,math500,math500_matched_0039,inert,math500_218,23,6,9,1,0,-0.712441858390412,-0.7967781254459051,0.9482421875
skywork_prm,math500,math500_matched_0040,inert,math500_131,23,10,17,1,1,-1.2131859276829702,-1.1521661456870231,0.93310546875
skywork_prm,math500,math500_matched_0041,inert,math500_439,29,10,12,1,1,-5.378910681181158,-4.194354351925048,0.498046875
skywork_prm,math500,math500_matched_0042,inert,math500_040,2,7,11,1,1,-0.609493481044866,-0.5695890968226067,0.96923828125
skywork_prm,math500,math500_matched_0043,inert,math500_161,2,7,11,1,1,-0.1593124754066152,-0.15248482565793542,0.98974609375
skywork_prm,math500,math500_matched_0044,inert,math500_406,16,9,10,1,1,-1.2593126404298642,-1.228350194488563,0.95947265625
skywork_prm,math500,math500_matched_0045,inert,math500_481,21,4,11,1,1,-30.355667596191722,-27.944791229611866,0.06903076171875
skywork_prm,math500,math500_matched_0046,inert,math500_480,12,12,13,1,0,-4.277578077254372,-5.050629462702736,0.5087890625
skywork_prm,math500,math500_matched_0047,inert,math500_410,24,9,11,1,1,-2.4731269921790893,-2.252902021623954,0.7822265625
skywork_prm,math500,math500_matched_0048,inert,math500_441,4,5,9,1,1,-1.8369136548160179,-1.6125058576255116,0.76953125
skywork_prm,math500,math500_matched_0049,inert,math500_191,2,6,10,1,0,-0.47719915893790166,-1.4773329814224678,0.98974609375
skywork_prm,math500,math500_matched_0050,inert,math500_276,3,11,14,1,1,-2.305953922893295,-2.09371039809077,0.708984375
skywork_prm,math500,math500_matched_0051,inert,math500_363,9,8,18,1,1,-0.9386120322343275,-0.8942334808484989,0.962890625
skywork_prm,math500,math500_matched_0052,inert,math500_022,27,10,19,1,0,-4.446385803476272,-4.475012596726917,0.8818359375
skywork_prm,math500,math500_matched_0053,inert,math500_234,12,10,11,1,1,-3.2697645484143956,-2.9670297164160013,0.9033203125
skywork_prm,math500,math500_matched_0054,inert,math500_276,6,10,13,1,1,-3.6157004243663327,-2.686267432085129,0.546875
skywork_prm,math500,math500_matched_0055,inert,math500_022,12,8,18,1,0,-2.3754122993563924,-2.438173979553583,0.92333984375
skywork_prm,math500,math500_matched_0056,inert,math500_463,27,9,10,1,1,-0.5851805294065656,-0.5423821552543333,0.96630859375
skywork_prm,math500,math500_matched_0057,inert,math500_463,1,11,12,1,1,-0.7628990785377148,-0.7226226134692594,0.96923828125
skywork_prm,math500,math500_matched_0058,inert,math500_463,20,8,9,1,1,-0.8418911239719713,-0.7884134154272,0.9365234375
skywork_prm,math500,math500_matched_0059,inert,math500_139,19,14,15,1,1,-1.2016766131265337,-1.1859282561583946,0.984375
skywork_prm,math500,math500_matched_0060,inert,math500_244,24,17,18,1,0,-2.271713287551528,-2.295477657171363,0.984375
skywork_prm,math500,math500_matched_0061,inert,math500_363,18,7,14,1,1,-0.8195425852001786,-0.8091154390259222,0.96484375
skywork_prm,math500,math500_matched_0062,inert,math500_341,20,11,14,1,0,-0.8758989762194722,-0.9728717934452973,0.970703125
skywork_prm,math500,math500_matched_0063,inert,math500_161,10,7,10,1,1,-0.15689203738634908,-0.14858837260954874,0.98974609375
skywork_prm,math500,math500_matched_0064,inert,math500_022,14,10,18,1,0,-4.1316289511049735,-15.322464739015707,0.89013671875
skywork_prm,math500,math500_matched_0065,inert,math500_454,22,2,10,1,1,-2.7273261810539133,-2.6382726211739245,0.666015625
skywork_prm,math500,math500_matched_0066,inert,math500_450,12,7,23,1,1,-11.117382641503585,-10.272722684988993,0.62890625
skywork_prm,math500,math500_matched_0067,inert,math500_112,24,3,13,1,1,-4.873953945849449,-4.631443570997793,0.689453125
skywork_prm,math500,math500_matched_0068,inert,math500_310,29,2,8,1,1,-1.8374316386036944,-1.5359912782272662,0.75390625
skywork_prm,math500,math500_matched_0069,inert,math500_200,29,9,21,1,1,-2.5207175840651095,-2.3538604853478433,0.86279296875
skywork_prm,math500,math500_matched_0070,inert,math500_143,15,11,22,1,0,-2.7012228585666733,-3.3207073448896365,0.92578125
skywork_prm,math500,math500_matched_0071,inert,math500_310,28,5,14,1,1,-1.7388438322022746,-1.5449525900543288,0.888671875
skywork_prm,math500,math500_matched_0072,inert,math500_095,26,8,18,1,1,-16.6382827596664,-15.101492630078765,0.90185546875
skywork_prm,math500,math500_matched_0073,inert,math500_013,29,10,21,1,0,-2.777634340183481,-2.798880202720687,0.95849609375
skywork_prm,math500,math500_matched_0074,inert,math500_346,11,7,16,1,0,-1.6966062331534904,-1.7781348332198297,0.94091796875
skywork_prm,math500,math500_matched_0075,inert,math500_409,5,10,19,1,0,-9.113428940581871,-10.122192721843389,0.68310546875
skywork_prm,math500,math500_matched_0076,inert,math500_472,21,6,15,1,1,-2.2827162508181797,-2.263665551675612,0.8974609375
skywork_prm,math500,math500_matched_0077,inert,math500_135,14,2,13,1,0,-4.343144504461579,-4.737205095716152,0.927734375
skywork_prm,math500,math500_matched_0078,inert,math500_260,6,3,12,1,1,-6.88265184164397,-6.438148740252699,0.6748046875
skywork_prm,math500,math500_matched_0079,inert,math500_320,2,14,22,1,0,-14.339716129673093,-14.636410112125896,0.65234375
skywork_prm,math500,math500_matched_0080,inert,math500_049,5,7,15,1,0,-0.537032506955017,-0.8195277565562357,0.990234375
skywork_prm,math500,math500_matched_0081,inert,math500_424,7,10,19,1,0,-1.275408301389626,-1.299131423859925,0.93115234375
skywork_prm,math500,math500_matched_0082,inert,math500_260,19,5,13,1,1,-7.624050241133096,-7.234927421665173,0.79638671875
skywork_prm,math500,math500_matched_0083,inert,math500_318,15,6,13,1,1,-2.9232377652472414,-2.827859340572834,0.810546875
skywork_prm,math500,math500_matched_0084,inert,math500_049,29,7,15,1,0,-0.517635899926224,-0.6646856101578789,0.9873046875
skywork_prm,math500,math500_matched_0085,inert,math500_022,30,8,16,1,0,-2.695513331985366,-13.647788600127068,0.88330078125
skywork_prm,math500,math500_matched_0086,inert,math500_472,17,6,17,1,0,-2.8466205811441907,-2.8824623760078354,0.89453125
skywork_prm,math500,math500_matched_0087,inert,math500_182,18,3,9,1,0,-0.7616347284759111,-0.8712337384589468,0.94384765625
skywork_prm,math500,math500_matched_0088,inert,math500_151,6,5,12,1,1,-4.700223402406488,-4.406546613608064,0.7685546875
skywork_prm,math500,math500_matched_0089,inert,math500_186,15,5,12,1,1,-2.837910994352186,-2.557552987963198,0.6953125
skywork_prm,math500,math500_matched_0090,inert,math500_373,26,5,12,1,1,-2.8557534396923554,-2.6176178226881937,0.7568359375
skywork_prm,math500,math500_matched_0091,inert,math500_493,3,9,16,1,0,-2.124076482659493,-4.306054749577184,0.96142578125
skywork_prm,math500,math500_matched_0092,inert,math500_260,21,7,14,1,1,-10.445472974600893,-9.960763731278483,0.42431640625
skywork_prm,math500,math500_matched_0093,inert,math500_480,14,11,16,1,0,-4.9290554341057184,-5.241812400168299,0.87890625
skywork_prm,math500,math500_matched_0094,inert,math500_310,5,2,8,1,1,-1.6043191087771749,-1.3605351373096184,0.75390625
skywork_prm,math500,math500_matched_0095,inert,math500_112,20,9,14,1,1,-4.661826709362956,-3.39416189333525,0.654296875
skywork_prm,math500,math500_matched_0096,inert,math500_333,8,9,19,1,1,-6.380294485712453,-5.860958485470452,0.5927734375
skywork_prm,math500,math500_matched_0097,inert,math500_142,20,7,12,1,1,-3.3526668834095767,-3.207818693615658,0.83544921875
skywork_prm,math500,math500_matched_0098,inert,math500_104,15,17,19,1,1,-31.028065147916458,-29.862975967043262,0.349853515625
skywork_prm,math500,math500_matched_0099,inert,math500_083,30,2,5,1,1,-1.212163934815803,-0.8276711549011977,0.67333984375
skywork_prm,math500,math500_matched_0100,inert,math500_311,15,2,6,1,1,-4.873538956984365,-4.260610599518998,0.7958984375
skywork_prm,math500,math500_matched_0101,inert,math500_311,16,2,6,1,1,-2.7965668780291595,-2.724642438240247,0.78369140625
skywork_prm,math500,math500_matched_0102,inert,math500_311,19,2,6,1,0,-3.525924786052576,-3.6338168108730686,0.7900390625
skywork_prm,math500,math500_matched_0103,inert,math500_311,20,2,6,1,1,-4.914408347986481,-4.180158543939045,0.7958984375
skywork_prm,math500,math500_matched_0104,inert,math500_311,21,2,6,1,1,-4.2205252042102686,-4.203841767928235,0.7958984375
skywork_prm,math500,math500_matched_0105,inert,math500_311,31,2,6,1,1,-4.487512921455225,-4.475956157161171,0.7900390625
skywork_prm,math500,math500_matched_0106,inert,math500_333,28,5,18,1,1,-9.481787469164106,-8.269255278611805,0.5478515625
skywork_prm,math500,math500_matched_0107,inert,math500_472,30,6,14,1,1,-3.5186420787791337,-3.3478982506699357,0.84423828125
skywork_prm,math500,math500_matched_0108,inert,math500_123,5,12,16,1,0,-7.499533064869831,-7.63266329114948,0.91796875
skywork_prm,math500,math500_matched_0109,inert,math500_439,3,12,15,1,1,-8.132640917984988,-7.6908734343836604,0.693359375
skywork_prm,math500,math500_matched_0110,inert,math500_334,15,9,26,1,1,-37.412451829897385,-28.185317417089383,0.9228515625
skywork_prm,math500,math500_matched_0111,inert,math500_122,7,7,15,1,0,-1.1402684252561288,-1.1600866074907725,0.9384765625
skywork_prm,math500,math500_matched_0112,inert,math500_049,17,7,15,1,0,-0.6702603740820458,-0.8095534463122495,0.9873046875
skywork_prm,math500,math500_matched_0113,inert,math500_436,28,14,17,1,0,-5.55259445881818,-5.55711343758873,0.82275390625
skywork_prm,math500,math500_matched_0114,inert,math500_122,15,7,11,1,1,-0.9460156735965016,-0.8839983603808703,0.93310546875
skywork_prm,math500,math500_matched_0115,inert,math500_318,12,7,12,1,1,-2.2275582204452458,-2.148376117485893,0.86865234375
skywork_prm,math500,math500_matched_0116,inert,math500_210,31,6,10,1,1,-12.133145653126148,-11.688192830824617,0.501953125
skywork_prm,math500,math500_matched_0117,inert,math500_191,22,6,10,1,0,-0.507839642537021,-1.4716864835938044,0.98681640625
skywork_prm,math500,math500_matched_0118,inert,math500_210,23,6,10,1,1,-15.321305031289196,-14.093908955441018,0.43115234375
skywork_prm,math500,math500_matched_0119,inert,math500_174,12,6,11,1,1,-0.9384717131631646,-0.8808928107520553,0.91943359375
skywork_prm,math500,math500_matched_0120,inert,math500_218,25,6,11,1,0,-0.9648322829541621,-1.0840672028061518,0.94287109375
skywork_prm,math500,math500_matched_0121,inert,math500_174,9,5,10,1,1,-0.9285694517048209,-0.8575592090559592,0.89453125
skywork_prm,math500,math500_matched_0122,inert,math500_174,16,6,11,1,1,-0.8683396803202779,-0.8023479570942114,0.9228515625
skywork_prm,math500,math500_matched_0123,inert,math500_395,23,10,18,1,1,-1.4388772890171735,-1.3972861398313141,0.94140625
skywork_prm,math500,math500_matched_0124,inert,math500_453,11,4,15,1,0,-1.8239409048090336,-2.0267818003846036,0.8837890625
skywork_prm,math500,math500_matched_0125,inert,math500_344,8,2,8,1,1,-1.0182706156789398,-0.8676893646877988,0.80615234375
skywork_prm,math500,math500_matched_0126,inert,math500_365,16,10,13,1,1,-11.786831445514231,-11.101557037720188,0.865234375
skywork_prm,math500,math500_matched_0127,inert,math500_139,7,15,16,1,1,-3.450069457277765,-3.425913758272343,0.97705078125
skywork_prm,math500,math500_matched_0128,inert,math500_022,17,2,20,1,0,-5.715970149267832,-6.698770556320721,0.666015625
skywork_prm,math500,math500_matched_0129,inert,math500_135,0,2,13,1,0,-4.478642201878375,-5.341327404717212,0.92822265625
skywork_prm,math500,math500_matched_0130,inert,math500_135,4,2,13,1,1,-4.538699175287657,-4.3091037437976905,0.89404296875
skywork_prm,math500,math500_matched_0131,inert,math500_337,13,8,12,1,1,-0.8501168665606672,-0.7883366891655125,0.931640625
skywork_prm,math500,math500_matched_0132,inert,math500_293,21,8,12,1,1,-3.1632343874723516,-2.9519276407227015,0.74169921875
skywork_prm,math500,math500_matched_0133,inert,math500_179,7,11,13,1,0,-4.859114671898885,-4.917459455460479,0.57568359375
skywork_prm,math500,math500_matched_0134,inert,math500_375,12,13,14,1,0,-1.3342099457590124,-1.3829968539270694,0.95166015625
skywork_prm,math500,math500_matched_0135,inert,math500_375,17,13,14,1,1,-4.360329515653265,-4.057980190794956,0.66455078125
skywork_prm,math500,math500_matched_0136,inert,math500_311,3,2,7,1,1,-6.134851107444047,-5.6465528663568385,0.7900390625
skywork_prm,math500,math500_matched_0137,inert,math500_311,13,2,7,1,1,-6.744801574242872,-6.304009641283563,0.7900390625
skywork_prm,math500,math500_matched_0138,inert,math500_311,23,2,7,1,1,-6.0923296458813745,-5.79014821264621,0.7900390625
skywork_prm,math500,math500_matched_0139,inert,math500_160,30,7,11,1,1,-3.652040602980651,-3.065147488501996,0.51220703125
skywork_prm,math500,math500_matched_0140,inert,math500_161,5,7,11,1,1,-0.13707806280939144,-0.13662697053942183,0.9921875
skywork_prm,math500,math500_matched_0141,inert,math500_144,28,7,10,1,0,-0.8237942765811751,-0.9075677338914826,0.92626953125
skywork_prm,math500,math500_matched_0142,inert,math500_356,8,5,21,1,1,-9.359126386483,-9.174370335794334,0.5751953125
skywork_prm,math500,math500_matched_0143,inert,math500_237,6,12,18,1,0,-1.2543522599761188,-1.3241359130349444,0.96142578125
skywork_prm,math500,math500_matched_0144,inert,math500_095,0,12,18,1,1,-1.4386565720170186,-1.380237309864993,0.935546875
skywork_prm,math500,math500_matched_0145,inert,math500_218,5,6,9,1,0,-0.7433316533716362,-0.8414873025379325,0.943359375
skywork_prm,math500,math500_matched_0146,inert,math500_463,6,6,10,1,1,-0.533326387042311,-0.4567061009302073,0.94091796875
skywork_prm,math500,math500_matched_0147,inert,math500_143,2,6,10,1,1,-1.0593797409115826,-1.0537495903744907,0.92724609375
skywork_prm,math500,math500_matched_0148,inert,math500_418,31,6,10,1,1,-0.7463227586199964,-0.711647347049477,0.9599609375
skywork_prm,math500,math500_matched_0149,inert,math500_160,4,6,14,1,1,-2.733409712213041,-2.6553751877967064,0.76318359375
skywork_prm,math500,math500_matched_0150,inert,math500_049,13,7,15,1,0,-0.5633671026058323,-0.7756571089668193,0.98974609375
skywork_prm,math500,math500_matched_0151,inert,math500_013,8,11,20,1,0,-2.4037205598835674,-2.525867290352774,0.9716796875
skywork_prm,math500,math500_matched_0152,inert,math500_095,15,16,20,1,1,-1.6186218345779373,-1.5766541774694351,0.95947265625
skywork_prm,math500,math500_matched_0153,inert,math500_311,2,2,7,1,1,-6.576062322178284,-6.132927856060405,0.7958984375
skywork_prm,math500,math500_matched_0154,inert,math500_424,31,11,22,1,1,-1.604993532186404,-1.5903419069843536,0.92919921875
skywork_prm,math500,math500_matched_0155,inert,math500_389,31,12,17,1,1,-9.2286367393581,-9.117716254562586,0.68017578125
skywork_prm,math500,math500_matched_0156,inert,math500_028,7,8,11,1,1,-0.5144113390966515,-0.4848130199554806,0.962890625
skywork_prm,math500,math500_matched_0157,inert,math500_118,14,8,10,1,1,-10.624351477386803,-9.754984726302927,0.45654296875
skywork_prm,math500,math500_matched_0158,inert,math500_095,30,8,18,1,1,-1.7210671252001286,-1.5856248266523008,0.8935546875
skywork_prm,math500,math500_matched_0159,inert,math500_095,24,12,20,1,1,-1.7407778091547135,-1.67943607134442,0.916015625
skywork_prm,math500,math500_matched_0160,inert,math500_112,10,9,19,1,0,-9.40683516264945,-10.062214486557757,0.5751953125
skywork_prm,math500,math500_matched_0161,inert,math500_024,26,11,34,1,0,-28.861405354376384,-36.933250021477626,0.2496337890625
skywork_prm,math500,math500_matched_0162,inert,math500_407,7,5,13,1,0,-0.49631802813050885,-0.506711950197777,0.96533203125
skywork_prm,math500,math500_matched_0163,inert,math500_488,6,3,9,1,1,-0.503036914754936,-0.4222453758394466,0.96826171875
skywork_prm,math500,math500_matched_0164,inert,math500_037,16,2,5,1,0,-0.39596390650681157,-0.6363386831780906,0.90478515625
skywork_prm,math500,math500_matched_0165,inert,math500_093,30,2,7,1,1,-0.5222676971806921,-0.493024056951112,0.91259765625
skywork_prm,math500,math500_matched_0166,inert,math500_357,28,7,9,1,0,-4.266409218961766,-4.55306854862286,0.9013671875
skywork_prm,math500,math500_matched_0167,inert,math500_040,25,8,13,1,1,-1.55917263462538,-1.5538948290055445,0.94482421875
skywork_prm,math500,math500_matched_0168,inert,math500_086,24,7,9,1,1,-0.82050404781082,-0.7448819265524051,0.9453125
skywork_prm,math500,math500_matched_0169,inert,math500_086,26,7,9,1,1,-1.0325934794778098,-0.9307258387190074,0.91845703125
skywork_prm,math500,math500_matched_0170,inert,math500_086,31,7,9,1,1,-0.9704873048712608,-0.8667278372188372,0.9365234375
skywork_prm,math500,math500_matched_0171,inert,math500_139,5,18,20,1,1,-2.219649952876094,-2.1750930159584163,0.9521484375
skywork_prm,math500,math500_matched_0172,inert,math500_038,15,4,12,1,1,-1.1842200181878664,-1.1482555065942004,0.923828125
skywork_prm,math500,math500_matched_0173,inert,math500_123,24,12,16,1,1,-8.147405734826858,-8.06576468677547,0.90185546875
skywork_prm,math500,math500_matched_0174,inert,math500_313,9,12,16,1,0,-9.462430563688171,-10.319637521140912,0.61962890625
skywork_prm,math500,math500_matched_0175,inert,math500_074,29,2,19,1,1,-3.9187717862703657,-3.5586484219436016,0.67236328125
skywork_prm,math500,math500_matched_0176,inert,math500_205,11,11,18,1,1,-5.129872580245008,-4.983800972140578,0.87158203125
skywork_prm,math500,math500_matched_0177,inert,math500_055,1,6,8,1,1,-0.0772569492971665,-0.07628571379146594,0.99853515625
skywork_prm,math500,math500_matched_0178,inert,math500_269,1,6,8,1,1,-1.3269586879560717,-1.2414513307981778,0.9189453125
skywork_prm,math500,math500_matched_0179,inert,math500_269,7,6,8,1,1,-2.2218265320944552,-2.061160728764506,0.8447265625
skywork_prm,math500,math500_matched_0180,inert,math500_269,17,6,8,1,1,-0.6181285038966177,-0.5904270384272228,0.96826171875
skywork_prm,math500,math500_matched_0181,inert,math500_311,26,2,7,1,1,-3.0453378712109043,-2.7159660061117434,0.7958984375
skywork_prm,math500,math500_matched_0182,inert,math500_390,28,7,15,1,1,-1.2438543281058119,-1.1882479363227576,0.939453125
skywork_prm,math500,math500_matched_0183,inert,math500_310,13,2,8,1,1,-1.3091866639462224,-1.2546854385471853,0.7900390625
skywork_prm,math500,math500_matched_0184,inert,math500_174,3,5,8,1,1,-1.0653287475728275,-0.9900224998660176,0.9013671875
skywork_prm,math500,math500_matched_0185,inert,math500_174,11,5,8,1,1,-1.0839595538456448,-0.8943999410133109,0.8359375
skywork_prm,math500,math500_matched_0186,inert,math500_161,17,5,8,1,0,-0.11790017944623592,-0.12540656206263395,0.99365234375
skywork_prm,math500,math500_matched_0187,inert,math500_380,6,6,15,1,1,-10.980675590647431,-9.887467033598513,0.385986328125
skywork_prm,math500,math500_matched_0188,inert,math500_363,31,8,12,1,1,-0.64354440196652,-0.6319276823398169,0.97265625
skywork_prm,math500,math500_matched_0189,inert,math500_310,7,2,8,1,1,-1.583993551829549,-1.4397135007025794,0.7578125
skywork_prm,math500,math500_matched_0190,inert,math500_160,19,7,16,1,0,-2.438235670168567,-2.8895706973355466,0.8349609375
skywork_prm,math500,math500_matched_0191,inert,math500_390,18,7,13,1,1,-1.177373955254073,-1.1214529817362164,0.939453125
skywork_prm,math500,math500_matched_0192,inert,math500_041,27,10,16,1,0,-7.311235690529244,-9.315921114800304,0.6318359375
skywork_prm,math500,math500_matched_0193,inert,math500_390,25,7,13,1,1,-1.107060350748839,-1.0629661461167579,0.94677734375
skywork_prm,math500,math500_matched_0194,inert,math500_095,8,12,20,1,1,-1.8310734891540408,-1.824434813584407,0.93896484375
skywork_prm,math500,math500_matched_0195,inert,math500_191,9,6,10,1,0,-0.3672343671148945,-2.0313598959952954,0.9912109375
skywork_prm,math500,math500_matched_0196,inert,math500_055,4,6,10,1,1,-0.16813615111485702,-0.13005547475000667,0.99072265625
skywork_prm,math500,math500_matched_0197,inert,math500_142,18,6,10,1,1,-2.073909010020038,-1.9533688042954902,0.89453125
skywork_prm,math500,math500_matched_0198,inert,math500_299,14,6,10,1,1,-1.642304190372685,-1.54231755080643,0.84765625
skywork_prm,math500,math500_matched_0199,inert,math500_418,24,6,10,1,1,-0.7152639165624284,-0.6712520579480002,0.9541015625
skywork_prm_1_5b,math500,math500_matched_0000,necessary,math500_008,20,7,15,1,0,-1.5939063811386336,-6.130531916980029,0.87158203125
skywork_prm_1_5b,math500,math500_matched_0001,necessary,math500_013,4,10,21,1,0,-3.2432512328699787,-4.103103934941051,0.96435546875
skywork_prm_1_5b,math500,math500_matched_0002,necessary,math500_028,17,2,7,1,0,-0.5436091313516607,-0.6095507647982806,0.90185546875
skywork_prm_1_5b,math500,math500_matched_0003,necessary,math500_052,1,3,4,1,0,-0.841716649055956,-1.033790865291932,0.82958984375
skywork_prm_1_5b,math500,math500_matched_0004,necessary,math500_053,10,2,4,1,0,-0.12107846812433119,-0.16377901324490696,0.978515625
skywork_prm_1_5b,math500,math500_matched_0005,necessary,math500_056,13,2,6,1,1,-0.3703831746619771,-0.15831822693940553,0.9130859375
skywork_prm_1_5b,math500,math500_matched_0006,necessary,math500_057,14,5,7,1,1,-0.25554737311753667,-0.24128895931055105,0.984375
skywork_prm_1_5b,math500,math500_matched_0007,necessary,math500_057,10,8,10,1,1,-0.32595733101989627,-0.3196722015006176,0.98583984375
skywork_prm_1_5b,math500,math500_matched_0008,necessary,math500_067,5,7,10,1,0,-1.4742188817256978,-3.987225492585898,0.90185546875
skywork_prm_1_5b,math500,math500_matched_0009,necessary,math500_067,25,10,13,1,0,-1.904235240163831,-2.850636071182004,0.9189453125
skywork_prm_1_5b,math500,math500_matched_0010,necessary,math500_067,9,7,10,1,0,-1.57962102623173,-3.2593090660919826,0.8857421875
skywork_prm_1_5b,math500,math500_matched_0011,necessary,math500_067,19,7,10,1,0,-1.435626330054372,-2.521835688833945,0.90087890625
skywork_prm_1_5b,math500,math500_matched_0012,necessary,math500_069,9,5,9,1,1,-2.743165418233472,-2.0733299718471714,0.7275390625
skywork_prm_1_5b,math500,math500_matched_0013,necessary,math500_069,15,5,8,1,1,-2.620233217977686,-2.134858830343953,0.69677734375
skywork_prm_1_5b,math500,math500_matched_0014,necessary,math500_077,3,7,14,1,0,-1.0209026502238598,-1.063308803424778,0.9521484375
skywork_prm_1_5b,math500,math500_matched_0015,necessary,math500_083,3,5,9,1,0,-1.687302217631653,-1.7247194190561013,0.90966796875
skywork_prm_1_5b,math500,math500_matched_0016,necessary,math500_083,11,5,9,1,0,-1.5151341387384063,-1.5402835908930912,0.90966796875
skywork_prm_1_5b,math500,math500_matched_0017,necessary,math500_083,16,8,11,1,1,-3.475559742804672,-3.469854670774651,0.912109375
skywork_prm_1_5b,math500,math500_matched_0018,necessary,math500_086,13,2,5,1,1,-0.7957394063374776,-0.6183341965289751,0.85595703125
skywork_prm_1_5b,math500,math500_matched_0019,necessary,math500_087,1,10,15,1,0,-1.3041163049664644,-4.350942597460428,0.91357421875
skywork_prm_1_5b,math500,math500_matched_0020,necessary,math500_087,10,10,15,1,0,-1.443490435164888,-4.313565935771601,0.9072265625
skywork_prm_1_5b,math500,math500_matched_0021,necessary,math500_113,4,6,12,1,0,-3.283940318742111,-3.917935697833078,0.8046875
skywork_prm_1_5b,math500,math500_matched_0022,necessary,math500_121,27,5,6,1,1,-0.7138234029579162,-0.6423039736120486,0.7783203125
skywork_prm_1_5b,math500,math500_matched_0023,necessary,math500_125,13,4,5,1,1,-0.8122827335490406,-0.5159315447306487,0.7353515625
skywork_prm_1_5b,math500,math500_matched_0024,necessary,math500_125,29,2,7,1,0,-0.16896671706306857,-2.0021702027807815,0.96630859375
skywork_prm_1_5b,math500,math500_matched_0025,necessary,math500_128,20,7,8,1,0,-8.558057406162325,-8.617560920662365,0.8095703125
skywork_prm_1_5b,math500,math500_matched_0026,necessary,math500_130,19,9,17,1,0,-3.460477137023587,-4.266994704168281,0.841796875
skywork_prm_1_5b,math500,math500_matched_0027,necessary,math500_132,15,4,9,1,0,-1.5114499924614064,-2.239383067430517,0.86376953125
skywork_prm_1_5b,math500,math500_matched_0028,necessary,math500_148,1,2,6,1,1,-2.043936112800055,-1.69818556475934,0.62646484375
skywork_prm_1_5b,math500,math500_matched_0029,necessary,math500_148,5,2,5,1,1,-2.1927460424999725,-1.7272846466685137,0.472900390625
skywork_prm_1_5b,math500,math500_matched_0030,necessary,math500_148,10,2,4,1,0,-1.3800556916735833,-1.6122778361375532,0.72900390625
skywork_prm_1_5b,math500,math500_matched_0031,necessary,math500_151,2,10,14,1,0,-23.569134011436315,-24.294481342954334,0.328857421875
skywork_prm_1_5b,math500,math500_matched_0032,necessary,math500_159,6,8,12,1,1,-1.224304731294199,-1.1604625244294935,0.9130859375
skywork_prm_1_5b,math500,math500_matched_0033,necessary,math500_159,11,6,11,1,1,-1.0129577935809913,-0.962822633243264,0.9248046875
skywork_prm_1_5b,math500,math500_matched_0034,necessary,math500_186,18,7,14,1,0,-3.104198212233579,-3.205843607071929,0.78076171875
skywork_prm_1_5b,math500,math500_matched_0035,necessary,math500_186,15,8,12,1,0,-3.7448427313149346,-4.043088010204691,0.767578125
skywork_prm_1_5b,math500,math500_matched_0036,necessary,math500_196,24,7,9,1,1,-1.2997431883146175,-1.1730240811639465,0.90380859375
skywork_prm_1_5b,math500,math500_matched_0037,necessary,math500_202,13,10,13,1,0,-4.970488585858709,-5.39317590573965,0.6767578125
skywork_prm_1_5b,math500,math500_matched_0038,necessary,math500_207,0,6,9,1,0,-0.5141161627033691,-0.5837951175826823,0.9228515625
skywork_prm_1_5b,math500,math500_matched_0039,necessary,math500_207,2,6,9,1,0,-0.4729943131984026,-0.5228191287186778,0.93701171875
skywork_prm_1_5b,math500,math500_matched_0040,necessary,math500_209,12,10,17,1,1,-2.906217158129017,-2.7590734236740233,0.8544921875
skywork_prm_1_5b,math500,math500_matched_0041,necessary,math500_252,14,10,12,1,0,-1.9831468477052057,-4.344028965726277,0.880859375
skywork_prm_1_5b,math500,math500_matched_0042,necessary,math500_268,16,7,11,1,0,-0.59038188652483,-0.6400108824257486,0.951171875
skywork_prm_1_5b,math500,math500_matched_0043,necessary,math500_268,30,7,11,1,0,-0.5359646739266688,-0.5991353002909784,0.95556640625
skywork_prm_1_5b,math500,math500_matched_0044,necessary,math500_273,18,9,10,1,1,-5.39976823225328,-5.228423249381155,0.67333984375
skywork_prm_1_5b,math500,math500_matched_0045,necessary,math500_284,25,4,11,1,1,-14.152000044849643,-13.221792204075117,0.2156982421875
skywork_prm_1_5b,math500,math500_matched_0046,necessary,math500_314,21,12,13,1,1,-3.726552220443914,-3.672512065674831,0.90234375
skywork_prm_1_5b,math500,math500_matched_0047,necessary,math500_314,17,9,11,1,1,-3.7051141272256154,-3.469729434261665,0.77197265625
skywork_prm_1_5b,math500,math500_matched_0048,necessary,math500_321,24,5,9,1,0,-1.231553166734299,-3.6838128528943654,0.85595703125
skywork_prm_1_5b,math500,math500_matched_0049,necessary,math500_321,14,6,10,1,0,-2.749756698536585,-4.358125870961317,0.61572265625
skywork_prm_1_5b,math500,math500_matched_0050,necessary,math500_325,14,11,14,1,0,-3.142678148923798,-3.8451019495511387,0.81103515625
skywork_prm_1_5b,math500,math500_matched_0051,necessary,math500_333,28,8,18,1,0,-13.621296750071076,-14.758604194172833,0.5029296875
skywork_prm_1_5b,math500,math500_matched_0052,necessary,math500_333,8,10,19,1,0,-16.158582090343284,-20.81835465708898,0.5244140625
skywork_prm_1_5b,math500,math500_matched_0053,necessary,math500_336,5,10,11,1,0,-0.219190136420894,-0.2274765566161873,0.990234375
skywork_prm_1_5b,math500,math500_matched_0054,necessary,math500_337,21,10,13,1,1,-2.5174529337149782,-2.3501621938752035,0.8388671875
skywork_prm_1_5b,math500,math500_matched_0055,necessary,math500_344,27,8,18,1,1,-5.945067364459644,-5.880393101939948,0.7060546875
skywork_prm_1_5b,math500,math500_matched_0056,necessary,math500_407,15,9,10,1,1,-2.3537168767597647,-2.2150417602719115,0.8662109375
skywork_prm_1_5b,math500,math500_matched_0057,necessary,math500_407,0,11,12,1,1,-3.7632520884099354,-3.4777055697972106,0.7763671875
skywork_prm_1_5b,math500,math500_matched_0058,necessary,math500_415,9,8,9,1,1,-10.837853344493926,-10.01998075068318,0.3525390625
skywork_prm_1_5b,math500,math500_matched_0059,necessary,math500_415,6,14,15,1,0,-3.047535918549497,-3.611211809069264,0.865234375
skywork_prm_1_5b,math500,math500_matched_0060,necessary,math500_431,10,17,18,1,1,-14.90954750775203,-10.619018956273129,0.0252685546875
skywork_prm_1_5b,math500,math500_matched_0061,necessary,math500_453,27,7,14,1,1,-8.589479876989826,-8.253555098180396,0.488525390625
skywork_prm_1_5b,math500,math500_matched_0062,necessary,math500_461,11,11,14,1,1,-2.4754369272094445,-2.1667955386174835,0.7841796875
skywork_prm_1_5b,math500,math500_matched_0063,necessary,math500_487,4,7,10,1,0,-1.047846090655615,-1.123656635171788,0.9423828125
skywork_prm_1_5b,math500,math500_matched_0064,necessary,math500_493,4,10,18,1,0,-9.606527211568714,-22.134776681733705,0.810546875
skywork_prm_1_5b,math500,math500_matched_0065,necessary,math500_028,5,2,11,1,1,-0.8087388086468817,-0.7819858559633481,0.93408203125
skywork_prm_1_5b,math500,math500_matched_0066,necessary,math500_192,2,7,22,1,0,-19.283344573121912,-19.788161416680293,0.314453125
skywork_prm_1_5b,math500,math500_matched_0067,necessary,math500_028,29,3,12,1,1,-0.7958080145436355,-0.7205886721661954,0.93701171875
skywork_prm_1_5b,math500,math500_matched_0068,necessary,math500_056,1,2,9,1,0,-0.0982327195952616,-0.19123127553616848,0.990234375
skywork_prm_1_5b,math500,math500_matched_0069,necessary,math500_142,2,9,20,1,1,-12.27511637313008,-11.963948142269814,0.56201171875
skywork_prm_1_5b,math500,math500_matched_0070,necessary,math500_013,3,11,23,1,0,-3.3266341369831727,-4.074546978119519,0.9619140625
skywork_prm_1_5b,math500,math500_matched_0071,necessary,math500_130,9,5,15,1,0,-4.578664208064059,-10.641633689597738,0.630859375
skywork_prm_1_5b,math500,math500_matched_0072,necessary,math500_440,0,8,19,1,0,-0.6069695774032633,-33.33422985765569,0.94921875
skywork_prm_1_5b,math500,math500_matched_0073,necessary,math500_344,16,10,20,1,1,-5.140626697233472,-5.066233437799812,0.81396484375
skywork_prm_1_5b,math500,math500_matched_0074,necessary,math500_476,17,7,17,1,0,-4.368574132804699,-4.86207526614819,0.7333984375
skywork_prm_1_5b,math500,math500_matched_0075,necessary,math500_492,31,10,20,1,1,-2.208281337274051,-2.1778567036823335,0.8701171875
skywork_prm_1_5b,math500,math500_matched_0076,necessary,math500_072,24,6,14,1,0,-0.4683741730594015,-1.438669239150401,0.95654296875
skywork_prm_1_5b,math500,math500_matched_0077,necessary,math500_055,2,2,10,1,0,-0.24768987685583962,-0.2704412980024525,0.95751953125
skywork_prm_1_5b,math500,math500_matched_0078,necessary,math500_028,1,3,14,1,1,-1.0867539749275823,-1.0075906859916166,0.93603515625
skywork_prm_1_5b,math500,math500_matched_0079,necessary,math500_333,27,14,23,1,0,-25.356821570860994,-26.863510109731255,0.368896484375
skywork_prm_1_5b,math500,math500_matched_0080,necessary,math500_453,17,7,16,1,0,-11.155547884405927,-11.334835982599136,0.41455078125
skywork_prm_1_5b,math500,math500_matched_0081,necessary,math500_364,1,10,18,1,1,-10.694821832482283,-10.172608547988382,0.7021484375
skywork_prm_1_5b,math500,math500_matched_0082,necessary,math500_186,7,5,12,1,0,-4.246610457254376,-4.645000015537894,0.798828125
skywork_prm_1_5b,math500,math500_matched_0083,necessary,math500_008,29,6,14,1,0,-1.3584835678843454,-6.185148324286508,0.88427734375
skywork_prm_1_5b,math500,math500_matched_0084,necessary,math500_035,7,7,14,1,0,-2.989612688937406,-4.397370730588274,0.943359375
skywork_prm_1_5b,math500,math500_matched_0085,necessary,math500_260,17,8,15,1,0,-10.48219013675184,-11.911371239606522,0.462890625
skywork_prm_1_5b,math500,math500_matched_0086,necessary,math500_136,14,6,19,1,0,-25.31676641642591,-25.784529531919205,0.2349853515625
skywork_prm_1_5b,math500,math500_matched_0087,necessary,math500_044,29,3,8,1,1,-3.697914882185182,-3.4258732464175314,0.6904296875
skywork_prm_1_5b,math500,math500_matched_0088,necessary,math500_052,15,5,11,1,0,-1.1649454270253217,-1.2782051569159196,0.90478515625
skywork_prm_1_5b,math500,math500_matched_0089,necessary,math500_077,14,5,11,1,1,-0.9237268060748031,-0.8934270031522662,0.904296875
skywork_prm_1_5b,math500,math500_matched_0090,necessary,math500_077,19,5,11,1,0,-0.8484529584138542,-0.852273009100634,0.92333984375
skywork_prm_1_5b,math500,math500_matched_0091,necessary,math500_196,11,9,15,1,0,-1.9579841682520804,-2.0519819188800272,0.85888671875
skywork_prm_1_5b,math500,math500_matched_0092,necessary,math500_135,3,7,13,1,0,-1.1530509807906895,-6.365603647047358,0.974609375
skywork_prm_1_5b,math500,math500_matched_0093,necessary,math500_087,26,11,17,1,0,-1.5388740649778212,-4.564890396644932,0.91357421875
skywork_prm_1_5b,math500,math500_matched_0094,necessary,math500_028,10,2,11,1,0,-0.6758967530997956,-0.7013765228575063,0.92724609375
skywork_prm_1_5b,math500,math500_matched_0095,necessary,math500_269,2,9,15,1,1,-2.922180499625112,-2.859705163206249,0.8408203125
skywork_prm_1_5b,math500,math500_matched_0096,necessary,math500_136,30,9,21,1,1,-23.28233278484773,-21.872169440418514,0.192138671875
skywork_prm_1_5b,math500,math500_matched_0097,necessary,math500_310,2,7,13,1,0,-2.3977921026797113,-2.5425133356419543,0.796875
skywork_prm_1_5b,math500,math500_matched_0098,necessary,math500_473,11,17,20,1,1,-15.06135864166844,-14.373650330229298,0.40478515625
skywork_prm_1_5b,math500,math500_matched_0099,necessary,math500_113,2,2,6,1,1,-1.680523619806078,-1.4196898843407069,0.68115234375
skywork_prm_1_5b,math500,math500_matched_0100,necessary,math500_148,6,2,5,1,1,-1.470580247479055,-1.1740834133040816,0.66064453125
skywork_prm_1_5b,math500,math500_matched_0101,necessary,math500_148,7,2,5,1,1,-1.5266447161047345,-1.1483393550024021,0.6474609375
skywork_prm_1_5b,math500,math500_matched_0102,necessary,math500_148,14,2,5,1,1,-1.348805393062835,-1.0025457040737342,0.67578125
skywork_prm_1_5b,math500,math500_matched_0103,necessary,math500_148,17,2,5,1,1,-1.6829643932682874,-1.234068558623145,0.61279296875
skywork_prm_1_5b,math500,math500_matched_0104,necessary,math500_148,20,2,5,1,1,-1.4891743161767004,-1.205635572254936,0.68603515625
skywork_prm_1_5b,math500,math500_matched_0105,necessary,math500_148,24,2,5,1,1,-1.2732208290653593,-0.9921421479762619,0.6953125
skywork_prm_1_5b,math500,math500_matched_0106,necessary,math500_200,0,5,15,1,0,-2.1968602500305474,-4.5506509630308525,0.76220703125
skywork_prm_1_5b,math500,math500_matched_0107,necessary,math500_038,6,6,16,1,0,-1.2920581909857507,-1.3077095847341593,0.9296875
skywork_prm_1_5b,math500,math500_matched_0108,necessary,math500_122,24,12,15,1,1,-1.2429634120200603,-1.2318707091642283,0.89013671875
skywork_prm_1_5b,math500,math500_matched_0109,necessary,math500_363,16,12,16,1,0,-0.8591891253445532,-1.133900074290452,0.92431640625
skywork_prm_1_5b,math500,math500_matched_0110,necessary,math500_192,22,9,31,1,1,-13.856245967238335,-12.133813172707756,0.5869140625
skywork_prm_1_5b,math500,math500_matched_0111,necessary,math500_377,27,7,17,1,1,-8.232419607977398,-7.9874826283745,0.5625
skywork_prm_1_5b,math500,math500_matched_0112,necessary,math500_476,28,7,17,1,0,-3.88262705261075,-3.991553419363421,0.7451171875
skywork_prm_1_5b,math500,math500_matched_0113,necessary,math500_123,31,14,16,1,1,-12.736162268514407,-11.987209228331073,0.54150390625
skywork_prm_1_5b,math500,math500_matched_0114,necessary,math500_282,29,7,12,1,1,-22.803262987034525,-22.386151214412873,0.16748046875
skywork_prm_1_5b,math500,math500_matched_0115,necessary,math500_321,18,7,11,1,0,-1.8357789765328882,-3.6544226291877586,0.78466796875
skywork_prm_1_5b,math500,math500_matched_0116,necessary,math500_005,9,6,11,1,0,-1.1619652793563908,-1.4374181965635326,0.91796875
skywork_prm_1_5b,math500,math500_matched_0117,necessary,math500_008,12,6,11,1,0,-1.0078370266227712,-3.811881958187687,0.90478515625
skywork_prm_1_5b,math500,math500_matched_0118,necessary,math500_008,22,6,11,1,0,-1.0467083493419447,-4.263087193230307,0.900390625
skywork_prm_1_5b,math500,math500_matched_0119,necessary,math500_159,1,6,10,1,1,-0.980667848572195,-0.9220937253669513,0.92041015625
skywork_prm_1_5b,math500,math500_matched_0120,necessary,math500_207,14,6,10,1,0,-0.5645272417779761,-0.5814444059056432,0.92041015625
skywork_prm_1_5b,math500,math500_matched_0121,necessary,math500_321,30,5,9,1,0,-1.2472545951528338,-4.806408724894309,0.84765625
skywork_prm_1_5b,math500,math500_matched_0122,necessary,math500_321,15,6,10,1,0,-3.2565329829530203,-4.256607244837586,0.54248046875
skywork_prm_1_5b,math500,math500_matched_0123,necessary,math500_013,23,10,20,1,0,-3.211512950699854,-3.62879218277206,0.96826171875
skywork_prm_1_5b,math500,math500_matched_0124,necessary,math500_047,20,4,20,1,0,-1.686514037409598,-2.105623875731144,0.89990234375
skywork_prm_1_5b,math500,math500_matched_0125,necessary,math500_113,9,2,6,1,1,-1.7339805311869858,-1.3225449814346801,0.6845703125
skywork_prm_1_5b,math500,math500_matched_0126,necessary,math500_313,25,10,14,1,0,-3.169649767656111,-3.83065617767999,0.83642578125
skywork_prm_1_5b,math500,math500_matched_0127,necessary,math500_293,31,15,17,1,1,-3.2906035233231345,-3.0795694277209313,0.86328125
skywork_prm_1_5b,math500,math500_matched_0128,necessary,math500_055,4,2,10,1,0,-0.2561059294234387,-0.2737755946970871,0.95751953125
skywork_prm_1_5b,math500,math500_matched_0129,necessary,math500_055,0,2,8,1,0,-0.24712188509318403,-0.3954890795632683,0.95166015625
skywork_prm_1_5b,math500,math500_matched_0130,necessary,math500_055,1,2,8,1,0,-0.28354303803676456,-0.46607565400155904,0.95751953125
skywork_prm_1_5b,math500,math500_matched_0131,necessary,math500_006,15,8,11,1,0,-1.3215251433732484,-1.551057089952343,0.93603515625
skywork_prm_1_5b,math500,math500_matched_0132,necessary,math500_207,24,8,11,1,1,-0.6479510884603998,-0.6284552042669075,0.93994140625
skywork_prm_1_5b,math500,math500_matched_0133,necessary,math500_407,22,11,14,1,1,-3.8191306315761038,-3.5111035512693034,0.64013671875
skywork_prm_1_5b,math500,math500_matched_0134,necessary,math500_057,4,13,15,1,0,-0.3459278081739523,-0.41259099382935016,0.99267578125
skywork_prm_1_5b,math500,math500_matched_0135,necessary,math500_057,6,13,15,1,0,-0.4716224153363635,-0.533717853390988,0.9853515625
skywork_prm_1_5b,math500,math500_matched_0136,necessary,math500_028,7,2,11,1,1,-0.705784124023883,-0.6566388645274289,0.93603515625
skywork_prm_1_5b,math500,math500_matched_0137,necessary,math500_028,25,2,11,1,1,-0.7199463248640886,-0.6771586034988076,0.93115234375
skywork_prm_1_5b,math500,math500_matched_0138,necessary,math500_028,26,2,11,1,1,-0.5549929476218552,-0.5509921036869365,0.93408203125
skywork_prm_1_5b,math500,math500_matched_0139,necessary,math500_044,4,7,10,1,1,-2.3685881066415626,-2.313846016970671,0.77685546875
skywork_prm_1_5b,math500,math500_matched_0140,necessary,math500_083,23,7,10,1,1,-7.0429720693713564,-6.944784764207729,0.59375
skywork_prm_1_5b,math500,math500_matched_0141,necessary,math500_159,3,7,11,1,1,-1.6032791116965386,-1.402341114388606,0.787109375
skywork_prm_1_5b,math500,math500_matched_0142,necessary,math500_200,27,5,16,1,0,-2.3218574902808,-3.3466827302663065,0.77880859375
skywork_prm_1_5b,math500,math500_matched_0143,necessary,math500_276,21,12,20,1,1,-2.645235526171242,-2.62220190907693,0.89404296875
skywork_prm_1_5b,math500,math500_matched_0144,necessary,math500_294,10,12,20,1,1,-23.35514313303098,-22.629606910289276,0.322998046875
skywork_prm_1_5b,math500,math500_matched_0145,necessary,math500_040,28,6,10,1,1,-2.3100341428091413,-1.9337420781715597,0.74365234375
skywork_prm_1_5b,math500,math500_matched_0146,necessary,math500_207,17,6,9,1,0,-0.5616697844579255,-0.5652244459501017,0.91845703125
skywork_prm_1_5b,math500,math500_matched_0147,necessary,math500_207,5,6,9,1,0,-0.5825119181381874,-0.6155648846533486,0.9130859375
skywork_prm_1_5b,math500,math500_matched_0148,necessary,math500_207,6,6,9,1,1,-0.5204424000018079,-0.5152818183730533,0.9287109375
skywork_prm_1_5b,math500,math500_matched_0149,necessary,math500_008,4,6,12,1,0,-1.039358606184182,-4.808301784151429,0.9091796875
skywork_prm_1_5b,math500,math500_matched_0150,necessary,math500_132,1,7,13,1,1,-1.1763097354357364,-1.0371219623725019,0.85205078125
skywork_prm_1_5b,math500,math500_matched_0151,necessary,math500_424,1,11,23,1,0,-2.053581534095937,-3.893182055584813,0.9228515625
skywork_prm_1_5b,math500,math500_matched_0152,necessary,math500_001,14,16,22,1,0,-18.99078726834322,-19.01055570011585,0.611328125
skywork_prm_1_5b,math500,math500_matched_0153,necessary,math500_028,4,2,12,1,1,-0.9618910691488064,-0.7511962646973972,0.92529296875
skywork_prm_1_5b,math500,math500_matched_0154,necessary,math500_034,15,11,26,1,0,-3.0744326438645166,-12.35435499174409,0.86328125
skywork_prm_1_5b,math500,math500_matched_0155,necessary,math500_356,2,12,19,1,1,-7.745807585371187,-7.4893603978142265,0.68603515625
skywork_prm_1_5b,math500,math500_matched_0156,necessary,math500_006,18,8,10,1,0,-1.765665992151407,-1.9350021777769137,0.85888671875
skywork_prm_1_5b,math500,math500_matched_0157,necessary,math500_336,11,8,11,1,1,-0.23671859329267064,-0.2308927188532826,0.9892578125
skywork_prm_1_5b,math500,math500_matched_0158,necessary,math500_476,26,8,22,1,0,-5.123208810165739,-5.5340180402817465,0.716796875
skywork_prm_1_5b,math500,math500_matched_0159,necessary,math500_114,17,12,23,1,0,-1.8001188484136603,-2.974824850159851,0.91162109375
skywork_prm_1_5b,math500,math500_matched_0160,necessary,math500_034,21,9,23,1,0,-1.7023177323317344,-27.164448396135004,0.912109375
skywork_prm_1_5b,math500,math500_matched_0161,necessary,math500_034,20,11,27,1,0,-2.783399035472511,-16.617502436719004,0.87109375
skywork_prm_1_5b,math500,math500_matched_0162,necessary,math500_001,8,5,17,1,0,-16.488109459218144,-26.357314178630695,0.459228515625
skywork_prm_1_5b,math500,math500_matched_0163,necessary,math500_028,24,3,7,1,0,-0.41857473404743045,-0.526753500107907,0.94482421875
skywork_prm_1_5b,math500,math500_matched_0164,necessary,math500_053,20,2,4,1,0,-0.13399505628012975,-0.17248456287722486,0.978515625
skywork_prm_1_5b,math500,math500_matched_0165,necessary,math500_031,8,2,5,1,1,-1.164186519006507,-0.7008794702693842,0.68505859375
skywork_prm_1_5b,math500,math500_matched_0166,necessary,math500_014,12,7,10,1,1,-5.043649889743191,-4.9172680370308575,0.66357421875
skywork_prm_1_5b,math500,math500_matched_0167,necessary,math500_319,24,8,15,1,0,-0.7220570193993109,-6.684719502482915,0.947265625
skywork_prm_1_5b,math500,math500_matched_0168,necessary,math500_336,14,7,10,1,0,-0.1868067881821321,-0.18829345057510422,0.994140625
skywork_prm_1_5b,math500,math500_matched_0169,necessary,math500_336,27,7,10,1,0,-0.1908062694590541,-0.19976857300788817,0.9951171875
skywork_prm_1_5b,math500,math500_matched_0170,necessary,math500_438,26,7,10,1,0,-5.3361531525199535,-5.802573175518966,0.6953125
skywork_prm_1_5b,math500,math500_matched_0171,necessary,math500_294,13,18,22,1,1,-26.717663816914808,-25.455563488942776,0.1800537109375
skywork_prm_1_5b,math500,math500_matched_0172,necessary,math500_047,24,4,17,1,0,-1.3513074637704015,-1.4117503644268488,0.9033203125
skywork_prm_1_5b,math500,math500_matched_0173,necessary,math500_014,3,12,18,1,1,-6.799075161837411,-6.707138527574096,0.70263671875
skywork_prm_1_5b,math500,math500_matched_0174,necessary,math500_014,30,12,18,1,1,-10.450755451986192,-10.208859494407756,0.63525390625
skywork_prm_1_5b,math500,math500_matched_0175,necessary,math500_055,3,2,8,1,0,-0.1823627152518299,-0.19901664661873264,0.9521484375
skywork_prm_1_5b,math500,math500_matched_0176,necessary,math500_424,5,11,21,1,0,-1.387388178928934,-9.291743789834834,0.94677734375
skywork_prm_1_5b,math500,math500_matched_0177,necessary,math500_182,15,6,9,1,0,-0.57420376001618,-0.6529971780154158,0.931640625
skywork_prm_1_5b,math500,math500_matched_0178,necessary,math500_207,9,6,9,1,1,-0.5541562559818853,-0.4948188183128668,0.9169921875
skywork_prm_1_5b,math500,math500_matched_0179,necessary,math500_207,23,6,9,1,0,-0.47261421478242105,-0.47448460508438073,0.927734375
skywork_prm_1_5b,math500,math500_matched_0180,necessary,math500_207,26,6,9,1,0,-0.4997998707797855,-0.5183465041404217,0.9248046875
skywork_prm_1_5b,math500,math500_matched_0181,necessary,math500_072,1,2,14,1,0,-0.5603170034343588,-0.8235411419991742,0.91845703125
skywork_prm_1_5b,math500,math500_matched_0182,necessary,math500_001,18,7,19,1,0,-14.866177929347174,-26.30974697938727,0.56884765625
skywork_prm_1_5b,math500,math500_matched_0183,necessary,math500_036,14,2,22,1,1,-12.626811769999536,-11.943946882003992,0.357666015625
skywork_prm_1_5b,math500,math500_matched_0184,necessary,math500_125,16,5,7,1,1,-0.25960458381496143,-0.12909228851573082,0.8935546875
skywork_prm_1_5b,math500,math500_matched_0185,necessary,math500_125,26,5,7,1,1,-0.130002738849604,-0.1270110754285026,0.97119140625
skywork_prm_1_5b,math500,math500_matched_0186,necessary,math500_442,7,5,7,1,0,-0.5674049231609329,-4.060385820052625,0.9521484375
skywork_prm_1_5b,math500,math500_matched_0187,necessary,math500_005,24,6,12,1,0,-1.0605989773446847,-1.180051759121047,0.91943359375
skywork_prm_1_5b,math500,math500_matched_0188,necessary,math500_405,21,8,14,1,1,-3.1014515968952043,-2.75144679152172,0.79248046875
skywork_prm_1_5b,math500,math500_matched_0189,necessary,math500_036,6,2,24,1,1,-13.135070143093612,-12.560754232153272,0.364501953125
skywork_prm_1_5b,math500,math500_matched_0190,necessary,math500_035,23,7,13,1,0,-2.967828335762707,-3.818145897282667,0.95849609375
skywork_prm_1_5b,math500,math500_matched_0191,necessary,math500_083,17,7,11,1,1,-2.366733719099958,-2.3437663739946704,0.91357421875
skywork_prm_1_5b,math500,math500_matched_0192,necessary,math500_095,12,10,19,1,0,-1.728501439338044,-1.9953227666751583,0.92626953125
skywork_prm_1_5b,math500,math500_matched_0193,necessary,math500_192,11,7,11,1,1,-2.8986912985427966,-2.8010045412264177,0.787109375
skywork_prm_1_5b,math500,math500_matched_0194,necessary,math500_424,26,12,24,1,0,-2.1726838027570365,-5.218205543857209,0.90869140625
skywork_prm_1_5b,math500,math500_matched_0195,necessary,math500_008,8,6,12,1,0,-1.0754563440489966,-5.4041312250995714,0.8984375
skywork_prm_1_5b,math500,math500_matched_0196,necessary,math500_113,8,6,12,1,0,-3.19123155786813,-3.7291593335841866,0.79443359375
skywork_prm_1_5b,math500,math500_matched_0197,necessary,math500_113,25,6,12,1,0,-3.230884088555197,-4.0642337328510285,0.8037109375
skywork_prm_1_5b,math500,math500_matched_0198,necessary,math500_319,28,6,12,1,0,-0.4750029610704991,-2.5518272165624833,0.958984375
skywork_prm_1_5b,math500,math500_matched_0199,necessary,math500_319,29,6,12,1,0,-0.4644218375236118,-2.6440031401876283,0.96044921875
skywork_prm_1_5b,math500,math500_matched_0000,inert,math500_363,28,7,15,1,0,-0.8785757098392197,-0.996641489870571,0.96044921875
skywork_prm_1_5b,math500,math500_matched_0001,inert,math500_493,13,10,21,1,0,-13.85066810012346,-16.63857174725332,0.7158203125
skywork_prm_1_5b,math500,math500_matched_0002,inert,math500_311,10,2,7,1,0,-2.471169270636255,-2.563960289550414,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0003,inert,math500_301,24,3,4,1,1,-4.228688671745554,-2.9762380039493808,0.2919921875
skywork_prm_1_5b,math500,math500_matched_0004,inert,math500_301,20,2,4,1,1,-4.555668957343191,-3.633375849102372,0.325927734375
skywork_prm_1_5b,math500,math500_matched_0005,inert,math500_311,7,2,6,1,1,-1.8256180825563757,-1.7560173489950508,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0006,inert,math500_283,20,5,7,1,1,-0.843720386752745,-0.8255041516548991,0.94189453125
skywork_prm_1_5b,math500,math500_matched_0007,inert,math500_179,6,8,10,1,0,-3.5165363846045716,-4.866277734174852,0.5673828125
skywork_prm_1_5b,math500,math500_matched_0008,inert,math500_161,0,7,10,1,1,-0.04901688842998915,-0.04705752047913307,0.9990234375
skywork_prm_1_5b,math500,math500_matched_0009,inert,math500_028,19,10,13,1,1,-1.0178725357616845,-0.9549219546441365,0.9501953125
skywork_prm_1_5b,math500,math500_matched_0010,inert,math500_174,4,7,10,1,1,-1.9928991192990884,-1.8349654528744554,0.8115234375
skywork_prm_1_5b,math500,math500_matched_0011,inert,math500_174,27,7,10,1,1,-2.1844842158821556,-2.0929137283520487,0.80859375
skywork_prm_1_5b,math500,math500_matched_0012,inert,math500_161,20,5,9,1,1,-0.0382016693190122,-0.03771686616449109,0.998046875
skywork_prm_1_5b,math500,math500_matched_0013,inert,math500_161,1,5,8,1,0,-0.03723979792504178,-0.03774288179796119,0.998046875
skywork_prm_1_5b,math500,math500_matched_0014,inert,math500_480,31,7,14,1,1,-7.51341297001707,-6.645904284590575,0.5791015625
skywork_prm_1_5b,math500,math500_matched_0015,inert,math500_161,25,5,9,1,0,-0.03917481657053411,-0.04555253691113838,0.9990234375
skywork_prm_1_5b,math500,math500_matched_0016,inert,math500_441,14,5,9,1,1,-1.1785448180343343,-1.070764116118267,0.8876953125
skywork_prm_1_5b,math500,math500_matched_0017,inert,math500_028,25,8,11,1,1,-0.7199463248640886,-0.6785244698230896,0.96240234375
skywork_prm_1_5b,math500,math500_matched_0018,inert,math500_311,1,2,5,1,1,-1.1678240229533285,-1.0597845454339985,0.79443359375
skywork_prm_1_5b,math500,math500_matched_0019,inert,math500_027,5,10,15,1,1,-1.8468716256025006,-1.7854150026154045,0.88330078125
skywork_prm_1_5b,math500,math500_matched_0020,inert,math500_039,27,10,15,1,1,-5.04861153234981,-4.90849091245048,0.69677734375
skywork_prm_1_5b,math500,math500_matched_0021,inert,math500_440,22,6,12,1,1,-0.36493955314788873,-0.33898338751072365,0.955078125
skywork_prm_1_5b,math500,math500_matched_0022,inert,math500_191,16,5,6,1,1,-0.5623516020158376,-0.4167207254837391,0.87158203125
skywork_prm_1_5b,math500,math500_matched_0023,inert,math500_193,29,4,5,1,0,-2.6382986723185327,-2.639107423357456,0.708984375
skywork_prm_1_5b,math500,math500_matched_0024,inert,math500_311,29,2,7,1,1,-1.9610611776416387,-1.7890707365593026,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0025,inert,math500_053,29,7,8,1,1,-0.48939942680865095,-0.46068662482741485,0.97802734375
skywork_prm_1_5b,math500,math500_matched_0026,inert,math500_095,21,9,17,1,1,-1.4622303658639344,-1.4096048798352911,0.9365234375
skywork_prm_1_5b,math500,math500_matched_0027,inert,math500_307,24,4,9,1,1,-4.732409362418722,-3.5641507039279814,0.427001953125
skywork_prm_1_5b,math500,math500_matched_0028,inert,math500_311,8,2,6,1,1,-1.5636224105583094,-1.4708275999233782,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0029,inert,math500_311,11,2,5,1,1,-1.3508489830423773,-1.2071871940188534,0.79736328125
skywork_prm_1_5b,math500,math500_matched_0030,inert,math500_301,29,2,4,1,1,-4.112955053375507,-3.1020173112894938,0.33447265625
skywork_prm_1_5b,math500,math500_matched_0031,inert,math500_276,1,10,14,1,0,-1.8554941471474713,-1.8623892360747787,0.927734375
skywork_prm_1_5b,math500,math500_matched_0032,inert,math500_276,7,8,12,1,1,-1.5733371905586626,-1.5531334859436032,0.93701171875
skywork_prm_1_5b,math500,math500_matched_0033,inert,math500_143,21,6,11,1,1,-1.8517045899769802,-1.759976146586667,0.87744140625
skywork_prm_1_5b,math500,math500_matched_0034,inert,math500_221,5,7,14,1,1,-4.388219855367944,-3.5565066386660678,0.716796875
skywork_prm_1_5b,math500,math500_matched_0035,inert,math500_289,6,8,12,1,1,-1.656669343858645,-1.4973766142769902,0.82666015625
skywork_prm_1_5b,math500,math500_matched_0036,inert,math500_407,28,7,9,1,1,-1.9395646421034105,-1.6658136444086953,0.79150390625
skywork_prm_1_5b,math500,math500_matched_0037,inert,math500_310,6,10,13,1,1,-1.952470955653546,-1.7205152097614387,0.87548828125
skywork_prm_1_5b,math500,math500_matched_0038,inert,math500_218,3,6,9,1,1,-0.5131479118486334,-0.5052210386283855,0.9619140625
skywork_prm_1_5b,math500,math500_matched_0039,inert,math500_218,23,6,9,1,0,-0.4789210112366932,-0.6017231550290612,0.96044921875
skywork_prm_1_5b,math500,math500_matched_0040,inert,math500_131,23,10,17,1,0,-1.6664094124788364,-1.6893749739827397,0.9033203125
skywork_prm_1_5b,math500,math500_matched_0041,inert,math500_439,29,10,12,1,1,-11.674364119799474,-10.215873751805544,0.2235107421875
skywork_prm_1_5b,math500,math500_matched_0042,inert,math500_040,2,7,11,1,1,-1.5591336712347241,-1.502141789850557,0.91552734375
skywork_prm_1_5b,math500,math500_matched_0043,inert,math500_161,2,7,11,1,1,-0.04899428456940534,-0.04850684101458992,0.9990234375
skywork_prm_1_5b,math500,math500_matched_0044,inert,math500_406,16,9,10,1,1,-2.730001898136849,-2.4674614495946146,0.765625
skywork_prm_1_5b,math500,math500_matched_0045,inert,math500_481,21,4,11,1,1,-28.844586427686803,-25.412257594436984,0.035491943359375
skywork_prm_1_5b,math500,math500_matched_0046,inert,math500_480,12,12,13,1,1,-3.7609638385166355,-3.628475067466083,0.87353515625
skywork_prm_1_5b,math500,math500_matched_0047,inert,math500_410,24,9,11,1,1,-2.535135218030871,-2.347573664019441,0.80615234375
skywork_prm_1_5b,math500,math500_matched_0048,inert,math500_441,4,5,9,1,1,-1.3262956681973774,-1.1836199562330547,0.86328125
skywork_prm_1_5b,math500,math500_matched_0049,inert,math500_191,2,6,10,1,0,-0.5056362583085499,-1.0471587779145732,0.95458984375
skywork_prm_1_5b,math500,math500_matched_0050,inert,math500_276,3,11,14,1,1,-4.319584042481794,-4.051158342556854,0.5771484375
skywork_prm_1_5b,math500,math500_matched_0051,inert,math500_363,9,8,18,1,0,-1.1557229800423032,-1.2394369303175614,0.9501953125
skywork_prm_1_5b,math500,math500_matched_0052,inert,math500_022,27,10,19,1,1,-8.519370637319199,-8.335544451115215,0.72509765625
skywork_prm_1_5b,math500,math500_matched_0053,inert,math500_234,12,10,11,1,1,-7.055023563493814,-6.093919569539929,0.4658203125
skywork_prm_1_5b,math500,math500_matched_0054,inert,math500_276,6,10,13,1,1,-4.568247618748836,-3.7103065789119385,0.44677734375
skywork_prm_1_5b,math500,math500_matched_0055,inert,math500_022,12,8,18,1,1,-7.793384167074716,-7.581501656913441,0.69921875
skywork_prm_1_5b,math500,math500_matched_0056,inert,math500_463,27,9,10,1,1,-0.6037715886334813,-0.5690784131154834,0.97607421875
skywork_prm_1_5b,math500,math500_matched_0057,inert,math500_463,1,11,12,1,1,-0.6710766832877235,-0.6468590306274736,0.97705078125
skywork_prm_1_5b,math500,math500_matched_0058,inert,math500_463,20,8,9,1,1,-0.5992928364949318,-0.5565151571917357,0.939453125
skywork_prm_1_5b,math500,math500_matched_0059,inert,math500_139,19,14,15,1,1,-2.049212859904663,-2.0103888483579233,0.96484375
skywork_prm_1_5b,math500,math500_matched_0060,inert,math500_244,24,17,18,1,1,-3.5005745479541948,-3.4520970255275474,0.9736328125
skywork_prm_1_5b,math500,math500_matched_0061,inert,math500_363,18,7,14,1,1,-0.8581458332207496,-0.7822483863963275,0.95703125
skywork_prm_1_5b,math500,math500_matched_0062,inert,math500_341,20,11,14,1,0,-0.9625684959035031,-1.12493633419536,0.96533203125
skywork_prm_1_5b,math500,math500_matched_0063,inert,math500_161,10,7,10,1,1,-0.04852514538545319,-0.047052480076067826,0.9990234375
skywork_prm_1_5b,math500,math500_matched_0064,inert,math500_022,14,10,18,1,0,-8.263558825616002,-12.78621870579186,0.75927734375
skywork_prm_1_5b,math500,math500_matched_0065,inert,math500_454,22,2,10,1,1,-6.186423089859732,-5.721541645162548,0.34814453125
skywork_prm_1_5b,math500,math500_matched_0066,inert,math500_450,12,7,23,1,1,-14.821574588138777,-13.851430089585994,0.396484375
skywork_prm_1_5b,math500,math500_matched_0067,inert,math500_112,24,3,13,1,1,-9.600743755505063,-8.582304074648697,0.403564453125
skywork_prm_1_5b,math500,math500_matched_0068,inert,math500_310,29,2,8,1,1,-1.899045502726159,-1.8706947700244918,0.7822265625
skywork_prm_1_5b,math500,math500_matched_0069,inert,math500_200,29,9,21,1,1,-3.988935278284919,-3.644396456551155,0.72900390625
skywork_prm_1_5b,math500,math500_matched_0070,inert,math500_143,15,11,22,1,1,-3.4968369058950177,-3.477997298659207,0.890625
skywork_prm_1_5b,math500,math500_matched_0071,inert,math500_310,28,5,14,1,1,-3.0564131806271004,-2.6371229580801825,0.791015625
skywork_prm_1_5b,math500,math500_matched_0072,inert,math500_095,26,8,18,1,1,-4.984755231896706,-4.869440545678501,0.93505859375
skywork_prm_1_5b,math500,math500_matched_0073,inert,math500_013,29,10,21,1,1,-3.3122220521938717,-3.2854573855024496,0.95849609375
skywork_prm_1_5b,math500,math500_matched_0074,inert,math500_346,11,7,16,1,0,-1.8985763192692997,-2.0351264734881815,0.9140625
skywork_prm_1_5b,math500,math500_matched_0075,inert,math500_409,5,10,19,1,0,-8.696511020682186,-9.498284849071364,0.724609375
skywork_prm_1_5b,math500,math500_matched_0076,inert,math500_472,21,6,15,1,1,-5.75578761416016,-5.2238764564027145,0.69677734375
skywork_prm_1_5b,math500,math500_matched_0077,inert,math500_135,14,2,13,1,1,-0.7239405693607005,-0.5747399290324724,0.955078125
skywork_prm_1_5b,math500,math500_matched_0078,inert,math500_260,6,3,12,1,1,-10.647309352491567,-8.843719139125836,0.217041015625
skywork_prm_1_5b,math500,math500_matched_0079,inert,math500_320,2,14,22,1,1,-37.33148951137244,-37.25736464706922,0.1611328125
skywork_prm_1_5b,math500,math500_matched_0080,inert,math500_049,5,7,15,1,0,-0.8801180039583075,-2.062938163398775,0.97802734375
skywork_prm_1_5b,math500,math500_matched_0081,inert,math500_424,7,10,19,1,0,-1.6695981667020567,-1.8650578986297814,0.951171875
skywork_prm_1_5b,math500,math500_matched_0082,inert,math500_260,19,5,13,1,1,-9.451656506658333,-8.376451521538344,0.443359375
skywork_prm_1_5b,math500,math500_matched_0083,inert,math500_318,15,6,13,1,1,-1.8607964628435636,-1.7007257099524276,0.833984375
skywork_prm_1_5b,math500,math500_matched_0084,inert,math500_049,29,7,15,1,0,-0.7328447897891283,-0.7657423449294457,0.97900390625
skywork_prm_1_5b,math500,math500_matched_0085,inert,math500_022,30,8,16,1,0,-6.163775953023942,-9.10461046265521,0.77490234375
skywork_prm_1_5b,math500,math500_matched_0086,inert,math500_472,17,6,17,1,1,-5.7567712961645,-5.4717770720828,0.73828125
skywork_prm_1_5b,math500,math500_matched_0087,inert,math500_182,18,3,9,1,1,-0.6596618107318191,-0.5691874810907674,0.9306640625
skywork_prm_1_5b,math500,math500_matched_0088,inert,math500_151,6,5,12,1,1,-18.13600950894994,-16.394907608702592,0.23193359375
skywork_prm_1_5b,math500,math500_matched_0089,inert,math500_186,15,5,12,1,1,-3.7448427313149346,-3.3724300243639673,0.69580078125
skywork_prm_1_5b,math500,math500_matched_0090,inert,math500_373,26,5,12,1,1,-4.396229822001644,-4.12990834623742,0.6455078125
skywork_prm_1_5b,math500,math500_matched_0091,inert,math500_493,3,9,16,1,0,-10.934184176459063,-12.672932846752389,0.68115234375
skywork_prm_1_5b,math500,math500_matched_0092,inert,math500_260,21,7,14,1,1,-10.399469723990704,-9.583709629589348,0.4423828125
skywork_prm_1_5b,math500,math500_matched_0093,inert,math500_480,14,11,16,1,1,-5.537768416915005,-5.254279255325578,0.6767578125
skywork_prm_1_5b,math500,math500_matched_0094,inert,math500_310,5,2,8,1,1,-2.0546459528948953,-1.956420178532299,0.7822265625
skywork_prm_1_5b,math500,math500_matched_0095,inert,math500_112,20,9,14,1,0,-8.440218213843327,-9.436817427786925,0.4853515625
skywork_prm_1_5b,math500,math500_matched_0096,inert,math500_333,8,9,19,1,1,-16.158582090343284,-14.561552477894061,0.489990234375
skywork_prm_1_5b,math500,math500_matched_0097,inert,math500_142,20,7,12,1,1,-11.681062754821948,-10.764850041958582,0.36279296875
skywork_prm_1_5b,math500,math500_matched_0098,inert,math500_104,15,17,19,1,1,-46.085792818958495,-44.55045960128275,0.1661376953125
skywork_prm_1_5b,math500,math500_matched_0099,inert,math500_083,30,2,5,1,1,-0.7535297926061538,-0.49125572989456134,0.7666015625
skywork_prm_1_5b,math500,math500_matched_0100,inert,math500_311,15,2,6,1,1,-2.3176823817026015,-2.167856376065234,0.80712890625
skywork_prm_1_5b,math500,math500_matched_0101,inert,math500_311,16,2,6,1,1,-1.3339350666863203,-1.260590899471533,0.80126953125
skywork_prm_1_5b,math500,math500_matched_0102,inert,math500_311,19,2,6,1,1,-1.3230913978557288,-1.1673578392139783,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0103,inert,math500_311,20,2,6,1,1,-1.1056452222655075,-0.9697310651079101,0.80712890625
skywork_prm_1_5b,math500,math500_matched_0104,inert,math500_311,21,2,6,1,1,-1.337538811086624,-1.2362737946474138,0.80712890625
skywork_prm_1_5b,math500,math500_matched_0105,inert,math500_311,31,2,6,1,1,-1.5710787112347642,-1.4784233127499617,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0106,inert,math500_333,28,5,18,1,0,-13.621296750071076,-13.845183165871308,0.457275390625
skywork_prm_1_5b,math500,math500_matched_0107,inert,math500_472,30,6,14,1,1,-3.045220184942072,-2.9064274358309388,0.82080078125
skywork_prm_1_5b,math500,math500_matched_0108,inert,math500_123,5,12,16,1,1,-4.193326935209559,-4.057162381874732,0.85302734375
skywork_prm_1_5b,math500,math500_matched_0109,inert,math500_439,3,12,15,1,1,-11.659498080601201,-11.220968863357315,0.60595703125
skywork_prm_1_5b,math500,math500_matched_0110,inert,math500_334,15,9,26,1,0,-18.958765678122298,-19.92879465806666,0.9306640625
skywork_prm_1_5b,math500,math500_matched_0111,inert,math500_122,7,7,15,1,1,-1.4159603477178027,-1.2783217179251372,0.90966796875
skywork_prm_1_5b,math500,math500_matched_0112,inert,math500_049,17,7,15,1,0,-0.6827833099410093,-0.7385079270902777,0.97705078125
skywork_prm_1_5b,math500,math500_matched_0113,inert,math500_436,28,14,17,1,1,-4.936696893269382,-4.761478536662426,0.83154296875
skywork_prm_1_5b,math500,math500_matched_0114,inert,math500_122,15,7,11,1,1,-0.8033521946278857,-0.7462213773768709,0.9404296875
skywork_prm_1_5b,math500,math500_matched_0115,inert,math500_318,12,7,12,1,1,-1.6924873364635336,-1.5628448912441084,0.85888671875
skywork_prm_1_5b,math500,math500_matched_0116,inert,math500_210,31,6,10,1,1,-12.519841920366172,-12.204030790747108,0.63330078125
skywork_prm_1_5b,math500,math500_matched_0117,inert,math500_191,22,6,10,1,0,-0.731699762070147,-1.2929393436361174,0.92431640625
skywork_prm_1_5b,math500,math500_matched_0118,inert,math500_210,23,6,10,1,0,-12.738767028787837,-12.792081044180595,0.6279296875
skywork_prm_1_5b,math500,math500_matched_0119,inert,math500_174,12,6,11,1,1,-2.263143890976747,-2.1066477859780957,0.82275390625
skywork_prm_1_5b,math500,math500_matched_0120,inert,math500_218,25,6,11,1,0,-0.5176445278474041,-0.6143713969322038,0.9580078125
skywork_prm_1_5b,math500,math500_matched_0121,inert,math500_174,9,5,10,1,1,-1.9980060865930156,-1.7306168634523609,0.81640625
skywork_prm_1_5b,math500,math500_matched_0122,inert,math500_174,16,6,11,1,1,-1.8900594218537516,-1.7363667396974116,0.86279296875
skywork_prm_1_5b,math500,math500_matched_0123,inert,math500_395,23,10,18,1,1,-1.9275774229436409,-1.85596007816327,0.92724609375
skywork_prm_1_5b,math500,math500_matched_0124,inert,math500_453,11,4,15,1,1,-8.821873939892,-8.500046691153274,0.51611328125
skywork_prm_1_5b,math500,math500_matched_0125,inert,math500_344,8,2,8,1,1,-2.8275924822134884,-1.817729710689926,0.58251953125
skywork_prm_1_5b,math500,math500_matched_0126,inert,math500_365,16,10,13,1,1,-13.382385816798896,-12.167123069165498,0.432861328125
skywork_prm_1_5b,math500,math500_matched_0127,inert,math500_139,7,15,16,1,0,-4.8754276133106575,-5.045421236521132,0.9384765625
skywork_prm_1_5b,math500,math500_matched_0128,inert,math500_022,17,2,20,1,1,-9.88153094188668,-9.727696816668425,0.29345703125
skywork_prm_1_5b,math500,math500_matched_0129,inert,math500_135,0,2,13,1,0,-0.899159495334497,-0.965109542189067,0.95263671875
skywork_prm_1_5b,math500,math500_matched_0130,inert,math500_135,4,2,13,1,1,-0.7066471851023381,-0.659936490231029,0.94384765625
skywork_prm_1_5b,math500,math500_matched_0131,inert,math500_337,13,8,12,1,1,-3.5275623137412286,-3.22797134644506,0.7060546875
skywork_prm_1_5b,math500,math500_matched_0132,inert,math500_293,21,8,12,1,0,-1.8485405655222271,-1.8747679520598028,0.85595703125
skywork_prm_1_5b,math500,math500_matched_0133,inert,math500_179,7,11,13,1,0,-4.125522934152154,-5.105159017767649,0.5927734375
skywork_prm_1_5b,math500,math500_matched_0134,inert,math500_375,12,13,14,1,1,-4.074063994453812,-3.7035674039097333,0.69921875
skywork_prm_1_5b,math500,math500_matched_0135,inert,math500_375,17,13,14,1,1,-16.594770351333526,-14.631722319340497,0.10614013671875
skywork_prm_1_5b,math500,math500_matched_0136,inert,math500_311,3,2,7,1,0,-1.9987574379374657,-2.0004138081166385,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0137,inert,math500_311,13,2,7,1,1,-2.517510895417014,-2.402519925839761,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0138,inert,math500_311,23,2,7,1,1,-1.897750058680879,-1.8160367767037822,0.80322265625
skywork_prm_1_5b,math500,math500_matched_0139,inert,math500_160,30,7,11,1,1,-0.8203528512788874,-0.7039802198430878,0.87451171875
skywork_prm_1_5b,math500,math500_matched_0140,inert,math500_161,5,7,11,1,1,-0.04063762501558811,-0.03966106383906482,0.9990234375
skywork_prm_1_5b,math500,math500_matched_0141,inert,math500_144,28,7,10,1,0,-0.817344490604206,-1.2968638798855805,0.9560546875
skywork_prm_1_5b,math500,math500_matched_0142,inert,math500_356,8,5,21,1,1,-9.275742906240318,-8.910265660609369,0.5263671875
skywork_prm_1_5b,math500,math500_matched_0143,inert,math500_237,6,12,18,1,1,-2.4630615327448453,-2.333515764589597,0.8740234375
skywork_prm_1_5b,math500,math500_matched_0144,inert,math500_095,0,12,18,1,1,-1.2113474738877315,-1.1537832763189237,0.95654296875
skywork_prm_1_5b,math500,math500_matched_0145,inert,math500_218,5,6,9,1,0,-0.48298653908373457,-0.6061212558133904,0.95947265625
skywork_prm_1_5b,math500,math500_matched_0146,inert,math500_463,6,6,10,1,1,-0.5283232583693189,-0.482255838838403,0.94482421875
skywork_prm_1_5b,math500,math500_matched_0147,inert,math500_143,2,6,10,1,1,-1.3299154680569247,-1.2700560341938445,0.908203125
skywork_prm_1_5b,math500,math500_matched_0148,inert,math500_418,31,6,10,1,1,-1.4356726063717575,-1.3059611993904592,0.875
skywork_prm_1_5b,math500,math500_matched_0149,inert,math500_160,4,6,14,1,0,-1.143646104921496,-1.163952589141042,0.8818359375
skywork_prm_1_5b,math500,math500_matched_0150,inert,math500_049,13,7,15,1,0,-0.752053630068966,-0.7702593808865686,0.96923828125
skywork_prm_1_5b,math500,math500_matched_0151,inert,math500_013,8,11,20,1,1,-3.18441127338822,-3.1810348748968824,0.98046875
skywork_prm_1_5b,math500,math500_matched_0152,inert,math500_095,15,16,20,1,1,-1.434766155020029,-1.3937998378954886,0.96728515625
skywork_prm_1_5b,math500,math500_matched_0153,inert,math500_311,2,2,7,1,1,-1.366008249287839,-1.3040682219278932,0.80712890625
skywork_prm_1_5b,math500,math500_matched_0154,inert,math500_424,31,11,22,1,0,-1.4693713761684761,-1.7319980018708212,0.96044921875
skywork_prm_1_5b,math500,math500_matched_0155,inert,math500_389,31,12,17,1,1,-8.104669044661737,-7.782963237096392,0.7275390625
skywork_prm_1_5b,math500,math500_matched_0156,inert,math500_028,7,8,11,1,1,-0.705784124023883,-0.6879616547802263,0.9658203125
skywork_prm_1_5b,math500,math500_matched_0157,inert,math500_118,14,8,10,1,1,-16.070063428516484,-13.37017125923012,0.10687255859375
skywork_prm_1_5b,math500,math500_matched_0158,inert,math500_095,30,8,18,1,1,-1.5284042433512763,-1.45415067038737,0.92529296875
skywork_prm_1_5b,math500,math500_matched_0159,inert,math500_095,24,12,20,1,1,-1.4178964624490795,-1.3577603916365495,0.95361328125
skywork_prm_1_5b,math500,math500_matched_0160,inert,math500_112,10,9,19,1,0,-16.594069376323926,-16.63506542975121,0.34130859375
skywork_prm_1_5b,math500,math500_matched_0161,inert,math500_024,26,11,34,1,0,-22.288088698834326,-32.14638706238102,0.420654296875
skywork_prm_1_5b,math500,math500_matched_0162,inert,math500_407,7,5,13,1,0,-2.747039782085181,-2.9090907181060714,0.794921875
skywork_prm_1_5b,math500,math500_matched_0163,inert,math500_488,6,3,9,1,1,-0.8996490213617332,-0.7713107689208984,0.92626953125
skywork_prm_1_5b,math500,math500_matched_0164,inert,math500_037,16,2,5,1,1,-0.6726575846537836,-0.6282233898048546,0.82177734375
skywork_prm_1_5b,math500,math500_matched_0165,inert,math500_093,30,2,7,1,0,-0.4216151338249268,-0.43863642533919905,0.94091796875
skywork_prm_1_5b,math500,math500_matched_0166,inert,math500_357,28,7,9,1,0,-4.51024655917082,-4.797027332765291,0.673828125
skywork_prm_1_5b,math500,math500_matched_0167,inert,math500_040,25,8,13,1,1,-3.008367673070075,-2.6992607748355266,0.7509765625
skywork_prm_1_5b,math500,math500_matched_0168,inert,math500_086,24,7,9,1,1,-1.1205142430686679,-1.0229710442618347,0.8974609375
skywork_prm_1_5b,math500,math500_matched_0169,inert,math500_086,26,7,9,1,1,-1.2000389450892333,-1.0671575965726698,0.8935546875
skywork_prm_1_5b,math500,math500_matched_0170,inert,math500_086,31,7,9,1,1,-1.1543994274365477,-1.0500497232874955,0.8955078125
skywork_prm_1_5b,math500,math500_matched_0171,inert,math500_139,5,18,20,1,1,-3.6564225643445196,-3.575061017420141,0.9130859375
skywork_prm_1_5b,math500,math500_matched_0172,inert,math500_038,15,4,12,1,1,-1.232862619433151,-1.0360920079533673,0.90380859375
skywork_prm_1_5b,math500,math500_matched_0173,inert,math500_123,24,12,16,1,1,-4.510691285953022,-4.3431979984791464,0.84228515625
skywork_prm_1_5b,math500,math500_matched_0174,inert,math500_313,9,12,16,1,1,-3.997234740314354,-3.833471618317899,0.82421875
skywork_prm_1_5b,math500,math500_matched_0175,inert,math500_074,29,2,19,1,0,-3.158521461490035,-3.483138865154412,0.92431640625
skywork_prm_1_5b,math500,math500_matched_0176,inert,math500_205,11,11,18,1,1,-10.467192922149568,-9.933677740653918,0.60009765625
skywork_prm_1_5b,math500,math500_matched_0177,inert,math500_055,1,6,8,1,1,-0.28354303803676456,-0.2828696737576678,0.986328125
skywork_prm_1_5b,math500,math500_matched_0178,inert,math500_269,1,6,8,1,1,-3.764923460621693,-3.4190611099774197,0.72119140625
skywork_prm_1_5b,math500,math500_matched_0179,inert,math500_269,7,6,8,1,1,-4.0704939926548445,-3.6221381893134437,0.65234375
skywork_prm_1_5b,math500,math500_matched_0180,inert,math500_269,17,6,8,1,1,-1.9404670797989185,-1.7445591065499606,0.83447265625
skywork_prm_1_5b,math500,math500_matched_0181,inert,math500_311,26,2,7,1,1,-1.1964355405614615,-1.0889011552589554,0.80712890625
skywork_prm_1_5b,math500,math500_matched_0182,inert,math500_390,28,7,15,1,0,-2.481497772940769,-2.5664555379237877,0.91162109375
skywork_prm_1_5b,math500,math500_matched_0183,inert,math500_310,13,2,8,1,1,-2.5063392602367562,-2.4419480175367654,0.78564453125
skywork_prm_1_5b,math500,math500_matched_0184,inert,math500_174,3,5,8,1,1,-1.8016619608013076,-1.6221823537938167,0.822265625
skywork_prm_1_5b,math500,math500_matched_0185,inert,math500_174,11,5,8,1,1,-1.7029241363627197,-1.469907452600858,0.78173828125
skywork_prm_1_5b,math500,math500_matched_0186,inert,math500_161,17,5,8,1,0,-0.03821125318787631,-0.0440996269607755,0.9990234375
skywork_prm_1_5b,math500,math500_matched_0187,inert,math500_380,6,6,15,1,1,-12.953651253491449,-12.131734312423275,0.42236328125
skywork_prm_1_5b,math500,math500_matched_0188,inert,math500_363,31,8,12,1,1,-1.053115407634381,-1.0128190595850735,0.9462890625
skywork_prm_1_5b,math500,math500_matched_0189,inert,math500_310,7,2,8,1,0,-1.4375028532002962,-1.4625823400695372,0.791015625
skywork_prm_1_5b,math500,math500_matched_0190,inert,math500_160,19,7,16,1,1,-1.7051861072111494,-1.6671320590918448,0.869140625
skywork_prm_1_5b,math500,math500_matched_0191,inert,math500_390,18,7,13,1,0,-2.0739579283329994,-2.267013212398395,0.921875
skywork_prm_1_5b,math500,math500_matched_0192,inert,math500_041,27,10,16,1,1,-9.589729122883615,-9.511611787330535,0.382568359375
skywork_prm_1_5b,math500,math500_matched_0193,inert,math500_390,25,7,13,1,1,-2.0505985366925206,-1.827388955523404,0.9208984375
skywork_prm_1_5b,math500,math500_matched_0194,inert,math500_095,8,12,20,1,1,-1.374815709159722,-1.321785546970339,0.962890625
skywork_prm_1_5b,math500,math500_matched_0195,inert,math500_191,9,6,10,1,0,-0.4615726761246887,-0.8651458725417176,0.96484375
skywork_prm_1_5b,math500,math500_matched_0196,inert,math500_055,4,6,10,1,1,-0.2561059294234387,-0.23390607954267983,0.97802734375
skywork_prm_1_5b,math500,math500_matched_0197,inert,math500_142,18,6,10,1,1,-7.605620676514369,-6.815645074048819,0.447021484375
skywork_prm_1_5b,math500,math500_matched_0198,inert,math500_299,14,6,10,1,1,-6.640337145951962,-5.913508078748073,0.552734375
skywork_prm_1_5b,math500,math500_matched_0199,inert,math500_418,24,6,10,1,1,-1.365052734700674,-1.2688688697700683,0.88818359375


==> anc/inputs/qwen72b_records.csv <==
problem_id,top1_native_idx,attack_idx,flip_product,flip_gm,clean_product_idx,attacked_product_idx,clean_gm_idx,attacked_gm_idx,deleted_trace_steps
gsm8k_000,25,31,0,1,25,25,31,12,3
gsm8k_001,20,31,0,0,20,20,20,20,2
gsm8k_003,30,31,0,0,30,30,30,30,2
gsm8k_005,21,31,0,0,21,21,2,2,5
gsm8k_009,1,31,0,0,1,1,1,1,4
gsm8k_013,11,31,0,0,11,11,28,28,7
gsm8k_015,0,31,0,0,0,0,8,8,3
gsm8k_016,7,31,0,0,8,8,8,8,6
gsm8k_022,21,31,0,0,21,21,21,21,3
gsm8k_024,6,31,0,0,6,6,6,6,6
gsm8k_028,0,31,0,0,0,0,25,25,2
gsm8k_033,10,31,0,0,10,10,10,10,6
gsm8k_035,0,31,0,0,0,0,0,0,2
gsm8k_040,6,31,0,0,6,6,26,26,2
gsm8k_044,8,31,0,0,8,8,8,8,3
gsm8k_046,3,31,0,0,8,8,8,8,3
gsm8k_047,0,31,0,0,0,0,0,0,4
gsm8k_049,0,31,0,0,0,0,0,0,2
gsm8k_051,17,31,0,0,12,12,17,17,6
gsm8k_052,11,31,0,0,20,20,20,20,4
gsm8k_054,13,31,0,0,6,6,13,13,6
gsm8k_058,10,31,0,0,10,10,10,10,2
gsm8k_063,4,31,0,0,23,23,23,23,7
gsm8k_070,0,31,1,0,19,31,19,19,2
gsm8k_071,6,31,0,0,6,6,24,24,2
gsm8k_078,4,31,1,1,31,27,31,4,11
gsm8k_080,18,31,0,0,4,4,4,4,4
gsm8k_081,4,31,0,0,15,15,15,15,4
gsm8k_082,24,31,0,0,24,24,24,24,5
gsm8k_083,3,31,0,0,3,3,3,3,4
gsm8k_091,22,31,0,0,28,28,28,28,2
gsm8k_108,7,31,0,0,9,9,9,9,6
gsm8k_110,2,31,0,0,2,2,2,2,5
gsm8k_111,9,31,0,0,9,9,1,1,2
gsm8k_112,2,31,0,0,13,13,2,2,3
gsm8k_114,2,31,0,0,23,23,19,19,2
gsm8k_116,0,31,0,0,14,14,9,9,7
gsm8k_122,11,31,0,0,11,11,11,11,2
gsm8k_125,10,31,1,0,10,31,22,22,2
gsm8k_128,10,31,0,0,10,10,10,10,2
gsm8k_137,26,31,0,0,26,26,26,26,6
gsm8k_138,12,31,0,0,1,1,12,12,13
gsm8k_140,3,31,0,0,3,3,3,3,4
gsm8k_150,5,31,0,0,28,28,28,28,7
gsm8k_152,3,31,0,0,3,3,3,3,2
gsm8k_161,11,31,0,0,17,17,17,17,5
gsm8k_165,0,31,0,0,0,0,0,0,2
gsm8k_172,21,31,0,0,21,21,21,21,3
gsm8k_174,18,31,0,0,18,18,18,18,7
gsm8k_176,18,31,0,0,18,18,0,0,2
gsm8k_183,19,31,0,0,19,19,19,19,8
gsm8k_185,3,31,0,0,3,3,3,3,5
gsm8k_186,23,31,0,0,23,23,23,23,7
gsm8k_189,8,31,0,0,8,8,8,8,6
gsm8k_193,21,31,1,1,31,21,31,21,3
gsm8k_194,2,31,0,0,16,16,16,16,2
gsm8k_195,0,31,1,1,0,31,0,31,5
gsm8k_197,14,31,0,0,27,27,14,14,9
gsm8k_204,17,31,0,0,12,12,30,30,5
gsm8k_205,14,31,0,0,14,14,14,14,3
gsm8k_214,17,31,0,0,17,17,17,17,10
gsm8k_216,0,31,0,0,0,0,0,0,2
gsm8k_219,8,31,0,0,8,8,17,17,6
gsm8k_222,11,31,0,0,11,11,11,11,2
gsm8k_239,12,31,0,0,12,12,12,12,5
gsm8k_250,1,31,0,0,2,2,14,14,3
gsm8k_252,31,30,1,0,31,30,18,18,2
gsm8k_256,16,31,0,0,16,16,16,16,4
gsm8k_258,23,31,0,0,23,23,23,23,3
gsm8k_259,17,31,1,0,24,31,24,24,3
gsm8k_260,7,31,0,0,7,7,27,27,4
gsm8k_270,3,31,0,0,12,12,12,12,2
gsm8k_271,26,31,1,0,26,31,26,26,2
gsm8k_273,5,31,0,0,27,27,27,27,2
gsm8k_274,24,31,0,0,24,24,24,24,4
gsm8k_275,0,31,0,0,13,13,13,13,2
gsm8k_276,13,31,0,0,13,13,13,13,5
gsm8k_282,26,31,0,0,26,26,26,26,2
gsm8k_283,0,31,0,0,0,0,9,9,2
gsm8k_285,29,31,0,0,29,29,29,29,2
gsm8k_287,0,31,0,0,17,17,17,17,4
gsm8k_290,0,31,0,0,4,4,20,20,3
gsm8k_295,5,31,0,0,13,13,2,2,9
gsm8k_302,0,31,0,0,2,2,14,14,3
gsm8k_309,4,31,0,0,5,5,4,4,4
gsm8k_316,14,31,0,0,14,14,1,1,3
gsm8k_319,9,31,0,0,9,9,9,9,6
gsm8k_321,5,31,0,0,5,5,5,5,2
gsm8k_325,15,31,0,0,15,15,15,15,4
gsm8k_327,7,31,0,0,10,10,30,30,5
gsm8k_329,1,31,0,0,19,19,19,19,2
gsm8k_330,17,31,1,0,1,31,17,17,3
gsm8k_338,0,31,0,0,0,0,29,29,6
gsm8k_346,4,31,0,0,4,4,4,4,5
gsm8k_349,1,31,0,0,27,27,27,27,3
gsm8k_350,6,31,0,0,12,12,12,12,4
gsm8k_355,0,31,0,0,16,16,16,16,2
gsm8k_357,31,30,0,0,31,31,31,31,5
gsm8k_359,1,31,0,0,19,19,19,19,3
gsm8k_360,23,31,0,0,23,23,23,23,5
gsm8k_366,1,31,0,0,3,3,3,3,6
gsm8k_367,1,31,0,0,1,1,1,1,5
gsm8k_376,7,31,0,0,7,7,7,7,4
gsm8k_377,2,31,0,0,2,2,2,2,5
gsm8k_379,1,31,0,0,1,1,1,1,2
gsm8k_386,2,31,0,0,2,2,2,2,6
gsm8k_388,1,31,0,0,29,29,29,29,5
gsm8k_390,2,31,0,0,15,15,18,18,5
gsm8k_395,11,31,0,0,18,18,18,18,5
gsm8k_399,3,31,0,0,11,11,22,22,2
gsm8k_404,0,31,0,0,16,16,16,16,5
gsm8k_405,5,31,0,0,14,14,14,14,4
gsm8k_411,16,31,0,0,16,16,16,16,6
gsm8k_413,15,31,0,0,15,15,15,15,2
gsm8k_424,2,31,0,0,15,15,15,15,5
gsm8k_427,1,31,1,1,20,31,1,31,6
gsm8k_430,2,31,0,0,2,2,2,2,2
gsm8k_431,19,31,0,0,19,19,19,19,7
gsm8k_433,5,31,0,0,5,5,5,5,2
gsm8k_436,1,31,0,0,1,1,1,1,2
gsm8k_438,20,31,0,0,20,20,20,20,5
gsm8k_441,0,31,0,0,8,8,8,8,6
gsm8k_444,14,31,0,0,14,14,14,14,2
gsm8k_445,3,31,0,0,3,3,9,9,3
gsm8k_447,4,31,0,0,4,4,4,4,4
gsm8k_455,1,31,0,0,1,1,1,1,3
gsm8k_456,6,31,0,0,26,26,26,26,3
gsm8k_458,21,31,1,1,21,31,21,31,5
gsm8k_459,23,31,0,0,23,23,23,23,5
gsm8k_463,0,31,0,0,2,2,3,3,4
gsm8k_464,10,31,0,0,10,10,10,10,4
gsm8k_467,0,31,0,0,0,0,0,0,3
gsm8k_473,6,31,1,1,6,31,31,2,2
gsm8k_474,4,31,0,0,17,17,17,17,7
gsm8k_478,5,31,0,0,5,5,5,5,4
gsm8k_480,1,31,0,0,1,1,21,21,2
gsm8k_482,2,31,1,1,2,31,2,31,4
gsm8k_483,2,31,0,0,18,18,18,18,4
gsm8k_486,7,31,0,0,7,7,7,7,3
gsm8k_487,20,31,0,0,20,20,20,20,3
gsm8k_490,3,31,0,0,3,3,3,3,2
gsm8k_498,4,31,0,0,4,4,4,4,3
gsm8k_499,16,31,0,0,16,16,16,16,6


==> anc/inputs/qwen_natural_records.csv <==
benchmark,problem_id,pool_directory,pool_candidate_count,product_top1_index,min_top1_index,gm_top1_index,product_top1_correct,min_top1_correct,gm_top1_correct,paired_delta_gain,paired_delta_gain_product_minus_gm,top1_disagreement,product_gm_top1_disagreement,disagreement_both_correct,product_gm_disagreement_both_correct,product_steps,min_steps,product_minus_min_steps,product_shorter_steps,product_characters,min_characters,product_minus_min_characters,product_shorter_characters,stress_common_support,stress_product_eligible,stress_min_eligible,stress_clean_idx_product,stress_injected_idx_product,stress_flip_product,stress_clean_idx_min,stress_injected_idx_min,stress_flip_min,stress_paired_delta_flip
gsm8k,gsm8k_000,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,7,7,0,,1662,1662,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_001,pools/bon_candidates/gsm8k_full_500,32,6,20,20,1,1,1,0,0,1,1,1,1,2,3,-1,1,721,799,-78,1,1,1,1,6,6,0,20,20,0,0
gsm8k,gsm8k_002,pools/bon_candidates/gsm8k_full_500,32,4,4,4,0,0,0,0,0,0,0,,,3,3,0,,1206,1206,0,,,,,,,,,,,
gsm8k,gsm8k_003,pools/bon_candidates/gsm8k_full_500,32,16,16,16,1,1,1,0,0,0,0,,,3,3,0,,1090,1090,0,,1,1,1,16,31,1,16,16,0,1
gsm8k,gsm8k_004,pools/bon_candidates/gsm8k_full_500,32,25,6,25,1,1,1,0,0,1,0,1,,5,5,0,0,1661,1636,25,0,1,1,1,25,25,0,6,6,0,0
gsm8k,gsm8k_005,pools/bon_candidates/gsm8k_full_500,32,27,12,21,1,1,1,0,0,1,1,1,1,2,2,0,0,963,1133,-170,1,,,,,,,,,,
gsm8k,gsm8k_006,pools/bon_candidates/gsm8k_full_500,32,4,1,20,1,1,1,0,0,1,1,1,1,4,4,0,0,1103,984,119,0,1,1,1,4,4,0,1,1,0,0
gsm8k,gsm8k_007,pools/bon_candidates/gsm8k_full_500,32,17,17,0,1,1,1,0,0,0,1,,1,4,4,0,,1609,1609,0,,1,1,1,17,17,0,17,17,0,0
gsm8k,gsm8k_008,pools/bon_candidates/gsm8k_full_500,32,20,21,11,1,1,0,0,1,1,1,1,0,4,7,-3,1,2123,2165,-42,1,1,1,1,20,20,0,21,21,0,0
gsm8k,gsm8k_009,pools/bon_candidates/gsm8k_full_500,32,1,24,24,1,1,1,0,0,1,1,1,1,5,8,-3,1,1200,1334,-134,1,1,1,1,1,1,0,24,24,0,0
gsm8k,gsm8k_010,pools/bon_candidates/gsm8k_full_500,32,24,24,24,1,1,1,0,0,0,0,,,4,4,0,,1388,1388,0,,1,1,1,24,24,0,24,24,0,0
gsm8k,gsm8k_011,pools/bon_candidates/gsm8k_full_500,32,27,3,27,1,1,1,0,0,1,0,1,,3,3,0,0,1154,1152,2,0,1,1,1,27,27,0,3,3,0,0
gsm8k,gsm8k_012,pools/bon_candidates/gsm8k_full_500,32,20,20,20,0,0,0,0,0,0,0,,,8,8,0,,1618,1618,0,,,,,,,,,,,
gsm8k,gsm8k_013,pools/bon_candidates/gsm8k_full_500,32,13,11,13,1,1,1,0,0,1,0,1,,9,8,1,0,1555,1510,45,0,1,1,1,13,13,0,11,11,0,0
gsm8k,gsm8k_014,pools/bon_candidates/gsm8k_full_500,32,2,0,2,1,1,1,0,0,1,0,1,,5,6,-1,1,1699,1381,318,0,1,1,1,2,2,0,0,0,0,0
gsm8k,gsm8k_015,pools/bon_candidates/gsm8k_full_500,32,24,27,27,1,1,1,0,0,1,1,1,1,11,14,-3,1,1771,1709,62,0,1,1,1,24,24,0,27,27,0,0
gsm8k,gsm8k_016,pools/bon_candidates/gsm8k_full_500,32,8,7,14,1,1,1,0,0,1,1,1,1,5,7,-2,1,1138,1115,23,0,1,1,1,8,8,0,7,7,0,0
gsm8k,gsm8k_017,pools/bon_candidates/gsm8k_full_500,32,7,7,7,0,0,0,0,0,0,0,,,6,6,0,,1380,1380,0,,,,,,,,,,,
gsm8k,gsm8k_018,pools/bon_candidates/gsm8k_full_500,32,10,10,10,0,0,0,0,0,0,0,,,4,4,0,,1136,1136,0,,,,,,,,,,,
gsm8k,gsm8k_019,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,5,5,0,,2138,2138,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_020,pools/bon_candidates/gsm8k_full_500,32,29,29,29,1,1,1,0,0,0,0,,,9,9,0,,1467,1467,0,,1,1,1,29,29,0,29,29,0,0
gsm8k,gsm8k_021,pools/bon_candidates/gsm8k_full_500,32,7,7,7,0,0,0,0,0,0,0,,,4,4,0,,876,876,0,,,,,,,,,,,
gsm8k,gsm8k_022,pools/bon_candidates/gsm8k_full_500,32,19,19,19,1,1,1,0,0,0,0,,,3,3,0,,803,803,0,,1,1,1,19,19,0,19,19,0,0
gsm8k,gsm8k_023,pools/bon_candidates/gsm8k_full_500,32,12,12,12,0,0,0,0,0,0,0,,,3,3,0,,919,919,0,,,,,,,,,,,
gsm8k,gsm8k_024,pools/bon_candidates/gsm8k_full_500,32,6,6,26,1,1,1,0,0,0,1,,1,7,7,0,,757,757,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_025,pools/bon_candidates/gsm8k_full_500,32,22,4,15,1,1,1,0,0,1,1,1,1,3,8,-5,1,1057,1286,-229,1,1,1,1,22,22,0,4,4,0,0
gsm8k,gsm8k_026,pools/bon_candidates/gsm8k_full_500,32,8,0,8,1,1,1,0,0,1,0,1,,6,6,0,0,1188,1179,9,0,1,1,1,8,8,0,0,0,0,0
gsm8k,gsm8k_027,pools/bon_candidates/gsm8k_full_500,32,9,9,9,1,1,1,0,0,0,0,,,3,3,0,,1213,1213,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_028,pools/bon_candidates/gsm8k_full_500,32,5,5,11,1,1,1,0,0,0,1,,1,3,3,0,,1053,1053,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_029,pools/bon_candidates/gsm8k_full_500,32,9,0,14,1,1,1,0,0,1,1,1,1,6,6,0,0,1048,1029,19,0,1,1,1,9,9,0,0,0,0,0
gsm8k,gsm8k_030,pools/bon_candidates/gsm8k_full_500,32,13,4,13,1,1,1,0,0,1,0,1,,8,9,-1,1,1009,1109,-100,1,1,1,1,13,13,0,4,4,0,0
gsm8k,gsm8k_031,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,3,3,0,,940,940,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_032,pools/bon_candidates/gsm8k_full_500,32,1,1,19,1,1,1,0,0,0,1,,1,2,2,0,,856,856,0,,,,,,,,,,,
gsm8k,gsm8k_033,pools/bon_candidates/gsm8k_full_500,32,9,9,10,1,1,1,0,0,0,1,,1,2,2,0,,903,903,0,,,,,,,,,,,
gsm8k,gsm8k_034,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,2,2,0,,872,872,0,,,,,,,,,,,
gsm8k,gsm8k_035,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,6,6,0,,899,899,0,,1,1,1,28,28,0,28,28,0,0
gsm8k,gsm8k_036,pools/bon_candidates/gsm8k_full_500,32,8,31,20,1,0,1,1,0,1,1,0,1,3,3,0,0,967,987,-20,1,,,,,,,,,,
gsm8k,gsm8k_037,pools/bon_candidates/gsm8k_full_500,32,9,9,9,0,0,0,0,0,0,0,,,4,4,0,,1738,1738,0,,,,,,,,,,,
gsm8k,gsm8k_038,pools/bon_candidates/gsm8k_full_500,32,25,3,25,1,1,1,0,0,1,0,1,,4,4,0,0,1257,1317,-60,1,1,1,1,25,25,0,3,3,0,0
gsm8k,gsm8k_039,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,11,11,0,,2037,2037,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_040,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,3,3,0,,642,642,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_041,pools/bon_candidates/gsm8k_full_500,32,10,25,25,1,1,1,0,0,1,1,1,1,5,6,-1,1,1755,1842,-87,1,1,1,1,10,10,0,25,25,0,0
gsm8k,gsm8k_042,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,3,3,0,,1176,1176,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_043,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,4,4,0,,1552,1552,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_044,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,4,4,0,,1474,1474,0,,1,1,1,28,28,0,28,28,0,0
gsm8k,gsm8k_045,pools/bon_candidates/gsm8k_full_500,32,9,9,9,1,1,1,0,0,0,0,,,3,3,0,,1673,1673,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_046,pools/bon_candidates/gsm8k_full_500,32,24,24,24,1,1,1,0,0,0,0,,,4,4,0,,1248,1248,0,,1,1,1,24,24,0,24,24,0,0
gsm8k,gsm8k_047,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,7,7,0,,1286,1286,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_048,pools/bon_candidates/gsm8k_full_500,32,10,10,24,0,0,0,0,0,0,1,,0,2,2,0,,895,895,0,,,,,,,,,,,
gsm8k,gsm8k_049,pools/bon_candidates/gsm8k_full_500,32,4,3,4,1,1,1,0,0,1,0,1,,3,3,0,0,959,1000,-41,1,1,1,1,4,4,0,3,3,0,0
gsm8k,gsm8k_050,pools/bon_candidates/gsm8k_full_500,32,9,0,9,1,1,1,0,0,1,0,1,,3,3,0,0,1104,900,204,0,1,1,1,9,9,0,0,0,0,0
gsm8k,gsm8k_051,pools/bon_candidates/gsm8k_full_500,32,4,18,18,1,1,1,0,0,1,1,1,1,5,6,-1,1,950,1093,-143,1,1,1,1,4,4,0,18,18,0,0
gsm8k,gsm8k_052,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,5,5,0,,1155,1155,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_053,pools/bon_candidates/gsm8k_full_500,32,16,1,16,1,1,1,0,0,1,0,1,,11,6,5,0,1727,1584,143,0,1,1,1,16,16,0,1,1,0,0
gsm8k,gsm8k_054,pools/bon_candidates/gsm8k_full_500,32,22,22,13,1,1,1,0,0,0,1,,1,3,3,0,,1333,1333,0,,1,1,1,22,22,0,22,22,0,0
gsm8k,gsm8k_055,pools/bon_candidates/gsm8k_full_500,32,22,4,22,1,1,1,0,0,1,0,1,,5,5,0,0,576,627,-51,1,1,1,1,22,22,0,4,4,0,0
gsm8k,gsm8k_056,pools/bon_candidates/gsm8k_full_500,32,9,2,9,0,1,0,-1,0,1,0,0,,4,4,0,0,813,833,-20,1,1,0,1,9,9,0,2,2,0,0
gsm8k,gsm8k_057,pools/bon_candidates/gsm8k_full_500,32,7,1,7,1,1,1,0,0,1,0,1,,5,5,0,0,1835,1761,74,0,1,1,1,7,7,0,1,1,0,0
gsm8k,gsm8k_058,pools/bon_candidates/gsm8k_full_500,32,10,27,10,1,1,1,0,0,1,0,1,,3,4,-1,1,1145,1041,104,0,1,1,1,10,10,0,27,27,0,0
gsm8k,gsm8k_059,pools/bon_candidates/gsm8k_full_500,32,16,16,16,1,1,1,0,0,0,0,,,4,4,0,,697,697,0,,1,1,1,16,16,0,16,16,0,0
gsm8k,gsm8k_060,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,6,6,0,,950,950,0,,1,1,1,2,31,1,2,31,1,0
gsm8k,gsm8k_061,pools/bon_candidates/gsm8k_full_500,32,22,5,22,1,1,1,0,0,1,0,1,,5,3,2,0,920,1307,-387,1,1,1,1,22,22,0,5,5,0,0
gsm8k,gsm8k_062,pools/bon_candidates/gsm8k_full_500,32,4,4,4,0,0,0,0,0,0,0,,,4,4,0,,1418,1418,0,,,,,,,,,,,
gsm8k,gsm8k_063,pools/bon_candidates/gsm8k_full_500,32,23,23,23,1,1,1,0,0,0,0,,,5,5,0,,1582,1582,0,,1,1,1,23,23,0,23,23,0,0
gsm8k,gsm8k_064,pools/bon_candidates/gsm8k_full_500,32,12,12,31,1,1,1,0,0,0,1,,1,6,6,0,,1259,1259,0,,1,1,1,12,31,1,12,12,0,1
gsm8k,gsm8k_065,pools/bon_candidates/gsm8k_full_500,32,26,26,26,0,0,0,0,0,0,0,,,3,3,0,,879,879,0,,,,,,,,,,,
gsm8k,gsm8k_066,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,5,5,0,,1128,1128,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_067,pools/bon_candidates/gsm8k_full_500,32,23,5,23,1,1,1,0,0,1,0,1,,3,3,0,0,987,1001,-14,1,1,1,1,23,23,0,5,5,0,0
gsm8k,gsm8k_068,pools/bon_candidates/gsm8k_full_500,32,10,8,10,1,1,1,0,0,1,0,1,,3,3,0,0,1000,1025,-25,1,1,1,1,10,10,0,8,8,0,0
gsm8k,gsm8k_069,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,6,6,0,,1076,1076,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_070,pools/bon_candidates/gsm8k_full_500,32,2,11,11,1,1,1,0,0,1,1,1,1,5,9,-4,1,1613,1408,205,0,1,1,1,2,2,0,11,11,0,0
gsm8k,gsm8k_071,pools/bon_candidates/gsm8k_full_500,32,8,6,23,1,1,1,0,0,1,1,1,1,3,3,0,0,1002,870,132,0,1,1,1,8,8,0,6,6,0,0
gsm8k,gsm8k_072,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,5,5,0,,1128,1128,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_073,pools/bon_candidates/gsm8k_full_500,32,31,28,28,1,0,0,1,1,1,1,0,0,4,6,-2,1,1159,1266,-107,1,,,,,,,,,,
gsm8k,gsm8k_074,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,7,7,0,,1292,1292,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_075,pools/bon_candidates/gsm8k_full_500,32,15,15,25,1,1,1,0,0,0,1,,1,4,4,0,,1508,1508,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_076,pools/bon_candidates/gsm8k_full_500,32,17,23,23,1,1,1,0,0,1,1,1,1,6,12,-6,1,1993,2042,-49,1,1,1,1,17,17,0,23,23,0,0
gsm8k,gsm8k_077,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,6,6,0,,1304,1304,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_078,pools/bon_candidates/gsm8k_full_500,32,31,31,31,0,0,0,0,0,0,0,,,8,8,0,,1069,1069,0,,,,,,,,,,,
gsm8k,gsm8k_079,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,3,3,0,,992,992,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_080,pools/bon_candidates/gsm8k_full_500,32,28,24,28,1,1,1,0,0,1,0,1,,5,5,0,0,946,1068,-122,1,1,1,1,28,28,0,24,24,0,0
gsm8k,gsm8k_081,pools/bon_candidates/gsm8k_full_500,32,13,13,13,1,1,1,0,0,0,0,,,5,5,0,,937,937,0,,1,1,1,13,13,0,13,13,0,0
gsm8k,gsm8k_082,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,6,6,0,,780,780,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_083,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,2,2,0,,657,657,0,,,,,,,,,,,
gsm8k,gsm8k_084,pools/bon_candidates/gsm8k_full_500,32,25,25,25,1,1,1,0,0,0,0,,,7,7,0,,918,918,0,,1,1,1,25,25,0,25,25,0,0
gsm8k,gsm8k_085,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,6,6,0,,1075,1075,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_086,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,3,3,0,,1137,1137,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_087,pools/bon_candidates/gsm8k_full_500,32,11,11,11,0,0,0,0,0,0,0,,,4,4,0,,1484,1484,0,,,,,,,,,,,
gsm8k,gsm8k_088,pools/bon_candidates/gsm8k_full_500,32,7,7,7,0,0,0,0,0,0,0,,,5,5,0,,749,749,0,,,,,,,,,,,
gsm8k,gsm8k_089,pools/bon_candidates/gsm8k_full_500,32,31,31,31,0,0,0,0,0,0,0,,,3,3,0,,977,977,0,,,,,,,,,,,
gsm8k,gsm8k_090,pools/bon_candidates/gsm8k_full_500,32,21,21,21,1,1,1,0,0,0,0,,,5,5,0,,1426,1426,0,,1,1,1,21,21,0,21,21,0,0
gsm8k,gsm8k_091,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,6,6,0,,941,941,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_092,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,4,4,0,,676,676,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_093,pools/bon_candidates/gsm8k_full_500,32,26,29,29,1,1,1,0,0,1,1,1,1,6,9,-3,1,1175,1379,-204,1,1,1,1,26,26,0,29,29,0,0
gsm8k,gsm8k_094,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,5,5,0,,1582,1582,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_095,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,4,4,0,,1085,1085,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_096,pools/bon_candidates/gsm8k_full_500,32,8,4,26,1,1,1,0,0,1,1,1,1,2,2,0,0,1132,1014,118,0,,,,,,,,,,
gsm8k,gsm8k_097,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,4,4,0,,1551,1551,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_098,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,5,5,0,,1031,1031,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_099,pools/bon_candidates/gsm8k_full_500,32,27,10,27,1,1,1,0,0,1,0,1,,5,5,0,0,1262,1352,-90,1,1,1,1,27,27,0,10,10,0,0
gsm8k,gsm8k_100,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,4,4,0,,1305,1305,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_101,pools/bon_candidates/gsm8k_full_500,32,0,0,0,0,0,0,0,0,0,0,,,5,5,0,,1200,1200,0,,,,,,,,,,,
gsm8k,gsm8k_102,pools/bon_candidates/gsm8k_full_500,32,18,8,6,1,1,1,0,0,1,1,1,1,6,5,1,0,1174,996,178,0,1,1,1,18,18,0,8,8,0,0
gsm8k,gsm8k_103,pools/bon_candidates/gsm8k_full_500,32,22,22,22,1,1,1,0,0,0,0,,,6,6,0,,1183,1183,0,,1,1,1,22,22,0,22,22,0,0
gsm8k,gsm8k_104,pools/bon_candidates/gsm8k_full_500,32,12,6,28,1,1,1,0,0,1,1,1,1,3,5,-2,1,948,1062,-114,1,1,1,1,12,12,0,6,6,0,0
gsm8k,gsm8k_105,pools/bon_candidates/gsm8k_full_500,32,14,2,14,1,1,1,0,0,1,0,1,,5,5,0,0,538,416,122,0,1,1,1,14,14,0,2,2,0,0
gsm8k,gsm8k_106,pools/bon_candidates/gsm8k_full_500,32,28,8,28,1,1,1,0,0,1,0,1,,8,8,0,0,1434,1393,41,0,1,1,1,28,31,1,8,31,1,0
gsm8k,gsm8k_107,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,10,10,0,,1769,1769,0,,1,1,1,20,20,0,20,20,0,0
gsm8k,gsm8k_108,pools/bon_candidates/gsm8k_full_500,32,26,7,26,1,1,1,0,0,1,0,1,,6,7,-1,1,1156,1138,18,0,1,1,1,26,26,0,7,7,0,0
gsm8k,gsm8k_109,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,3,3,0,,1069,1069,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_110,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,6,6,0,,1226,1226,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_111,pools/bon_candidates/gsm8k_full_500,32,27,27,1,1,1,1,0,0,0,1,,1,8,8,0,,1547,1547,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_112,pools/bon_candidates/gsm8k_full_500,32,25,25,11,1,1,1,0,0,0,1,,1,3,3,0,,1118,1118,0,,1,1,1,25,25,0,25,25,0,0
gsm8k,gsm8k_113,pools/bon_candidates/gsm8k_full_500,32,28,10,2,1,1,1,0,0,1,1,1,1,2,2,0,0,831,675,156,0,,,,,,,,,,
gsm8k,gsm8k_114,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,5,5,0,,1416,1416,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_115,pools/bon_candidates/gsm8k_full_500,32,18,18,26,1,1,1,0,0,0,1,,1,4,4,0,,1899,1899,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_116,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,5,5,0,,979,979,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_117,pools/bon_candidates/gsm8k_full_500,32,29,29,29,1,1,1,0,0,0,0,,,2,2,0,,732,732,0,,,,,,,,,,,
gsm8k,gsm8k_118,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,7,7,0,,1591,1591,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_119,pools/bon_candidates/gsm8k_full_500,32,7,7,7,0,0,0,0,0,0,0,,,5,5,0,,1851,1851,0,,,,,,,,,,,
gsm8k,gsm8k_120,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,2,2,0,,936,936,0,,,,,,,,,,,
gsm8k,gsm8k_121,pools/bon_candidates/gsm8k_full_500,32,24,6,24,1,1,1,0,0,1,0,1,,5,8,-3,1,1202,1037,165,0,1,1,1,24,24,0,6,6,0,0
gsm8k,gsm8k_122,pools/bon_candidates/gsm8k_full_500,32,16,16,16,1,1,1,0,0,0,0,,,3,3,0,,1463,1463,0,,1,1,1,16,16,0,16,16,0,0
gsm8k,gsm8k_123,pools/bon_candidates/gsm8k_full_500,32,7,7,7,0,0,0,0,0,0,0,,,5,5,0,,1040,1040,0,,,,,,,,,,,
gsm8k,gsm8k_124,pools/bon_candidates/gsm8k_full_500,32,10,10,23,1,1,1,0,0,0,1,,1,4,4,0,,1047,1047,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_125,pools/bon_candidates/gsm8k_full_500,32,24,24,24,1,1,1,0,0,0,0,,,4,4,0,,1155,1155,0,,1,1,1,24,24,0,24,24,0,0
gsm8k,gsm8k_126,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,3,3,0,,920,920,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_127,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,3,3,0,,794,794,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_128,pools/bon_candidates/gsm8k_full_500,32,31,12,31,1,1,1,0,0,1,0,1,,5,3,2,0,1406,1450,-44,1,1,1,1,31,16,1,12,12,0,1
gsm8k,gsm8k_129,pools/bon_candidates/gsm8k_full_500,32,13,13,13,0,0,0,0,0,0,0,,,5,5,0,,1693,1693,0,,,,,,,,,,,
gsm8k,gsm8k_130,pools/bon_candidates/gsm8k_full_500,32,22,22,22,1,1,1,0,0,0,0,,,4,4,0,,912,912,0,,1,1,1,22,22,0,22,22,0,0
gsm8k,gsm8k_131,pools/bon_candidates/gsm8k_full_500,32,22,22,22,1,1,1,0,0,0,0,,,5,5,0,,655,655,0,,1,1,1,22,22,0,22,22,0,0
gsm8k,gsm8k_132,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,7,7,0,,1459,1459,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_133,pools/bon_candidates/gsm8k_full_500,32,8,8,9,1,1,1,0,0,0,1,,1,3,3,0,,991,991,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_134,pools/bon_candidates/gsm8k_full_500,32,27,5,27,1,1,1,0,0,1,0,1,,2,2,0,0,812,821,-9,1,,,,,,,,,,
gsm8k,gsm8k_135,pools/bon_candidates/gsm8k_full_500,32,2,2,27,1,1,1,0,0,0,1,,1,6,6,0,,914,914,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_136,pools/bon_candidates/gsm8k_full_500,32,13,13,13,1,1,1,0,0,0,0,,,3,3,0,,811,811,0,,1,1,1,13,13,0,13,13,0,0
gsm8k,gsm8k_137,pools/bon_candidates/gsm8k_full_500,32,25,22,25,1,1,1,0,0,1,0,1,,7,6,1,0,1293,1128,165,0,1,1,1,25,25,0,22,22,0,0
gsm8k,gsm8k_138,pools/bon_candidates/gsm8k_full_500,32,28,11,28,1,1,1,0,0,1,0,1,,8,9,-1,1,1727,1911,-184,1,1,1,1,28,28,0,11,11,0,0
gsm8k,gsm8k_139,pools/bon_candidates/gsm8k_full_500,32,10,6,10,1,1,1,0,0,1,0,1,,6,5,1,0,889,665,224,0,1,1,1,10,10,0,6,6,0,0
gsm8k,gsm8k_140,pools/bon_candidates/gsm8k_full_500,32,4,1,8,1,1,1,0,0,1,1,1,1,5,10,-5,1,1141,1458,-317,1,1,1,1,4,4,0,1,1,0,0
gsm8k,gsm8k_141,pools/bon_candidates/gsm8k_full_500,32,29,29,4,1,1,1,0,0,0,1,,1,3,3,0,,1097,1097,0,,1,1,1,29,29,0,29,29,0,0
gsm8k,gsm8k_142,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,6,6,0,,1303,1303,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_143,pools/bon_candidates/gsm8k_full_500,32,28,1,28,1,1,1,0,0,1,0,1,,8,8,0,0,1396,1482,-86,1,1,1,1,28,28,0,1,1,0,0
gsm8k,gsm8k_144,pools/bon_candidates/gsm8k_full_500,32,17,31,23,1,1,1,0,0,1,1,1,1,6,6,0,0,1789,1921,-132,1,1,1,1,17,17,0,31,31,0,0
gsm8k,gsm8k_145,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,3,3,0,,1167,1167,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_146,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,3,3,0,,909,909,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_147,pools/bon_candidates/gsm8k_full_500,32,14,14,14,1,1,1,0,0,0,0,,,4,4,0,,1740,1740,0,,1,1,1,14,14,0,14,14,0,0
gsm8k,gsm8k_148,pools/bon_candidates/gsm8k_full_500,32,13,0,13,1,1,1,0,0,1,0,1,,4,5,-1,1,956,1037,-81,1,1,1,1,13,13,0,0,0,0,0
gsm8k,gsm8k_149,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,6,6,0,,849,849,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_150,pools/bon_candidates/gsm8k_full_500,32,11,5,11,1,1,1,0,0,1,0,1,,8,8,0,0,1769,1807,-38,1,1,1,1,11,11,0,5,5,0,0
gsm8k,gsm8k_151,pools/bon_candidates/gsm8k_full_500,32,21,31,31,1,1,1,0,0,1,1,1,1,3,5,-2,1,1933,1938,-5,1,1,1,1,21,21,0,31,31,0,0
gsm8k,gsm8k_152,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,3,3,0,,881,881,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_153,pools/bon_candidates/gsm8k_full_500,32,27,27,27,1,1,1,0,0,0,0,,,5,5,0,,1695,1695,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_154,pools/bon_candidates/gsm8k_full_500,32,14,14,14,1,1,1,0,0,0,0,,,7,7,0,,1787,1787,0,,1,1,1,14,14,0,14,14,0,0
gsm8k,gsm8k_155,pools/bon_candidates/gsm8k_full_500,32,22,8,22,1,1,1,0,0,1,0,1,,5,5,0,0,1243,1417,-174,1,1,1,1,22,22,0,8,8,0,0
gsm8k,gsm8k_156,pools/bon_candidates/gsm8k_full_500,32,2,25,22,0,0,0,0,0,1,1,0,0,3,3,0,0,1110,1164,-54,1,,,,,,,,,,
gsm8k,gsm8k_157,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,6,6,0,,1773,1773,0,,1,1,1,28,28,0,28,28,0,0
gsm8k,gsm8k_158,pools/bon_candidates/gsm8k_full_500,32,25,25,31,1,1,1,0,0,0,1,,1,5,5,0,,680,680,0,,1,1,1,25,25,0,25,25,0,0
gsm8k,gsm8k_159,pools/bon_candidates/gsm8k_full_500,32,31,15,31,0,0,0,0,0,1,0,0,,3,3,0,0,939,1067,-128,1,,,,,,,,,,
gsm8k,gsm8k_160,pools/bon_candidates/gsm8k_full_500,32,18,15,15,1,1,1,0,0,1,1,1,1,2,3,-1,1,979,970,9,0,1,1,1,18,18,0,15,15,0,0
gsm8k,gsm8k_161,pools/bon_candidates/gsm8k_full_500,32,28,1,28,1,1,1,0,0,1,0,1,,10,7,3,0,1373,1400,-27,1,1,1,1,28,28,0,1,1,0,0
gsm8k,gsm8k_162,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,5,5,0,,1243,1243,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_163,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,3,3,0,,1233,1233,0,,1,1,1,20,20,0,20,20,0,0
gsm8k,gsm8k_164,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,5,5,0,,1152,1152,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_165,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,3,3,0,,1617,1617,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_166,pools/bon_candidates/gsm8k_full_500,32,10,10,10,0,0,0,0,0,0,0,,,4,4,0,,1064,1064,0,,,,,,,,,,,
gsm8k,gsm8k_167,pools/bon_candidates/gsm8k_full_500,32,17,17,17,1,1,1,0,0,0,0,,,7,7,0,,914,914,0,,1,1,1,17,17,0,17,17,0,0
gsm8k,gsm8k_168,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,2,2,0,,504,504,0,,,,,,,,,,,
gsm8k,gsm8k_169,pools/bon_candidates/gsm8k_full_500,32,22,22,22,1,1,1,0,0,0,0,,,6,6,0,,879,879,0,,1,1,1,22,22,0,22,22,0,0
gsm8k,gsm8k_170,pools/bon_candidates/gsm8k_full_500,32,16,5,16,1,1,1,0,0,1,0,1,,4,4,0,0,1330,1266,64,0,1,1,1,16,16,0,5,5,0,0
gsm8k,gsm8k_171,pools/bon_candidates/gsm8k_full_500,32,27,27,27,1,1,1,0,0,0,0,,,6,6,0,,1167,1167,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_172,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,4,4,0,,1095,1095,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_173,pools/bon_candidates/gsm8k_full_500,32,6,6,6,0,0,0,0,0,0,0,,,3,3,0,,1437,1437,0,,,,,,,,,,,
gsm8k,gsm8k_174,pools/bon_candidates/gsm8k_full_500,32,9,9,9,1,1,1,0,0,0,0,,,10,10,0,,1564,1564,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_175,pools/bon_candidates/gsm8k_full_500,32,20,11,10,1,1,1,0,0,1,1,1,1,6,9,-3,1,1298,1297,1,0,1,1,1,20,20,0,11,11,0,0
gsm8k,gsm8k_176,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,5,5,0,,1039,1039,0,,1,1,1,28,28,0,28,28,0,0
gsm8k,gsm8k_177,pools/bon_candidates/gsm8k_full_500,32,28,12,12,1,1,1,0,0,1,1,1,1,8,10,-2,1,1856,2246,-390,1,1,1,1,28,28,0,12,12,0,0
gsm8k,gsm8k_178,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,3,3,0,,1010,1010,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_179,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,5,5,0,,1110,1110,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_180,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,4,4,0,,966,966,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_181,pools/bon_candidates/gsm8k_full_500,32,28,16,28,1,0,1,1,0,1,0,0,,5,6,-1,1,1201,1267,-66,1,,,,,,,,,,
gsm8k,gsm8k_182,pools/bon_candidates/gsm8k_full_500,32,9,9,30,1,1,1,0,0,0,1,,1,3,3,0,,1165,1165,0,,1,1,1,9,31,1,9,9,0,1
gsm8k,gsm8k_183,pools/bon_candidates/gsm8k_full_500,32,8,8,16,1,1,1,0,0,0,1,,1,6,6,0,,1585,1585,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_184,pools/bon_candidates/gsm8k_full_500,32,1,6,1,0,0,0,0,0,1,0,0,,12,13,-1,1,1574,1593,-19,1,,,,,,,,,,
gsm8k,gsm8k_185,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,3,3,0,,722,722,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_186,pools/bon_candidates/gsm8k_full_500,32,13,13,13,1,1,1,0,0,0,0,,,4,4,0,,2536,2536,0,,1,1,1,13,13,0,13,13,0,0
gsm8k,gsm8k_187,pools/bon_candidates/gsm8k_full_500,32,31,31,24,0,0,0,0,0,0,1,,0,4,4,0,,1130,1130,0,,,,,,,,,,,
gsm8k,gsm8k_188,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,8,8,0,,1107,1107,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_189,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,7,7,0,,1095,1095,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_190,pools/bon_candidates/gsm8k_full_500,32,24,24,24,1,1,1,0,0,0,0,,,2,2,0,,866,866,0,,,,,,,,,,,
gsm8k,gsm8k_191,pools/bon_candidates/gsm8k_full_500,32,30,18,30,1,1,1,0,0,1,0,1,,2,2,0,0,1014,946,68,0,,,,,,,,,,
gsm8k,gsm8k_192,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,4,4,0,,951,951,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_193,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,4,4,0,,1746,1746,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_194,pools/bon_candidates/gsm8k_full_500,32,23,14,23,1,1,1,0,0,1,0,1,,2,2,0,0,888,944,-56,1,,,,,,,,,,
gsm8k,gsm8k_195,pools/bon_candidates/gsm8k_full_500,32,19,19,0,1,1,1,0,0,0,1,,1,5,5,0,,805,805,0,,1,1,1,19,31,1,19,19,0,1
gsm8k,gsm8k_196,pools/bon_candidates/gsm8k_full_500,32,25,18,18,1,1,1,0,0,1,1,1,1,2,3,-1,1,1008,962,46,0,1,1,1,25,25,0,18,18,0,0
gsm8k,gsm8k_197,pools/bon_candidates/gsm8k_full_500,32,0,0,0,0,0,0,0,0,0,0,,,5,5,0,,762,762,0,,,,,,,,,,,
gsm8k,gsm8k_198,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,5,5,0,,1529,1529,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_199,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,6,6,0,,1674,1674,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_200,pools/bon_candidates/gsm8k_full_500,32,19,25,19,1,1,1,0,0,1,0,1,,4,5,-1,1,1072,1284,-212,1,1,1,1,19,19,0,25,25,0,0
gsm8k,gsm8k_201,pools/bon_candidates/gsm8k_full_500,32,29,29,29,0,0,0,0,0,0,0,,,5,5,0,,1379,1379,0,,,,,,,,,,,
gsm8k,gsm8k_202,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,2,2,0,,1019,1019,0,,,,,,,,,,,
gsm8k,gsm8k_203,pools/bon_candidates/gsm8k_full_500,32,16,30,16,1,1,1,0,0,1,0,1,,3,3,0,0,1513,1537,-24,1,1,1,1,16,16,0,30,30,0,0
gsm8k,gsm8k_204,pools/bon_candidates/gsm8k_full_500,32,17,17,17,1,1,1,0,0,0,0,,,6,6,0,,1318,1318,0,,1,1,1,17,17,0,17,17,0,0
gsm8k,gsm8k_205,pools/bon_candidates/gsm8k_full_500,32,14,14,11,1,1,1,0,0,0,1,,1,4,4,0,,1841,1841,0,,1,1,1,14,14,0,14,14,0,0
gsm8k,gsm8k_206,pools/bon_candidates/gsm8k_full_500,32,5,13,5,1,1,1,0,0,1,0,1,,5,5,0,0,1178,1178,0,0,1,1,1,5,5,0,13,13,0,0
gsm8k,gsm8k_207,pools/bon_candidates/gsm8k_full_500,32,0,0,6,1,1,1,0,0,0,1,,1,5,5,0,,1174,1174,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_208,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,3,3,0,,1013,1013,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_209,pools/bon_candidates/gsm8k_full_500,32,20,20,20,0,0,0,0,0,0,0,,,5,5,0,,921,921,0,,,,,,,,,,,
gsm8k,gsm8k_210,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,10,10,0,,1855,1855,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_211,pools/bon_candidates/gsm8k_full_500,32,8,8,20,1,1,1,0,0,0,1,,1,3,3,0,,1459,1459,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_212,pools/bon_candidates/gsm8k_full_500,32,16,2,16,1,1,1,0,0,1,0,1,,5,6,-1,1,1168,1135,33,0,1,1,1,16,16,0,2,2,0,0
gsm8k,gsm8k_213,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,3,3,0,,1055,1055,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_214,pools/bon_candidates/gsm8k_full_500,32,23,17,17,1,1,1,0,0,1,1,1,1,4,11,-7,1,1751,1551,200,0,1,1,1,23,23,0,17,17,0,0
gsm8k,gsm8k_215,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,5,5,0,,869,869,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_216,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,7,7,0,,1021,1021,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_217,pools/bon_candidates/gsm8k_full_500,32,28,11,28,1,1,1,0,0,1,0,1,,3,3,0,0,754,668,86,0,1,1,1,28,28,0,11,11,0,0
gsm8k,gsm8k_218,pools/bon_candidates/gsm8k_full_500,32,8,1,13,1,1,1,0,0,1,1,1,1,3,5,-2,1,1299,1380,-81,1,1,1,1,8,8,0,1,1,0,0
gsm8k,gsm8k_219,pools/bon_candidates/gsm8k_full_500,32,10,10,8,1,1,1,0,0,0,1,,1,5,5,0,,1302,1302,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_220,pools/bon_candidates/gsm8k_full_500,32,30,21,21,1,1,1,0,0,1,1,1,1,5,7,-2,1,1347,1214,133,0,1,1,1,30,30,0,21,21,0,0
gsm8k,gsm8k_221,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,4,4,0,,1014,1014,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_222,pools/bon_candidates/gsm8k_full_500,32,10,2,10,1,1,1,0,0,1,0,1,,4,3,1,0,615,648,-33,1,1,1,1,10,10,0,2,2,0,0
gsm8k,gsm8k_223,pools/bon_candidates/gsm8k_full_500,32,7,7,7,0,0,0,0,0,0,0,,,3,3,0,,913,913,0,,,,,,,,,,,
gsm8k,gsm8k_224,pools/bon_candidates/gsm8k_full_500,32,1,0,1,1,1,1,0,0,1,0,1,,5,7,-2,1,1184,1222,-38,1,1,1,1,1,1,0,0,0,0,0
gsm8k,gsm8k_225,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,2,2,0,,967,967,0,,,,,,,,,,,
gsm8k,gsm8k_226,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,8,8,0,,1370,1370,0,,1,1,1,28,28,0,28,28,0,0
gsm8k,gsm8k_227,pools/bon_candidates/gsm8k_full_500,32,21,21,21,1,1,1,0,0,0,0,,,9,9,0,,1110,1110,0,,1,1,1,21,21,0,21,21,0,0
gsm8k,gsm8k_228,pools/bon_candidates/gsm8k_full_500,32,16,16,16,1,1,1,0,0,0,0,,,6,6,0,,1274,1274,0,,1,1,1,16,16,0,16,16,0,0
gsm8k,gsm8k_229,pools/bon_candidates/gsm8k_full_500,32,23,18,18,1,1,1,0,0,1,1,1,1,2,12,-10,1,1300,1188,112,0,1,1,1,23,23,0,18,18,0,0
gsm8k,gsm8k_230,pools/bon_candidates/gsm8k_full_500,32,27,9,27,1,1,1,0,0,1,0,1,,5,5,0,0,1317,1401,-84,1,1,1,1,27,27,0,9,9,0,0
gsm8k,gsm8k_231,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,4,4,0,,1011,1011,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_232,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,3,3,0,,982,982,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_233,pools/bon_candidates/gsm8k_full_500,32,21,21,21,1,1,1,0,0,0,0,,,4,4,0,,1043,1043,0,,1,1,1,21,21,0,21,21,0,0
gsm8k,gsm8k_234,pools/bon_candidates/gsm8k_full_500,32,19,19,19,1,1,1,0,0,0,0,,,5,5,0,,1524,1524,0,,1,1,1,19,19,0,19,19,0,0
gsm8k,gsm8k_235,pools/bon_candidates/gsm8k_full_500,32,15,11,15,1,1,1,0,0,1,0,1,,3,3,0,0,1018,1134,-116,1,1,1,1,15,15,0,11,11,0,0
gsm8k,gsm8k_236,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,4,4,0,,1267,1267,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_237,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,5,5,0,,771,771,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_238,pools/bon_candidates/gsm8k_full_500,32,30,30,30,1,1,1,0,0,0,0,,,3,3,0,,711,711,0,,1,1,1,30,30,0,30,30,0,0
gsm8k,gsm8k_239,pools/bon_candidates/gsm8k_full_500,32,10,7,15,1,1,1,0,0,1,1,1,1,4,8,-4,1,1557,1910,-353,1,1,1,1,10,10,0,7,7,0,0
gsm8k,gsm8k_240,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,7,7,0,,858,858,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_241,pools/bon_candidates/gsm8k_full_500,32,20,4,4,1,1,1,0,0,1,1,1,1,2,6,-4,1,1250,980,270,0,1,1,1,20,20,0,4,4,0,0
gsm8k,gsm8k_242,pools/bon_candidates/gsm8k_full_500,32,15,13,15,1,1,1,0,0,1,0,1,,6,6,0,0,1495,1582,-87,1,1,1,1,15,15,0,13,13,0,0
gsm8k,gsm8k_243,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,5,5,0,,1054,1054,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_244,pools/bon_candidates/gsm8k_full_500,32,4,3,4,1,1,1,0,0,1,0,1,,7,7,0,0,1320,1427,-107,1,1,1,1,4,4,0,3,3,0,0
gsm8k,gsm8k_245,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,6,6,0,,992,992,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_246,pools/bon_candidates/gsm8k_full_500,32,13,18,9,1,0,1,1,0,1,1,0,1,4,4,0,0,1570,1590,-20,1,,,,,,,,,,
gsm8k,gsm8k_247,pools/bon_candidates/gsm8k_full_500,32,1,12,12,1,1,1,0,0,1,1,1,1,5,10,-5,1,992,1066,-74,1,1,1,1,1,31,1,12,31,1,0
gsm8k,gsm8k_248,pools/bon_candidates/gsm8k_full_500,32,3,1,3,1,1,1,0,0,1,0,1,,2,2,0,0,734,802,-68,1,,,,,,,,,,
gsm8k,gsm8k_249,pools/bon_candidates/gsm8k_full_500,32,15,3,15,1,1,1,0,0,1,0,1,,13,13,0,0,1575,1681,-106,1,1,1,1,15,15,0,3,3,0,0
gsm8k,gsm8k_250,pools/bon_candidates/gsm8k_full_500,32,19,14,19,1,1,1,0,0,1,0,1,,5,5,0,0,1486,1468,18,0,1,1,1,19,19,0,14,14,0,0
gsm8k,gsm8k_251,pools/bon_candidates/gsm8k_full_500,32,16,16,16,1,1,1,0,0,0,0,,,3,3,0,,671,671,0,,1,1,1,16,16,0,16,16,0,0
gsm8k,gsm8k_252,pools/bon_candidates/gsm8k_full_500,32,14,14,14,1,1,1,0,0,0,0,,,9,9,0,,1258,1258,0,,1,1,1,14,14,0,14,14,0,0
gsm8k,gsm8k_253,pools/bon_candidates/gsm8k_full_500,32,2,1,2,1,1,1,0,0,1,0,1,,2,2,0,0,615,592,23,0,,,,,,,,,,
gsm8k,gsm8k_254,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,3,3,0,,1056,1056,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_255,pools/bon_candidates/gsm8k_full_500,32,28,28,28,0,0,0,0,0,0,0,,,4,4,0,,1189,1189,0,,,,,,,,,,,
gsm8k,gsm8k_256,pools/bon_candidates/gsm8k_full_500,32,28,16,16,1,1,1,0,0,1,1,1,1,4,5,-1,1,1288,818,470,0,1,1,1,28,28,0,16,16,0,0
gsm8k,gsm8k_257,pools/bon_candidates/gsm8k_full_500,32,28,3,0,1,1,1,0,0,1,1,1,1,3,3,0,0,1178,1210,-32,1,1,1,1,28,28,0,3,3,0,0
gsm8k,gsm8k_258,pools/bon_candidates/gsm8k_full_500,32,23,23,23,1,1,1,0,0,0,0,,,4,4,0,,937,937,0,,1,1,1,23,23,0,23,23,0,0
gsm8k,gsm8k_259,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,3,3,0,,1548,1548,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_260,pools/bon_candidates/gsm8k_full_500,32,7,7,31,1,1,1,0,0,0,1,,1,5,5,0,,1409,1409,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_261,pools/bon_candidates/gsm8k_full_500,32,0,0,27,1,1,1,0,0,0,1,,1,2,2,0,,942,942,0,,,,,,,,,,,
gsm8k,gsm8k_262,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,4,4,0,,746,746,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_263,pools/bon_candidates/gsm8k_full_500,32,0,22,0,1,1,1,0,0,1,0,1,,4,4,0,0,1212,1182,30,0,1,1,1,0,0,0,22,22,0,0
gsm8k,gsm8k_264,pools/bon_candidates/gsm8k_full_500,32,22,28,28,1,1,1,0,0,1,1,1,1,3,5,-2,1,925,843,82,0,1,1,1,22,22,0,28,28,0,0
gsm8k,gsm8k_265,pools/bon_candidates/gsm8k_full_500,32,14,0,14,0,0,0,0,0,1,0,0,,6,6,0,0,1324,1337,-13,1,,,,,,,,,,
gsm8k,gsm8k_266,pools/bon_candidates/gsm8k_full_500,32,24,24,24,0,0,0,0,0,0,0,,,4,4,0,,1351,1351,0,,,,,,,,,,,
gsm8k,gsm8k_267,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,5,5,0,,1479,1479,0,,1,1,1,28,28,0,28,28,0,0
gsm8k,gsm8k_268,pools/bon_candidates/gsm8k_full_500,32,20,7,20,1,1,1,0,0,1,0,1,,5,7,-2,1,1227,1241,-14,1,1,1,1,20,20,0,7,7,0,0
gsm8k,gsm8k_269,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,3,3,0,,620,620,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_270,pools/bon_candidates/gsm8k_full_500,32,5,8,5,1,1,1,0,0,1,0,1,,4,3,1,0,1107,830,277,0,1,1,1,5,5,0,8,8,0,0
gsm8k,gsm8k_271,pools/bon_candidates/gsm8k_full_500,32,16,16,16,1,1,1,0,0,0,0,,,5,5,0,,1458,1458,0,,1,1,1,16,16,0,16,16,0,0
gsm8k,gsm8k_272,pools/bon_candidates/gsm8k_full_500,32,13,6,6,1,1,1,0,0,1,1,1,1,2,12,-10,1,865,972,-107,1,1,1,1,13,13,0,6,6,0,0
gsm8k,gsm8k_273,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,9,9,0,,1505,1505,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_274,pools/bon_candidates/gsm8k_full_500,32,28,6,28,1,1,1,0,0,1,0,1,,5,5,0,0,1252,1195,57,0,1,1,1,28,28,0,6,6,0,0
gsm8k,gsm8k_275,pools/bon_candidates/gsm8k_full_500,32,13,13,13,1,1,1,0,0,0,0,,,4,4,0,,1377,1377,0,,1,1,1,13,13,0,13,13,0,0
gsm8k,gsm8k_276,pools/bon_candidates/gsm8k_full_500,32,3,2,2,1,1,1,0,0,1,1,1,1,7,12,-5,1,1260,1948,-688,1,1,1,1,3,3,0,2,2,0,0
gsm8k,gsm8k_277,pools/bon_candidates/gsm8k_full_500,32,3,3,3,0,0,0,0,0,0,0,,,6,6,0,,1232,1232,0,,,,,,,,,,,
gsm8k,gsm8k_278,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,6,6,0,,784,784,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_279,pools/bon_candidates/gsm8k_full_500,32,31,31,8,1,1,1,0,0,0,1,,1,2,2,0,,1218,1218,0,,,,,,,,,,,
gsm8k,gsm8k_280,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,5,5,0,,978,978,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_281,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,7,7,0,,1248,1248,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_282,pools/bon_candidates/gsm8k_full_500,32,0,26,0,1,1,1,0,0,1,0,1,,3,3,0,0,1129,1207,-78,1,1,1,1,0,0,0,26,26,0,0
gsm8k,gsm8k_283,pools/bon_candidates/gsm8k_full_500,32,16,4,9,1,1,1,0,0,1,1,1,1,3,3,0,0,1509,1508,1,0,1,1,1,16,16,0,4,4,0,0
gsm8k,gsm8k_284,pools/bon_candidates/gsm8k_full_500,32,13,31,31,1,1,1,0,0,1,1,1,1,5,12,-7,1,1471,1656,-185,1,1,1,1,13,13,0,31,31,0,0
gsm8k,gsm8k_285,pools/bon_candidates/gsm8k_full_500,32,21,21,21,1,1,1,0,0,0,0,,,3,3,0,,525,525,0,,1,1,1,21,21,0,21,21,0,0
gsm8k,gsm8k_286,pools/bon_candidates/gsm8k_full_500,32,14,14,14,1,1,1,0,0,0,0,,,7,7,0,,1101,1101,0,,1,1,1,14,31,1,14,31,1,0
gsm8k,gsm8k_287,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,7,7,0,,1012,1012,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_288,pools/bon_candidates/gsm8k_full_500,32,17,29,17,1,0,1,1,0,1,0,0,,2,2,0,0,1199,1042,157,0,,,,,,,,,,
gsm8k,gsm8k_289,pools/bon_candidates/gsm8k_full_500,32,19,19,9,1,1,1,0,0,0,1,,1,2,2,0,,1264,1264,0,,,,,,,,,,,
gsm8k,gsm8k_290,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,5,5,0,,1139,1139,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_291,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,6,6,0,,1116,1116,0,,1,1,1,20,20,0,20,20,0,0
gsm8k,gsm8k_292,pools/bon_candidates/gsm8k_full_500,32,18,18,9,1,1,1,0,0,0,1,,1,5,5,0,,1130,1130,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_293,pools/bon_candidates/gsm8k_full_500,32,8,4,8,1,1,1,0,0,1,0,1,,9,10,-1,1,1407,1484,-77,1,1,1,1,8,8,0,4,4,0,0
gsm8k,gsm8k_294,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,2,2,0,,1125,1125,0,,,,,,,,,,,
gsm8k,gsm8k_295,pools/bon_candidates/gsm8k_full_500,32,17,6,17,1,1,1,0,0,1,0,1,,7,7,0,0,1019,1124,-105,1,1,1,1,17,17,0,6,6,0,0
gsm8k,gsm8k_296,pools/bon_candidates/gsm8k_full_500,32,0,7,7,1,1,1,0,0,1,1,1,1,3,5,-2,1,1349,1405,-56,1,1,1,1,0,0,0,7,7,0,0
gsm8k,gsm8k_297,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,10,10,0,,1452,1452,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_298,pools/bon_candidates/gsm8k_full_500,32,3,30,18,0,1,1,-1,-1,1,1,0,0,2,4,-2,1,1122,1547,-425,1,1,0,1,3,3,0,30,30,0,0
gsm8k,gsm8k_299,pools/bon_candidates/gsm8k_full_500,32,24,24,24,0,0,0,0,0,0,0,,,8,8,0,,1666,1666,0,,,,,,,,,,,
gsm8k,gsm8k_300,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,5,5,0,,1049,1049,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_301,pools/bon_candidates/gsm8k_full_500,32,18,4,18,0,0,0,0,0,1,0,0,,6,4,2,0,1158,1377,-219,1,,,,,,,,,,
gsm8k,gsm8k_302,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,4,4,0,,653,653,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_303,pools/bon_candidates/gsm8k_full_500,32,30,30,30,1,1,1,0,0,0,0,,,4,4,0,,1333,1333,0,,1,1,1,30,30,0,30,30,0,0
gsm8k,gsm8k_304,pools/bon_candidates/gsm8k_full_500,32,8,1,8,1,1,1,0,0,1,0,1,,6,6,0,0,1348,1282,66,0,1,1,1,8,8,0,1,1,0,0
gsm8k,gsm8k_305,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,2,2,0,,642,642,0,,,,,,,,,,,
gsm8k,gsm8k_306,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,4,4,0,,934,934,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_307,pools/bon_candidates/gsm8k_full_500,32,25,25,7,0,0,0,0,0,0,1,,0,3,3,0,,1507,1507,0,,,,,,,,,,,
gsm8k,gsm8k_308,pools/bon_candidates/gsm8k_full_500,32,21,21,24,1,1,0,0,1,0,1,,0,6,6,0,,1188,1188,0,,1,1,1,21,21,0,21,21,0,0
gsm8k,gsm8k_309,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,5,5,0,,1149,1149,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_310,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,6,6,0,,1710,1710,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_311,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,4,4,0,,1244,1244,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_312,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,3,3,0,,495,495,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_313,pools/bon_candidates/gsm8k_full_500,32,10,5,30,1,1,1,0,0,1,1,1,1,2,5,-3,1,1576,1250,326,0,1,1,1,10,10,0,5,5,0,0
gsm8k,gsm8k_314,pools/bon_candidates/gsm8k_full_500,32,9,9,14,1,1,1,0,0,0,1,,1,7,7,0,,1050,1050,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_315,pools/bon_candidates/gsm8k_full_500,32,15,4,15,1,1,1,0,0,1,0,1,,5,5,0,0,1524,1246,278,0,1,1,1,15,15,0,4,4,0,0
gsm8k,gsm8k_316,pools/bon_candidates/gsm8k_full_500,32,22,22,9,1,1,1,0,0,0,1,,1,5,5,0,,1313,1313,0,,1,1,1,22,22,0,22,22,0,0
gsm8k,gsm8k_317,pools/bon_candidates/gsm8k_full_500,32,21,21,19,1,1,1,0,0,0,1,,1,6,6,0,,1077,1077,0,,1,1,1,21,31,1,21,31,1,0
gsm8k,gsm8k_318,pools/bon_candidates/gsm8k_full_500,32,21,2,21,1,1,1,0,0,1,0,1,,4,4,0,0,1328,1226,102,0,1,1,1,21,21,0,2,2,0,0
gsm8k,gsm8k_319,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,8,8,0,,1096,1096,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_320,pools/bon_candidates/gsm8k_full_500,32,7,1,7,1,1,1,0,0,1,0,1,,12,13,-1,1,1044,1094,-50,1,1,1,1,7,7,0,1,1,0,0
gsm8k,gsm8k_321,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,3,3,0,,682,682,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_322,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,5,5,0,,996,996,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_323,pools/bon_candidates/gsm8k_full_500,32,18,18,15,0,0,1,0,-1,0,1,,0,6,6,0,,1606,1606,0,,,,,,,,,,,
gsm8k,gsm8k_324,pools/bon_candidates/gsm8k_full_500,32,27,27,27,1,1,1,0,0,0,0,,,6,6,0,,1099,1099,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_325,pools/bon_candidates/gsm8k_full_500,32,28,28,1,0,0,1,0,-1,0,1,,0,5,5,0,,1860,1860,0,,,,,,,,,,,
gsm8k,gsm8k_326,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,6,6,0,,977,977,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_327,pools/bon_candidates/gsm8k_full_500,32,0,4,17,1,1,1,0,0,1,1,1,1,5,7,-2,1,1092,981,111,0,1,1,1,0,0,0,4,4,0,0
gsm8k,gsm8k_328,pools/bon_candidates/gsm8k_full_500,32,24,24,24,0,0,0,0,0,0,0,,,5,5,0,,1051,1051,0,,,,,,,,,,,
gsm8k,gsm8k_329,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,3,3,0,,637,637,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_330,pools/bon_candidates/gsm8k_full_500,32,27,27,27,1,1,1,0,0,0,0,,,4,4,0,,1509,1509,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_331,pools/bon_candidates/gsm8k_full_500,32,6,6,20,0,0,0,0,0,0,1,,0,6,6,0,,1337,1337,0,,,,,,,,,,,
gsm8k,gsm8k_332,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,2,2,0,,913,913,0,,,,,,,,,,,
gsm8k,gsm8k_333,pools/bon_candidates/gsm8k_full_500,32,14,1,14,1,1,1,0,0,1,0,1,,9,8,1,0,1081,1208,-127,1,1,1,1,14,14,0,1,1,0,0
gsm8k,gsm8k_334,pools/bon_candidates/gsm8k_full_500,32,13,13,13,1,1,1,0,0,0,0,,,5,5,0,,928,928,0,,1,1,1,13,13,0,13,13,0,0
gsm8k,gsm8k_335,pools/bon_candidates/gsm8k_full_500,32,19,19,19,0,0,0,0,0,0,0,,,5,5,0,,1064,1064,0,,,,,,,,,,,
gsm8k,gsm8k_336,pools/bon_candidates/gsm8k_full_500,32,24,4,24,1,1,1,0,0,1,0,1,,4,4,0,0,1021,1054,-33,1,1,1,1,24,24,0,4,4,0,0
gsm8k,gsm8k_337,pools/bon_candidates/gsm8k_full_500,32,21,21,21,1,1,1,0,0,0,0,,,4,4,0,,1033,1033,0,,1,1,1,21,21,0,21,21,0,0
gsm8k,gsm8k_338,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,7,7,0,,960,960,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_339,pools/bon_candidates/gsm8k_full_500,32,13,3,3,1,1,1,0,0,1,1,1,1,3,10,-7,1,1429,1372,57,0,1,1,1,13,13,0,3,3,0,0
gsm8k,gsm8k_340,pools/bon_candidates/gsm8k_full_500,32,25,26,25,1,0,1,1,0,1,0,0,,7,6,1,0,1225,1234,-9,1,,,,,,,,,,
gsm8k,gsm8k_341,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,4,4,0,,1490,1490,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_342,pools/bon_candidates/gsm8k_full_500,32,23,13,23,1,1,1,0,0,1,0,1,,3,3,0,0,916,955,-39,1,1,1,1,23,23,0,13,13,0,0
gsm8k,gsm8k_343,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,10,10,0,,1260,1260,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_344,pools/bon_candidates/gsm8k_full_500,32,16,16,16,1,1,1,0,0,0,0,,,3,3,0,,776,776,0,,1,1,1,16,16,0,16,16,0,0
gsm8k,gsm8k_345,pools/bon_candidates/gsm8k_full_500,32,22,22,22,1,1,1,0,0,0,0,,,3,3,0,,1071,1071,0,,1,1,1,22,22,0,22,22,0,0
gsm8k,gsm8k_346,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,6,6,0,,1349,1349,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_347,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,3,3,0,,944,944,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_348,pools/bon_candidates/gsm8k_full_500,32,5,6,31,1,1,1,0,0,1,1,1,1,4,4,0,0,1459,1439,20,0,1,1,1,5,5,0,6,6,0,0
gsm8k,gsm8k_349,pools/bon_candidates/gsm8k_full_500,32,27,27,27,1,1,1,0,0,0,0,,,6,6,0,,1184,1184,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_350,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,5,5,0,,1394,1394,0,,1,1,1,20,20,0,20,20,0,0
gsm8k,gsm8k_351,pools/bon_candidates/gsm8k_full_500,32,5,2,5,1,1,1,0,0,1,0,1,,3,3,0,0,1224,1299,-75,1,1,1,1,5,5,0,2,2,0,0
gsm8k,gsm8k_352,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,3,3,0,,1074,1074,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_353,pools/bon_candidates/gsm8k_full_500,32,6,6,7,1,1,1,0,0,0,1,,1,3,3,0,,1297,1297,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_354,pools/bon_candidates/gsm8k_full_500,32,14,17,21,1,1,1,0,0,1,1,1,1,5,8,-3,1,1424,1552,-128,1,1,1,1,14,14,0,17,17,0,0
gsm8k,gsm8k_355,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,3,3,0,,1000,1000,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_356,pools/bon_candidates/gsm8k_full_500,32,13,26,13,1,1,1,0,0,1,0,1,,6,5,1,0,1097,1159,-62,1,1,1,1,13,13,0,26,26,0,0
gsm8k,gsm8k_357,pools/bon_candidates/gsm8k_full_500,32,31,13,13,1,1,1,0,0,1,1,1,1,6,9,-3,1,1293,1315,-22,1,1,1,1,31,13,1,13,13,0,1
gsm8k,gsm8k_358,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,4,4,0,,1319,1319,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_359,pools/bon_candidates/gsm8k_full_500,32,19,12,12,1,1,1,0,0,1,1,1,1,6,12,-6,1,1257,1321,-64,1,1,1,1,19,19,0,12,12,0,0
gsm8k,gsm8k_360,pools/bon_candidates/gsm8k_full_500,32,23,23,23,1,1,1,0,0,0,0,,,6,6,0,,736,736,0,,1,1,1,23,23,0,23,23,0,0
gsm8k,gsm8k_361,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,3,3,0,,1870,1870,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_362,pools/bon_candidates/gsm8k_full_500,32,27,21,21,1,1,1,0,0,1,1,1,1,6,8,-2,1,1578,1685,-107,1,1,1,1,27,27,0,21,21,0,0
gsm8k,gsm8k_363,pools/bon_candidates/gsm8k_full_500,32,15,17,17,1,1,1,0,0,1,1,1,1,3,8,-5,1,1369,1347,22,0,1,1,1,15,15,0,17,17,0,0
gsm8k,gsm8k_364,pools/bon_candidates/gsm8k_full_500,32,13,13,13,1,1,1,0,0,0,0,,,5,5,0,,1110,1110,0,,1,1,1,13,13,0,13,13,0,0
gsm8k,gsm8k_365,pools/bon_candidates/gsm8k_full_500,32,15,0,15,1,1,1,0,0,1,0,1,,4,4,0,0,490,475,15,0,1,1,1,15,15,0,0,0,0,0
gsm8k,gsm8k_366,pools/bon_candidates/gsm8k_full_500,32,9,9,9,1,1,1,0,0,0,0,,,5,5,0,,1097,1097,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_367,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,5,5,0,,1386,1386,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_368,pools/bon_candidates/gsm8k_full_500,32,27,8,19,0,0,0,0,0,1,1,0,0,2,4,-2,1,953,698,255,0,,,,,,,,,,
gsm8k,gsm8k_369,pools/bon_candidates/gsm8k_full_500,32,24,24,24,1,1,1,0,0,0,0,,,15,15,0,,1825,1825,0,,1,1,1,24,24,0,24,24,0,0
gsm8k,gsm8k_370,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,2,2,0,,993,993,0,,,,,,,,,,,
gsm8k,gsm8k_371,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,4,4,0,,1442,1442,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_372,pools/bon_candidates/gsm8k_full_500,32,14,14,14,1,1,1,0,0,0,0,,,3,3,0,,1034,1034,0,,1,1,1,14,14,0,14,14,0,0
gsm8k,gsm8k_373,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,2,2,0,,1164,1164,0,,,,,,,,,,,
gsm8k,gsm8k_374,pools/bon_candidates/gsm8k_full_500,32,21,21,21,1,1,1,0,0,0,0,,,2,2,0,,1150,1150,0,,,,,,,,,,,
gsm8k,gsm8k_375,pools/bon_candidates/gsm8k_full_500,32,16,12,16,1,1,1,0,0,1,0,1,,3,5,-2,1,1182,731,451,0,1,1,1,16,16,0,12,12,0,0
gsm8k,gsm8k_376,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,5,5,0,,962,962,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_377,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,6,6,0,,1491,1491,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_378,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,5,5,0,,960,960,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_379,pools/bon_candidates/gsm8k_full_500,32,31,31,31,1,1,1,0,0,0,0,,,3,3,0,,658,658,0,,1,1,1,31,31,0,31,31,0,0
gsm8k,gsm8k_380,pools/bon_candidates/gsm8k_full_500,32,23,23,3,0,0,0,0,0,0,1,,0,13,13,0,,1652,1652,0,,,,,,,,,,,
gsm8k,gsm8k_381,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,7,7,0,,1248,1248,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_382,pools/bon_candidates/gsm8k_full_500,32,14,14,11,1,1,1,0,0,0,1,,1,5,5,0,,1096,1096,0,,1,1,1,14,14,0,14,14,0,0
gsm8k,gsm8k_383,pools/bon_candidates/gsm8k_full_500,32,24,17,31,1,1,1,0,0,1,1,1,1,5,5,0,0,1742,1651,91,0,1,1,1,24,24,0,17,17,0,0
gsm8k,gsm8k_384,pools/bon_candidates/gsm8k_full_500,32,4,4,4,1,1,1,0,0,0,0,,,8,8,0,,1026,1026,0,,1,1,1,4,4,0,4,4,0,0
gsm8k,gsm8k_385,pools/bon_candidates/gsm8k_full_500,32,18,8,8,1,1,1,0,0,1,1,1,1,6,7,-1,1,1604,1619,-15,1,1,1,1,18,18,0,8,8,0,0
gsm8k,gsm8k_386,pools/bon_candidates/gsm8k_full_500,32,1,1,5,1,1,1,0,0,0,1,,1,6,6,0,,885,885,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_387,pools/bon_candidates/gsm8k_full_500,32,27,14,16,1,1,1,0,0,1,1,1,1,3,3,0,0,687,749,-62,1,1,1,1,27,27,0,14,14,0,0
gsm8k,gsm8k_388,pools/bon_candidates/gsm8k_full_500,32,3,3,3,1,1,1,0,0,0,0,,,5,5,0,,964,964,0,,1,1,1,3,3,0,3,3,0,0
gsm8k,gsm8k_389,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,6,6,0,,1083,1083,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_390,pools/bon_candidates/gsm8k_full_500,32,15,16,16,1,1,1,0,0,1,1,1,1,5,8,-3,1,1020,1096,-76,1,1,1,1,15,15,0,16,16,0,0
gsm8k,gsm8k_391,pools/bon_candidates/gsm8k_full_500,32,7,5,13,1,1,1,0,0,1,1,1,1,8,9,-1,1,1333,1301,32,0,1,1,1,7,7,0,5,5,0,0
gsm8k,gsm8k_392,pools/bon_candidates/gsm8k_full_500,32,14,14,14,1,1,1,0,0,0,0,,,7,7,0,,1625,1625,0,,1,1,1,14,14,0,14,14,0,0
gsm8k,gsm8k_393,pools/bon_candidates/gsm8k_full_500,32,19,19,19,1,1,1,0,0,0,0,,,6,6,0,,1557,1557,0,,1,1,1,19,19,0,19,19,0,0
gsm8k,gsm8k_394,pools/bon_candidates/gsm8k_full_500,32,9,9,9,1,1,1,0,0,0,0,,,5,5,0,,906,906,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_395,pools/bon_candidates/gsm8k_full_500,32,26,12,12,1,1,1,0,0,1,1,1,1,4,6,-2,1,1269,1171,98,0,1,1,1,26,26,0,12,12,0,0
gsm8k,gsm8k_396,pools/bon_candidates/gsm8k_full_500,32,14,9,14,1,1,1,0,0,1,0,1,,6,6,0,0,1312,1386,-74,1,1,1,1,14,14,0,9,9,0,0
gsm8k,gsm8k_397,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,4,4,0,,889,889,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_398,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,3,3,0,,872,872,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_399,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,3,3,0,,826,826,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_400,pools/bon_candidates/gsm8k_full_500,32,29,29,29,1,1,1,0,0,0,0,,,2,2,0,,858,858,0,,,,,,,,,,,
gsm8k,gsm8k_401,pools/bon_candidates/gsm8k_full_500,32,27,11,27,0,0,0,0,0,1,0,0,,4,3,1,0,1074,1163,-89,1,,,,,,,,,,
gsm8k,gsm8k_402,pools/bon_candidates/gsm8k_full_500,32,7,0,7,1,1,1,0,0,1,0,1,,8,7,1,0,1375,1366,9,0,1,1,1,7,7,0,0,0,0,0
gsm8k,gsm8k_403,pools/bon_candidates/gsm8k_full_500,32,2,2,2,0,0,0,0,0,0,0,,,5,5,0,,2023,2023,0,,,,,,,,,,,
gsm8k,gsm8k_404,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,6,6,0,,1033,1033,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_405,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,5,5,0,,1781,1781,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_406,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,4,4,0,,1033,1033,0,,1,1,1,20,20,0,20,20,0,0
gsm8k,gsm8k_407,pools/bon_candidates/gsm8k_full_500,32,20,27,20,0,1,0,-1,0,1,0,0,,4,4,0,0,1525,1728,-203,1,1,0,1,20,20,0,27,27,0,0
gsm8k,gsm8k_408,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,6,6,0,,1464,1464,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_409,pools/bon_candidates/gsm8k_full_500,32,4,4,4,0,0,0,0,0,0,0,,,11,11,0,,2047,2047,0,,,,,,,,,,,
gsm8k,gsm8k_410,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,10,10,0,,1367,1367,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_411,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,7,7,0,,1137,1137,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_412,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,2,2,0,,1022,1022,0,,,,,,,,,,,
gsm8k,gsm8k_413,pools/bon_candidates/gsm8k_full_500,32,15,15,15,1,1,1,0,0,0,0,,,3,3,0,,1401,1401,0,,1,1,1,15,15,0,15,15,0,0
gsm8k,gsm8k_414,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,2,2,0,,916,916,0,,,,,,,,,,,
gsm8k,gsm8k_415,pools/bon_candidates/gsm8k_full_500,32,27,27,27,1,1,1,0,0,0,0,,,6,6,0,,1843,1843,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_416,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,2,2,0,,1314,1314,0,,,,,,,,,,,
gsm8k,gsm8k_417,pools/bon_candidates/gsm8k_full_500,32,26,26,26,1,1,1,0,0,0,0,,,4,4,0,,1624,1624,0,,1,1,1,26,26,0,26,26,0,0
gsm8k,gsm8k_418,pools/bon_candidates/gsm8k_full_500,32,17,17,17,1,1,1,0,0,0,0,,,6,6,0,,1059,1059,0,,1,1,1,17,17,0,17,17,0,0
gsm8k,gsm8k_419,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,2,2,0,,1377,1377,0,,,,,,,,,,,
gsm8k,gsm8k_420,pools/bon_candidates/gsm8k_full_500,32,13,30,30,1,1,1,0,0,1,1,1,1,2,3,-1,1,874,920,-46,1,1,1,1,13,13,0,30,30,0,0
gsm8k,gsm8k_421,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,5,5,0,,963,963,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_422,pools/bon_candidates/gsm8k_full_500,32,21,5,24,1,0,1,1,0,1,1,0,1,3,3,0,0,1168,1138,30,0,,,,,,,,,,
gsm8k,gsm8k_423,pools/bon_candidates/gsm8k_full_500,32,30,30,30,0,0,0,0,0,0,0,,,6,6,0,,1726,1726,0,,,,,,,,,,,
gsm8k,gsm8k_424,pools/bon_candidates/gsm8k_full_500,32,15,2,15,1,1,1,0,0,1,0,1,,6,6,0,0,1195,1273,-78,1,1,1,1,15,15,0,2,2,0,0
gsm8k,gsm8k_425,pools/bon_candidates/gsm8k_full_500,32,28,28,28,1,1,1,0,0,0,0,,,6,6,0,,1769,1769,0,,1,1,1,28,28,0,28,28,0,0
gsm8k,gsm8k_426,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,4,4,0,,1344,1344,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_427,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,6,6,0,,1050,1050,0,,1,1,1,20,20,0,20,20,0,0
gsm8k,gsm8k_428,pools/bon_candidates/gsm8k_full_500,32,9,9,24,1,1,1,0,0,0,1,,1,3,3,0,,1525,1525,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_429,pools/bon_candidates/gsm8k_full_500,32,1,13,28,1,1,1,0,0,1,1,1,1,2,4,-2,1,962,964,-2,1,1,1,1,1,1,0,13,13,0,0
gsm8k,gsm8k_430,pools/bon_candidates/gsm8k_full_500,32,7,7,18,1,1,1,0,0,0,1,,1,2,2,0,,1198,1198,0,,,,,,,,,,,
gsm8k,gsm8k_431,pools/bon_candidates/gsm8k_full_500,32,22,19,22,1,1,1,0,0,1,0,1,,6,8,-2,1,1198,1220,-22,1,1,1,1,22,31,1,19,31,1,0
gsm8k,gsm8k_432,pools/bon_candidates/gsm8k_full_500,32,31,31,31,1,1,1,0,0,0,0,,,4,4,0,,1202,1202,0,,1,1,1,31,31,0,31,31,0,0
gsm8k,gsm8k_433,pools/bon_candidates/gsm8k_full_500,32,9,9,9,1,1,1,0,0,0,0,,,3,3,0,,954,954,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_434,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,8,8,0,,1099,1099,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_435,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,4,4,0,,678,678,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_436,pools/bon_candidates/gsm8k_full_500,32,17,1,17,1,1,1,0,0,1,0,1,,3,3,0,0,1129,1063,66,0,1,1,1,17,17,0,1,1,0,0
gsm8k,gsm8k_437,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,3,3,0,,1037,1037,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_438,pools/bon_candidates/gsm8k_full_500,32,26,8,18,1,1,1,0,0,1,1,1,1,5,5,0,0,1473,1376,97,0,1,1,1,26,26,0,8,8,0,0
gsm8k,gsm8k_439,pools/bon_candidates/gsm8k_full_500,32,10,10,10,0,0,0,0,0,0,0,,,3,3,0,,1619,1619,0,,,,,,,,,,,
gsm8k,gsm8k_440,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,6,6,0,,1352,1352,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_441,pools/bon_candidates/gsm8k_full_500,32,9,9,9,1,1,1,0,0,0,0,,,5,5,0,,1292,1292,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_442,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,3,3,0,,1431,1431,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_443,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,10,10,0,,1417,1417,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_444,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,6,6,0,,929,929,0,,1,1,1,20,31,1,20,20,0,1
gsm8k,gsm8k_445,pools/bon_candidates/gsm8k_full_500,32,3,24,24,1,1,1,0,0,1,1,1,1,4,12,-8,1,1665,1798,-133,1,1,1,1,3,3,0,24,24,0,0
gsm8k,gsm8k_446,pools/bon_candidates/gsm8k_full_500,32,26,4,26,1,1,1,0,0,1,0,1,,5,5,0,0,1351,1226,125,0,1,1,1,26,26,0,4,4,0,0
gsm8k,gsm8k_447,pools/bon_candidates/gsm8k_full_500,32,6,4,6,1,1,1,0,0,1,0,1,,5,5,0,0,1023,1009,14,0,1,1,1,6,6,0,4,4,0,0
gsm8k,gsm8k_448,pools/bon_candidates/gsm8k_full_500,32,6,6,8,1,1,1,0,0,0,1,,1,7,7,0,,1215,1215,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_449,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,5,5,0,,1073,1073,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_450,pools/bon_candidates/gsm8k_full_500,32,19,19,19,1,1,1,0,0,0,0,,,10,10,0,,1343,1343,0,,1,1,1,19,31,1,19,19,0,1
gsm8k,gsm8k_451,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,6,6,0,,1351,1351,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_452,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,7,7,0,,1135,1135,0,,1,1,1,18,31,1,18,18,0,1
gsm8k,gsm8k_453,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,3,3,0,,1160,1160,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_454,pools/bon_candidates/gsm8k_full_500,32,9,9,12,0,0,0,0,0,0,1,,0,2,2,0,,691,691,0,,,,,,,,,,,
gsm8k,gsm8k_455,pools/bon_candidates/gsm8k_full_500,32,18,18,18,1,1,1,0,0,0,0,,,4,4,0,,1388,1388,0,,1,1,1,18,18,0,18,18,0,0
gsm8k,gsm8k_456,pools/bon_candidates/gsm8k_full_500,32,28,14,28,1,1,1,0,0,1,0,1,,3,4,-1,1,1004,1035,-31,1,1,1,1,28,28,0,14,14,0,0
gsm8k,gsm8k_457,pools/bon_candidates/gsm8k_full_500,32,6,6,6,1,1,1,0,0,0,0,,,3,3,0,,1038,1038,0,,1,1,1,6,6,0,6,6,0,0
gsm8k,gsm8k_458,pools/bon_candidates/gsm8k_full_500,32,21,21,21,1,1,1,0,0,0,0,,,6,6,0,,902,902,0,,1,1,1,21,21,0,21,21,0,0
gsm8k,gsm8k_459,pools/bon_candidates/gsm8k_full_500,32,11,21,11,1,1,1,0,0,1,0,1,,4,4,0,0,1955,1640,315,0,1,1,1,11,11,0,21,21,0,0
gsm8k,gsm8k_460,pools/bon_candidates/gsm8k_full_500,32,27,27,27,1,1,1,0,0,0,0,,,6,6,0,,1527,1527,0,,1,1,1,27,27,0,27,27,0,0
gsm8k,gsm8k_461,pools/bon_candidates/gsm8k_full_500,32,13,13,19,1,1,1,0,0,0,1,,1,2,2,0,,846,846,0,,,,,,,,,,,
gsm8k,gsm8k_462,pools/bon_candidates/gsm8k_full_500,32,2,1,3,1,1,1,0,0,1,1,1,1,3,3,0,0,489,487,2,0,1,1,1,2,2,0,1,1,0,0
gsm8k,gsm8k_463,pools/bon_candidates/gsm8k_full_500,32,5,5,8,1,1,1,0,0,0,1,,1,5,5,0,,797,797,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_464,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,5,5,0,,910,910,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_465,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,5,5,0,,1355,1355,0,,1,1,1,1,1,0,1,1,0,0
gsm8k,gsm8k_466,pools/bon_candidates/gsm8k_full_500,32,11,11,11,1,1,1,0,0,0,0,,,8,8,0,,1391,1391,0,,1,1,1,11,11,0,11,11,0,0
gsm8k,gsm8k_467,pools/bon_candidates/gsm8k_full_500,32,4,18,4,1,1,1,0,0,1,0,1,,4,4,0,0,1242,1363,-121,1,1,1,1,4,4,0,18,18,0,0
gsm8k,gsm8k_468,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,5,5,0,,1018,1018,0,,1,1,1,8,8,0,8,8,0,0
gsm8k,gsm8k_469,pools/bon_candidates/gsm8k_full_500,32,19,1,19,1,1,1,0,0,1,0,1,,2,3,-1,1,1155,1201,-46,1,1,1,1,19,19,0,1,1,0,0
gsm8k,gsm8k_470,pools/bon_candidates/gsm8k_full_500,32,20,20,20,1,1,1,0,0,0,0,,,2,2,0,,994,994,0,,,,,,,,,,,
gsm8k,gsm8k_471,pools/bon_candidates/gsm8k_full_500,32,19,19,19,1,1,1,0,0,0,0,,,11,11,0,,1307,1307,0,,1,1,1,19,19,0,19,19,0,0
gsm8k,gsm8k_472,pools/bon_candidates/gsm8k_full_500,32,23,23,23,1,1,1,0,0,0,0,,,7,7,0,,973,973,0,,1,1,1,23,23,0,23,23,0,0
gsm8k,gsm8k_473,pools/bon_candidates/gsm8k_full_500,32,31,31,31,1,1,1,0,0,0,0,,,6,6,0,,1512,1512,0,,1,1,1,31,31,0,31,31,0,0
gsm8k,gsm8k_474,pools/bon_candidates/gsm8k_full_500,32,2,2,2,1,1,1,0,0,0,0,,,5,5,0,,855,855,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_475,pools/bon_candidates/gsm8k_full_500,32,16,10,16,1,1,1,0,0,1,0,1,,4,4,0,0,1016,1044,-28,1,1,1,1,16,16,0,10,10,0,0
gsm8k,gsm8k_476,pools/bon_candidates/gsm8k_full_500,32,25,25,25,1,1,1,0,0,0,0,,,2,2,0,,1089,1089,0,,,,,,,,,,,
gsm8k,gsm8k_477,pools/bon_candidates/gsm8k_full_500,32,0,0,0,1,1,1,0,0,0,0,,,8,8,0,,1259,1259,0,,1,1,1,0,0,0,0,0,0,0
gsm8k,gsm8k_478,pools/bon_candidates/gsm8k_full_500,32,5,5,5,1,1,1,0,0,0,0,,,5,5,0,,1004,1004,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_479,pools/bon_candidates/gsm8k_full_500,32,31,31,31,1,1,1,0,0,0,0,,,5,5,0,,1320,1320,0,,1,1,1,31,31,0,31,31,0,0
gsm8k,gsm8k_480,pools/bon_candidates/gsm8k_full_500,32,9,9,21,1,1,1,0,0,0,1,,1,3,3,0,,1177,1177,0,,1,1,1,9,9,0,9,9,0,0
gsm8k,gsm8k_481,pools/bon_candidates/gsm8k_full_500,32,12,12,12,1,1,1,0,0,0,0,,,7,7,0,,1200,1200,0,,1,1,1,12,12,0,12,12,0,0
gsm8k,gsm8k_482,pools/bon_candidates/gsm8k_full_500,32,20,2,2,1,1,1,0,0,1,1,1,1,2,5,-3,1,971,858,113,0,1,1,1,20,20,0,2,2,0,0
gsm8k,gsm8k_483,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,7,7,0,,1102,1102,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_484,pools/bon_candidates/gsm8k_full_500,32,13,13,13,1,1,1,0,0,0,0,,,2,2,0,,955,955,0,,,,,,,,,,,
gsm8k,gsm8k_485,pools/bon_candidates/gsm8k_full_500,32,8,8,8,1,1,1,0,0,0,0,,,2,2,0,,944,944,0,,,,,,,,,,,
gsm8k,gsm8k_486,pools/bon_candidates/gsm8k_full_500,32,7,7,7,1,1,1,0,0,0,0,,,4,4,0,,766,766,0,,1,1,1,7,7,0,7,7,0,0
gsm8k,gsm8k_487,pools/bon_candidates/gsm8k_full_500,32,31,17,31,1,1,1,0,0,1,0,1,,4,4,0,0,1367,1417,-50,1,1,1,1,31,17,1,17,17,0,1
gsm8k,gsm8k_488,pools/bon_candidates/gsm8k_full_500,32,25,20,25,1,1,1,0,0,1,0,1,,2,3,-1,1,885,697,188,0,1,1,1,25,25,0,20,20,0,0
gsm8k,gsm8k_489,pools/bon_candidates/gsm8k_full_500,32,10,10,10,1,1,1,0,0,0,0,,,7,7,0,,956,956,0,,1,1,1,10,10,0,10,10,0,0
gsm8k,gsm8k_490,pools/bon_candidates/gsm8k_full_500,32,13,13,13,0,0,0,0,0,0,0,,,3,3,0,,1031,1031,0,,,,,,,,,,,
gsm8k,gsm8k_491,pools/bon_candidates/gsm8k_full_500,32,10,2,0,1,1,1,0,0,1,1,1,1,2,3,-1,1,916,855,61,0,1,1,1,10,10,0,2,2,0,0
gsm8k,gsm8k_492,pools/bon_candidates/gsm8k_full_500,32,1,1,1,1,1,1,0,0,0,0,,,2,2,0,,658,658,0,,,,,,,,,,,
gsm8k,gsm8k_493,pools/bon_candidates/gsm8k_full_500,32,11,13,11,1,1,1,0,0,1,0,1,,6,5,1,0,1577,1415,162,0,1,1,1,11,11,0,13,13,0,0
gsm8k,gsm8k_494,pools/bon_candidates/gsm8k_full_500,32,19,31,19,0,1,0,-1,0,1,0,0,,8,7,1,0,1394,1619,-225,1,1,0,1,19,19,0,31,31,0,0
gsm8k,gsm8k_495,pools/bon_candidates/gsm8k_full_500,32,2,2,1,1,1,1,0,0,0,1,,1,3,3,0,,1012,1012,0,,1,1,1,2,2,0,2,2,0,0
gsm8k,gsm8k_496,pools/bon_candidates/gsm8k_full_500,32,24,17,24,1,1,1,0,0,1,0,1,,7,7,0,0,822,858,-36,1,1,1,1,24,24,0,17,17,0,0
gsm8k,gsm8k_497,pools/bon_candidates/gsm8k_full_500,32,5,5,26,1,1,1,0,0,0,1,,1,5,5,0,,855,855,0,,1,1,1,5,5,0,5,5,0,0
gsm8k,gsm8k_498,pools/bon_candidates/gsm8k_full_500,32,22,2,22,1,1,1,0,0,1,0,1,,6,6,0,0,1221,1384,-163,1,1,1,1,22,22,0,2,2,0,0
gsm8k,gsm8k_499,pools/bon_candidates/gsm8k_full_500,32,25,16,25,1,1,1,0,0,1,0,1,,11,7,4,0,1368,1611,-243,1,1,1,1,25,25,0,16,16,0,0
math500,math500_000,pools/bon_candidates/math500_full_500,32,24,24,24,1,1,1,0,0,0,0,,,2,2,0,,1130,1130,0,,,,,,,,,,,
math500,math500_001,pools/bon_candidates/math500_full_500,32,6,6,6,1,1,1,0,0,0,0,,,2,2,0,,1589,1589,0,,,,,,,,,,,
math500,math500_002,pools/bon_candidates/math500_full_500,32,3,3,3,0,0,0,0,0,0,0,,,8,8,0,,1220,1220,0,,,,,,,,,,,
math500,math500_003,pools/bon_candidates/math500_full_500,32,18,2,18,1,1,1,0,0,1,0,1,,8,8,0,0,1179,1261,-82,1,1,1,1,18,18,0,2,2,0,0
math500,math500_004,pools/bon_candidates/math500_full_500,32,6,31,12,1,0,0,1,1,1,1,0,0,5,5,0,0,2102,2699,-597,1,,,,,,,,,,
math500,math500_005,pools/bon_candidates/math500_full_500,32,0,0,15,1,1,1,0,0,0,1,,1,6,6,0,,1186,1186,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_006,pools/bon_candidates/math500_full_500,32,10,10,10,1,1,1,0,0,0,0,,,2,2,0,,1367,1367,0,,,,,,,,,,,
math500,math500_007,pools/bon_candidates/math500_full_500,32,29,1,18,1,1,1,0,0,1,1,1,1,7,7,0,0,2006,2066,-60,1,1,1,1,29,29,0,1,1,0,0
math500,math500_008,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,8,8,0,,1246,1246,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_009,pools/bon_candidates/math500_full_500,32,4,4,4,0,0,0,0,0,0,0,,,10,10,0,,2606,2606,0,,,,,,,,,,,
math500,math500_010,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,2,2,0,,1500,1500,0,,,,,,,,,,,
math500,math500_011,pools/bon_candidates/math500_full_500,32,0,0,20,0,0,0,0,0,0,1,,0,11,11,0,,2279,2279,0,,,,,,,,,,,
math500,math500_012,pools/bon_candidates/math500_full_500,32,25,1,25,1,1,1,0,0,1,0,1,,2,2,0,0,1418,2089,-671,1,,,,,,,,,,
math500,math500_013,pools/bon_candidates/math500_full_500,32,26,0,31,1,1,1,0,0,1,1,1,1,16,17,-1,1,1126,1112,14,0,1,1,1,26,26,0,0,0,0,0
math500,math500_014,pools/bon_candidates/math500_full_500,32,23,23,23,1,1,1,0,0,0,0,,,5,5,0,,1110,1110,0,,1,1,1,23,31,1,23,31,1,0
math500,math500_015,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,4,4,0,,2035,2035,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_016,pools/bon_candidates/math500_full_500,32,5,1,5,1,1,1,0,0,1,0,1,,6,6,0,0,788,772,16,0,1,1,1,5,5,0,1,1,0,0
math500,math500_017,pools/bon_candidates/math500_full_500,32,21,17,21,0,0,0,0,0,1,0,0,,11,11,0,0,1947,1832,115,0,,,,,,,,,,
math500,math500_018,pools/bon_candidates/math500_full_500,32,8,8,8,1,1,1,0,0,0,0,,,8,8,0,,1843,1843,0,,1,1,1,8,31,1,8,31,1,0
math500,math500_019,pools/bon_candidates/math500_full_500,32,24,24,9,1,1,1,0,0,0,1,,1,5,5,0,,2217,2217,0,,1,1,1,24,24,0,24,24,0,0
math500,math500_020,pools/bon_candidates/math500_full_500,32,24,24,24,1,1,1,0,0,0,0,,,4,4,0,,437,437,0,,1,1,1,24,24,0,24,24,0,0
math500,math500_021,pools/bon_candidates/math500_full_500,32,10,10,17,1,1,1,0,0,0,1,,1,3,3,0,,1761,1761,0,,1,1,1,10,10,0,10,10,0,0
math500,math500_022,pools/bon_candidates/math500_full_500,32,20,13,30,1,1,1,0,0,1,1,1,1,2,22,-20,1,2556,2373,183,0,1,1,1,20,20,0,13,13,0,0
math500,math500_023,pools/bon_candidates/math500_full_500,32,26,2,26,1,1,1,0,0,1,0,1,,7,4,3,0,2005,1448,557,0,1,1,1,26,26,0,2,31,1,-1
math500,math500_024,pools/bon_candidates/math500_full_500,32,14,26,26,1,1,1,0,0,1,1,1,1,3,34,-31,1,2849,2484,365,0,1,1,1,14,14,0,26,26,0,0
math500,math500_025,pools/bon_candidates/math500_full_500,32,15,0,21,0,0,0,0,0,1,1,0,0,3,6,-3,1,2180,2137,43,0,,,,,,,,,,
math500,math500_026,pools/bon_candidates/math500_full_500,32,20,20,20,1,1,1,0,0,0,0,,,10,10,0,,2936,2936,0,,1,1,1,20,20,0,20,20,0,0
math500,math500_027,pools/bon_candidates/math500_full_500,32,13,13,13,1,1,1,0,0,0,0,,,7,7,0,,1535,1535,0,,1,1,1,13,13,0,13,13,0,0
math500,math500_028,pools/bon_candidates/math500_full_500,32,17,10,17,1,1,1,0,0,1,0,1,,7,11,-4,1,991,902,89,0,1,1,1,17,17,0,10,10,0,0
math500,math500_029,pools/bon_candidates/math500_full_500,32,6,6,23,1,1,1,0,0,0,1,,1,3,3,0,,1959,1959,0,,1,1,1,6,6,0,6,6,0,0
math500,math500_030,pools/bon_candidates/math500_full_500,32,27,27,27,0,0,0,0,0,0,0,,,6,6,0,,907,907,0,,,,,,,,,,,
math500,math500_031,pools/bon_candidates/math500_full_500,32,17,0,17,1,1,1,0,0,1,0,1,,8,8,0,0,848,1204,-356,1,1,1,1,17,17,0,0,0,0,0
math500,math500_032,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,4,4,0,,1412,1412,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_033,pools/bon_candidates/math500_full_500,32,16,16,6,0,0,0,0,0,0,1,,0,6,6,0,,1635,1635,0,,,,,,,,,,,
math500,math500_034,pools/bon_candidates/math500_full_500,32,31,8,23,1,1,1,0,0,1,1,1,1,23,23,0,0,1621,1681,-60,1,1,1,1,31,29,1,8,8,0,1
math500,math500_035,pools/bon_candidates/math500_full_500,32,5,4,16,1,1,1,0,0,1,1,1,1,9,12,-3,1,966,937,29,0,1,1,1,5,5,0,4,4,0,0
math500,math500_036,pools/bon_candidates/math500_full_500,32,20,20,20,1,1,1,0,0,0,0,,,12,12,0,,1473,1473,0,,1,1,1,20,20,0,20,20,0,0
math500,math500_037,pools/bon_candidates/math500_full_500,32,13,13,13,1,1,1,0,0,0,0,,,5,5,0,,1247,1247,0,,1,1,1,13,13,0,13,13,0,0
math500,math500_038,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,2,2,0,,1136,1136,0,,,,,,,,,,,
math500,math500_039,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,2,2,0,,1583,1583,0,,,,,,,,,,,
math500,math500_040,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,6,6,0,,1264,1264,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_041,pools/bon_candidates/math500_full_500,32,10,10,14,1,1,1,0,0,0,1,,1,16,16,0,,2243,2243,0,,1,1,1,10,10,0,10,10,0,0
math500,math500_042,pools/bon_candidates/math500_full_500,32,22,15,15,1,1,1,0,0,1,1,1,1,5,9,-4,1,794,948,-154,1,1,1,1,22,22,0,15,15,0,0
math500,math500_043,pools/bon_candidates/math500_full_500,32,26,26,31,0,0,0,0,0,0,1,,0,11,11,0,,1724,1724,0,,,,,,,,,,,
math500,math500_044,pools/bon_candidates/math500_full_500,32,8,8,17,1,1,1,0,0,0,1,,1,3,3,0,,1601,1601,0,,1,1,1,8,8,0,8,8,0,0
math500,math500_045,pools/bon_candidates/math500_full_500,32,31,31,9,1,1,1,0,0,0,1,,1,5,5,0,,1095,1095,0,,1,1,1,31,31,0,31,31,0,0
math500,math500_046,pools/bon_candidates/math500_full_500,32,31,31,31,1,1,1,0,0,0,0,,,16,16,0,,3080,3080,0,,1,1,1,31,31,0,31,30,1,-1
math500,math500_047,pools/bon_candidates/math500_full_500,32,28,0,20,1,1,1,0,0,1,1,1,1,10,14,-4,1,1607,1696,-89,1,1,1,1,28,28,0,0,0,0,0
math500,math500_048,pools/bon_candidates/math500_full_500,32,0,0,0,0,0,0,0,0,0,0,,,7,7,0,,736,736,0,,,,,,,,,,,
math500,math500_049,pools/bon_candidates/math500_full_500,32,23,23,28,1,1,1,0,0,0,1,,1,4,4,0,,1089,1089,0,,1,1,1,23,23,0,23,23,0,0
math500,math500_050,pools/bon_candidates/math500_full_500,32,18,18,18,1,1,1,0,0,0,0,,,13,13,0,,2244,2244,0,,1,1,1,18,18,0,18,18,0,0
math500,math500_051,pools/bon_candidates/math500_full_500,32,31,31,21,1,1,1,0,0,0,1,,1,6,6,0,,2004,2004,0,,1,1,1,31,31,0,31,31,0,0
math500,math500_052,pools/bon_candidates/math500_full_500,32,6,6,15,1,1,1,0,0,0,1,,1,6,6,0,,905,905,0,,1,1,1,6,6,0,6,6,0,0
math500,math500_053,pools/bon_candidates/math500_full_500,32,10,8,14,1,1,1,0,0,1,1,1,1,4,4,0,0,705,896,-191,1,1,1,1,10,10,0,8,8,0,0
math500,math500_054,pools/bon_candidates/math500_full_500,32,1,1,16,1,1,1,0,0,0,1,,1,3,3,0,,300,300,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_055,pools/bon_candidates/math500_full_500,32,23,1,31,1,1,1,0,0,1,1,1,1,8,8,0,0,937,844,93,0,1,1,1,23,23,0,1,1,0,0
math500,math500_056,pools/bon_candidates/math500_full_500,32,13,9,13,1,1,1,0,0,1,0,1,,6,8,-2,1,735,967,-232,1,1,1,1,13,13,0,9,9,0,0
math500,math500_057,pools/bon_candidates/math500_full_500,32,14,10,14,1,1,1,0,0,1,0,1,,7,10,-3,1,940,1162,-222,1,1,1,1,14,14,0,10,10,0,0
math500,math500_058,pools/bon_candidates/math500_full_500,32,8,1,1,1,1,1,0,0,1,1,1,1,5,8,-3,1,452,528,-76,1,1,1,1,8,8,0,1,1,0,0
math500,math500_059,pools/bon_candidates/math500_full_500,32,16,7,16,1,1,1,0,0,1,0,1,,8,5,3,0,1919,1759,160,0,1,1,1,16,16,0,7,7,0,0
math500,math500_060,pools/bon_candidates/math500_full_500,32,17,20,28,0,1,1,-1,-1,1,1,0,0,12,18,-6,1,2743,2633,110,0,1,0,1,17,17,0,20,20,0,0
math500,math500_061,pools/bon_candidates/math500_full_500,32,15,15,17,1,1,1,0,0,0,1,,1,2,2,0,,1132,1132,0,,,,,,,,,,,
math500,math500_062,pools/bon_candidates/math500_full_500,32,12,12,23,1,1,1,0,0,0,1,,1,4,4,0,,2419,2419,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_063,pools/bon_candidates/math500_full_500,32,22,22,22,1,1,1,0,0,0,0,,,13,13,0,,1965,1965,0,,1,1,1,22,22,0,22,22,0,0
math500,math500_064,pools/bon_candidates/math500_full_500,32,0,0,3,0,0,0,0,0,0,1,,0,2,2,0,,2217,2217,0,,,,,,,,,,,
math500,math500_065,pools/bon_candidates/math500_full_500,32,30,18,18,1,1,1,0,0,1,1,1,1,2,7,-5,1,830,547,283,0,1,1,1,30,30,0,18,18,0,0
math500,math500_066,pools/bon_candidates/math500_full_500,32,26,12,26,0,0,0,0,0,1,0,0,,21,21,0,0,1146,1117,29,0,,,,,,,,,,
math500,math500_067,pools/bon_candidates/math500_full_500,32,21,2,21,1,1,1,0,0,1,0,1,,8,8,0,0,1223,1337,-114,1,1,1,1,21,21,0,2,2,0,0
math500,math500_068,pools/bon_candidates/math500_full_500,32,27,27,22,1,1,1,0,0,0,1,,1,2,2,0,,1340,1340,0,,,,,,,,,,,
math500,math500_069,pools/bon_candidates/math500_full_500,32,21,17,8,1,1,1,0,0,1,1,1,1,2,4,-2,1,1242,1102,140,0,1,1,1,21,21,0,17,17,0,0
math500,math500_070,pools/bon_candidates/math500_full_500,32,15,8,8,0,0,0,0,0,1,1,0,0,6,12,-6,1,908,1316,-408,1,,,,,,,,,,
math500,math500_071,pools/bon_candidates/math500_full_500,32,6,6,6,0,0,0,0,0,0,0,,,3,3,0,,1485,1485,0,,,,,,,,,,,
math500,math500_072,pools/bon_candidates/math500_full_500,32,21,0,21,1,1,1,0,0,1,0,1,,11,8,3,0,1452,1038,414,0,1,1,1,21,21,0,0,0,0,0
math500,math500_073,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,7,7,0,,1133,1133,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_074,pools/bon_candidates/math500_full_500,32,25,7,7,1,1,1,0,0,1,1,1,1,2,8,-6,1,1273,1330,-57,1,1,1,1,25,25,0,7,7,0,0
math500,math500_075,pools/bon_candidates/math500_full_500,32,12,8,12,0,0,0,0,0,1,0,0,,6,8,-2,1,1512,1619,-107,1,,,,,,,,,,
math500,math500_076,pools/bon_candidates/math500_full_500,32,12,12,12,1,1,1,0,0,0,0,,,4,4,0,,795,795,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_077,pools/bon_candidates/math500_full_500,32,9,1,28,1,1,1,0,0,1,1,1,1,7,12,-5,1,698,696,2,0,1,1,1,9,9,0,1,1,0,0
math500,math500_078,pools/bon_candidates/math500_full_500,32,29,29,29,1,1,1,0,0,0,0,,,10,10,0,,1699,1699,0,,1,1,1,29,29,0,29,29,0,0
math500,math500_079,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,8,8,0,,681,681,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_080,pools/bon_candidates/math500_full_500,32,4,4,4,0,0,0,0,0,0,0,,,4,4,0,,2563,2563,0,,,,,,,,,,,
math500,math500_081,pools/bon_candidates/math500_full_500,32,17,17,17,1,1,1,0,0,0,0,,,10,10,0,,1299,1299,0,,1,1,1,17,17,0,17,17,0,0
math500,math500_082,pools/bon_candidates/math500_full_500,32,23,22,23,0,0,0,0,0,1,0,0,,6,8,-2,1,1563,2118,-555,1,,,,,,,,,,
math500,math500_083,pools/bon_candidates/math500_full_500,32,31,31,31,1,1,1,0,0,0,0,,,7,7,0,,1057,1057,0,,1,1,1,31,30,1,31,30,1,0
math500,math500_084,pools/bon_candidates/math500_full_500,32,8,8,8,1,1,1,0,0,0,0,,,23,23,0,,1833,1833,0,,1,1,1,8,8,0,8,8,0,0
math500,math500_085,pools/bon_candidates/math500_full_500,32,31,31,31,1,1,1,0,0,0,0,,,2,2,0,,1332,1332,0,,,,,,,,,,,
math500,math500_086,pools/bon_candidates/math500_full_500,32,11,11,11,1,1,1,0,0,0,0,,,3,3,0,,1052,1052,0,,1,1,1,11,11,0,11,11,0,0
math500,math500_087,pools/bon_candidates/math500_full_500,32,3,3,22,1,1,1,0,0,0,1,,1,5,5,0,,1524,1524,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_088,pools/bon_candidates/math500_full_500,32,31,31,31,1,1,1,0,0,0,0,,,2,2,0,,2920,2920,0,,,,,,,,,,,
math500,math500_089,pools/bon_candidates/math500_full_500,32,15,15,15,0,0,0,0,0,0,0,,,8,8,0,,1678,1678,0,,,,,,,,,,,
math500,math500_090,pools/bon_candidates/math500_full_500,32,2,3,2,0,0,0,0,0,1,0,0,,4,5,-1,1,810,711,99,0,,,,,,,,,,
math500,math500_091,pools/bon_candidates/math500_full_500,32,18,0,18,1,1,1,0,0,1,0,1,,2,2,0,0,1347,1551,-204,1,,,,,,,,,,
math500,math500_092,pools/bon_candidates/math500_full_500,32,14,12,14,0,0,0,0,0,1,0,0,,14,14,0,0,1750,1730,20,0,,,,,,,,,,
math500,math500_093,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,7,7,0,,1643,1643,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_094,pools/bon_candidates/math500_full_500,32,22,22,22,0,0,0,0,0,0,0,,,10,10,0,,2721,2721,0,,,,,,,,,,,
math500,math500_095,pools/bon_candidates/math500_full_500,32,3,3,3,1,1,1,0,0,0,0,,,7,7,0,,1881,1881,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_096,pools/bon_candidates/math500_full_500,32,4,4,6,0,0,0,0,0,0,1,,0,23,23,0,,3074,3074,0,,,,,,,,,,,
math500,math500_097,pools/bon_candidates/math500_full_500,32,13,24,21,0,0,0,0,0,1,1,0,0,3,4,-1,1,1166,1226,-60,1,,,,,,,,,,
math500,math500_098,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,6,6,0,,683,683,0,,1,1,1,19,19,0,19,19,0,0
math500,math500_099,pools/bon_candidates/math500_full_500,32,23,23,23,0,0,0,0,0,0,0,,,4,4,0,,2596,2596,0,,,,,,,,,,,
math500,math500_100,pools/bon_candidates/math500_full_500,32,21,21,21,0,0,0,0,0,0,0,,,9,9,0,,1838,1838,0,,,,,,,,,,,
math500,math500_101,pools/bon_candidates/math500_full_500,32,21,21,21,1,1,1,0,0,0,0,,,41,41,0,,2925,2925,0,,1,1,1,21,21,0,21,21,0,0
math500,math500_102,pools/bon_candidates/math500_full_500,32,5,5,5,1,1,1,0,0,0,0,,,6,6,0,,871,871,0,,1,1,1,5,5,0,5,5,0,0
math500,math500_103,pools/bon_candidates/math500_full_500,32,29,29,29,1,1,1,0,0,0,0,,,5,5,0,,2728,2728,0,,1,1,1,29,29,0,29,29,0,0
math500,math500_104,pools/bon_candidates/math500_full_500,32,12,25,12,0,0,0,0,0,1,0,0,,19,31,-12,1,2768,2458,310,0,,,,,,,,,,
math500,math500_105,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,3,3,0,,1497,1497,0,,1,1,1,4,31,1,4,31,1,0
math500,math500_106,pools/bon_candidates/math500_full_500,32,20,20,20,0,0,0,0,0,0,0,,,7,7,0,,1232,1232,0,,,,,,,,,,,
math500,math500_107,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,4,4,0,,1772,1772,0,,1,1,1,1,31,1,1,1,0,1
math500,math500_108,pools/bon_candidates/math500_full_500,32,9,9,9,1,1,1,0,0,0,0,,,7,7,0,,3275,3275,0,,1,1,1,9,9,0,9,9,0,0
math500,math500_109,pools/bon_candidates/math500_full_500,32,8,8,3,1,1,1,0,0,0,1,,1,4,4,0,,3500,3500,0,,1,1,1,8,8,0,8,8,0,0
math500,math500_110,pools/bon_candidates/math500_full_500,32,11,11,11,0,0,0,0,0,0,0,,,10,10,0,,2811,2811,0,,,,,,,,,,,
math500,math500_111,pools/bon_candidates/math500_full_500,32,20,0,16,1,1,1,0,0,1,1,1,1,5,7,-2,1,1385,1540,-155,1,1,1,1,20,20,0,0,0,0,0
math500,math500_112,pools/bon_candidates/math500_full_500,32,5,0,5,1,1,1,0,0,1,0,1,,6,6,0,0,1370,1477,-107,1,1,1,1,5,5,0,0,0,0,0
math500,math500_113,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,7,7,0,,833,833,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_114,pools/bon_candidates/math500_full_500,32,5,0,0,1,1,1,0,0,1,1,1,1,21,28,-7,1,1755,1740,15,0,1,1,1,5,5,0,0,0,0,0
math500,math500_115,pools/bon_candidates/math500_full_500,32,14,14,0,0,0,0,0,0,0,1,,0,5,5,0,,1554,1554,0,,,,,,,,,,,
math500,math500_116,pools/bon_candidates/math500_full_500,32,31,31,31,1,1,1,0,0,0,0,,,2,2,0,,850,850,0,,,,,,,,,,,
math500,math500_117,pools/bon_candidates/math500_full_500,32,3,3,3,1,1,1,0,0,0,0,,,5,5,0,,1074,1074,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_118,pools/bon_candidates/math500_full_500,32,31,31,31,1,1,1,0,0,0,0,,,6,6,0,,2765,2765,0,,1,1,1,31,31,0,31,31,0,0
math500,math500_119,pools/bon_candidates/math500_full_500,32,13,13,13,1,1,1,0,0,0,0,,,6,6,0,,1685,1685,0,,1,1,1,13,31,1,13,31,1,0
math500,math500_120,pools/bon_candidates/math500_full_500,32,22,22,10,1,1,1,0,0,0,1,,1,8,8,0,,1196,1196,0,,1,1,1,22,22,0,22,22,0,0
math500,math500_121,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,6,6,0,,1055,1055,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_122,pools/bon_candidates/math500_full_500,32,20,20,20,1,1,1,0,0,0,0,,,5,5,0,,1357,1357,0,,1,1,1,20,20,0,20,20,0,0
math500,math500_123,pools/bon_candidates/math500_full_500,32,24,24,24,1,1,1,0,0,0,0,,,16,16,0,,2295,2295,0,,1,1,1,24,24,0,24,24,0,0
math500,math500_124,pools/bon_candidates/math500_full_500,32,1,1,1,0,0,0,0,0,0,0,,,10,10,0,,1926,1926,0,,,,,,,,,,,
math500,math500_125,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,7,7,0,,667,667,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_126,pools/bon_candidates/math500_full_500,32,22,11,4,1,0,0,1,1,1,1,0,0,8,14,-6,1,2062,2598,-536,1,,,,,,,,,,
math500,math500_127,pools/bon_candidates/math500_full_500,32,3,6,3,0,0,0,0,0,1,0,0,,4,4,0,0,1231,909,322,0,,,,,,,,,,
math500,math500_128,pools/bon_candidates/math500_full_500,32,9,9,9,1,1,1,0,0,0,0,,,5,5,0,,1323,1323,0,,1,1,1,9,9,0,9,9,0,0
math500,math500_129,pools/bon_candidates/math500_full_500,32,5,5,5,0,0,0,0,0,0,0,,,7,7,0,,2035,2035,0,,,,,,,,,,,
math500,math500_130,pools/bon_candidates/math500_full_500,32,8,6,31,1,1,1,0,0,1,1,1,1,13,13,0,0,1138,1104,34,0,1,1,1,8,8,0,6,6,0,0
math500,math500_131,pools/bon_candidates/math500_full_500,32,26,8,14,1,1,1,0,0,1,1,1,1,7,25,-18,1,1097,1060,37,0,1,1,1,26,26,0,8,8,0,0
math500,math500_132,pools/bon_candidates/math500_full_500,32,20,20,20,1,1,1,0,0,0,0,,,5,5,0,,938,938,0,,1,1,1,20,20,0,20,20,0,0
math500,math500_133,pools/bon_candidates/math500_full_500,32,23,23,23,1,1,1,0,0,0,0,,,6,6,0,,1252,1252,0,,1,1,1,23,23,0,23,23,0,0
math500,math500_134,pools/bon_candidates/math500_full_500,32,18,18,18,1,1,1,0,0,0,0,,,8,8,0,,1813,1813,0,,1,1,1,18,18,0,18,18,0,0
math500,math500_135,pools/bon_candidates/math500_full_500,32,15,6,6,1,1,1,0,0,1,1,1,1,6,7,-1,1,1406,1293,113,0,1,1,1,15,15,0,6,6,0,0
math500,math500_136,pools/bon_candidates/math500_full_500,32,15,12,3,1,1,1,0,0,1,1,1,1,3,7,-4,1,2565,2250,315,0,1,1,1,15,15,0,12,12,0,0
math500,math500_137,pools/bon_candidates/math500_full_500,32,19,19,19,0,0,0,0,0,0,0,,,6,6,0,,1411,1411,0,,,,,,,,,,,
math500,math500_138,pools/bon_candidates/math500_full_500,32,30,30,1,0,0,0,0,0,0,1,,0,2,2,0,,2591,2591,0,,,,,,,,,,,
math500,math500_139,pools/bon_candidates/math500_full_500,32,22,22,19,1,1,1,0,0,0,1,,1,7,7,0,,1258,1258,0,,1,1,1,22,31,1,22,22,0,1
math500,math500_140,pools/bon_candidates/math500_full_500,32,30,7,7,1,1,1,0,0,1,1,1,1,3,12,-9,1,1411,1587,-176,1,1,1,1,30,30,0,7,7,0,0
math500,math500_141,pools/bon_candidates/math500_full_500,32,11,11,22,1,1,1,0,0,0,1,,1,4,4,0,,1126,1126,0,,1,1,1,11,31,1,11,11,0,1
math500,math500_142,pools/bon_candidates/math500_full_500,32,11,26,4,1,1,1,0,0,1,1,1,1,15,7,8,0,1789,1813,-24,1,1,1,1,11,11,0,26,26,0,0
math500,math500_143,pools/bon_candidates/math500_full_500,32,24,9,24,1,1,1,0,0,1,0,1,,8,10,-2,1,2118,2279,-161,1,1,1,1,24,24,0,9,9,0,0
math500,math500_144,pools/bon_candidates/math500_full_500,32,5,5,17,1,1,1,0,0,0,1,,1,5,5,0,,800,800,0,,1,1,1,5,5,0,5,5,0,0
math500,math500_145,pools/bon_candidates/math500_full_500,32,4,10,23,0,0,0,0,0,1,1,0,0,5,20,-15,1,2944,2786,158,0,,,,,,,,,,
math500,math500_146,pools/bon_candidates/math500_full_500,32,12,12,12,1,1,1,0,0,0,0,,,4,4,0,,1082,1082,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_147,pools/bon_candidates/math500_full_500,32,26,26,26,0,0,0,0,0,0,0,,,4,4,0,,2230,2230,0,,,,,,,,,,,
math500,math500_148,pools/bon_candidates/math500_full_500,32,17,16,1,1,1,1,0,0,1,1,1,1,5,5,0,0,693,894,-201,1,1,1,1,17,17,0,16,31,1,-1
math500,math500_149,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,3,3,0,,2095,2095,0,,1,1,1,0,31,1,0,0,0,1
math500,math500_150,pools/bon_candidates/math500_full_500,32,28,28,20,0,0,0,0,0,0,1,,0,3,3,0,,2145,2145,0,,,,,,,,,,,
math500,math500_151,pools/bon_candidates/math500_full_500,32,10,10,10,1,1,1,0,0,0,0,,,3,3,0,,1953,1953,0,,1,1,1,10,10,0,10,10,0,0
math500,math500_152,pools/bon_candidates/math500_full_500,32,24,24,24,0,0,0,0,0,0,0,,,7,7,0,,2156,2156,0,,,,,,,,,,,
math500,math500_153,pools/bon_candidates/math500_full_500,32,18,18,18,0,0,0,0,0,0,0,,,3,3,0,,2323,2323,0,,,,,,,,,,,
math500,math500_154,pools/bon_candidates/math500_full_500,32,24,24,24,0,0,0,0,0,0,0,,,4,4,0,,2434,2434,0,,,,,,,,,,,
math500,math500_155,pools/bon_candidates/math500_full_500,32,19,19,19,0,0,0,0,0,0,0,,,3,3,0,,1519,1519,0,,,,,,,,,,,
math500,math500_156,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,16,16,0,,3347,3347,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_157,pools/bon_candidates/math500_full_500,32,30,1,1,0,0,0,0,0,1,1,0,0,2,4,-2,1,1018,1082,-64,1,,,,,,,,,,
math500,math500_158,pools/bon_candidates/math500_full_500,32,25,25,25,1,1,1,0,0,0,0,,,6,6,0,,1590,1590,0,,1,1,1,25,25,0,25,25,0,0
math500,math500_159,pools/bon_candidates/math500_full_500,32,16,16,16,1,1,1,0,0,0,0,,,11,11,0,,1108,1108,0,,1,1,1,16,16,0,16,16,0,0
math500,math500_160,pools/bon_candidates/math500_full_500,32,23,9,23,1,1,1,0,0,1,0,1,,11,10,1,0,1450,1402,48,0,1,1,1,23,23,0,9,9,0,0
math500,math500_161,pools/bon_candidates/math500_full_500,32,0,0,14,1,1,1,0,0,0,1,,1,10,10,0,,569,569,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_162,pools/bon_candidates/math500_full_500,32,7,7,7,0,0,0,0,0,0,0,,,5,5,0,,2361,2361,0,,,,,,,,,,,
math500,math500_163,pools/bon_candidates/math500_full_500,32,17,17,17,1,1,1,0,0,0,0,,,11,11,0,,1562,1562,0,,1,1,1,17,17,0,17,17,0,0
math500,math500_164,pools/bon_candidates/math500_full_500,32,18,18,18,1,1,1,0,0,0,0,,,11,11,0,,2627,2627,0,,1,1,1,18,18,0,18,18,0,0
math500,math500_165,pools/bon_candidates/math500_full_500,32,5,5,23,0,0,0,0,0,0,1,,0,7,7,0,,1394,1394,0,,,,,,,,,,,
math500,math500_166,pools/bon_candidates/math500_full_500,32,18,18,18,0,0,0,0,0,0,0,,,13,13,0,,2260,2260,0,,,,,,,,,,,
math500,math500_167,pools/bon_candidates/math500_full_500,32,3,3,31,1,1,1,0,0,0,1,,1,5,5,0,,954,954,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_168,pools/bon_candidates/math500_full_500,32,0,0,0,0,0,0,0,0,0,0,,,17,17,0,,2441,2441,0,,,,,,,,,,,
math500,math500_169,pools/bon_candidates/math500_full_500,32,22,22,22,1,1,1,0,0,0,0,,,9,9,0,,1644,1644,0,,1,1,1,22,22,0,22,22,0,0
math500,math500_170,pools/bon_candidates/math500_full_500,32,6,6,6,0,0,0,0,0,0,0,,,9,9,0,,3620,3620,0,,,,,,,,,,,
math500,math500_171,pools/bon_candidates/math500_full_500,32,30,12,12,0,1,1,-1,-1,1,1,0,0,5,7,-2,1,1206,1198,8,0,1,0,1,30,30,0,12,12,0,0
math500,math500_172,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,8,8,0,,1293,1293,0,,1,1,1,19,19,0,19,19,0,0
math500,math500_173,pools/bon_candidates/math500_full_500,32,12,12,12,1,1,1,0,0,0,0,,,6,6,0,,1892,1892,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_174,pools/bon_candidates/math500_full_500,32,25,25,28,1,1,1,0,0,0,1,,1,11,11,0,,1233,1233,0,,1,1,1,25,25,0,25,25,0,0
math500,math500_175,pools/bon_candidates/math500_full_500,32,10,10,10,1,1,1,0,0,0,0,,,23,23,0,,1824,1824,0,,1,1,1,10,10,0,10,10,0,0
math500,math500_176,pools/bon_candidates/math500_full_500,32,29,29,29,1,1,1,0,0,0,0,,,5,5,0,,1190,1190,0,,1,1,1,29,29,0,29,29,0,0
math500,math500_177,pools/bon_candidates/math500_full_500,32,31,31,31,0,0,0,0,0,0,0,,,2,2,0,,1508,1508,0,,,,,,,,,,,
math500,math500_178,pools/bon_candidates/math500_full_500,32,5,5,5,1,1,1,0,0,0,0,,,6,6,0,,1134,1134,0,,1,1,1,5,5,0,5,5,0,0
math500,math500_179,pools/bon_candidates/math500_full_500,32,18,18,11,1,1,1,0,0,0,1,,1,4,4,0,,1992,1992,0,,1,1,1,18,18,0,18,18,0,0
math500,math500_180,pools/bon_candidates/math500_full_500,32,25,25,25,1,1,1,0,0,0,0,,,7,7,0,,1023,1023,0,,1,1,1,25,25,0,25,25,0,0
math500,math500_181,pools/bon_candidates/math500_full_500,32,4,4,6,1,1,1,0,0,0,1,,1,5,5,0,,1254,1254,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_182,pools/bon_candidates/math500_full_500,32,3,3,3,1,1,1,0,0,0,0,,,5,5,0,,868,868,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_183,pools/bon_candidates/math500_full_500,32,23,1,23,1,1,1,0,0,1,0,1,,13,10,3,0,2245,1862,383,0,1,1,1,23,23,0,1,1,0,0
math500,math500_184,pools/bon_candidates/math500_full_500,32,15,15,15,1,1,1,0,0,0,0,,,14,14,0,,2646,2646,0,,1,1,1,15,15,0,15,15,0,0
math500,math500_185,pools/bon_candidates/math500_full_500,32,6,6,14,1,1,1,0,0,0,1,,1,5,5,0,,699,699,0,,1,1,1,6,6,0,6,6,0,0
math500,math500_186,pools/bon_candidates/math500_full_500,32,10,9,9,1,1,1,0,0,1,1,1,1,3,9,-6,1,1130,1555,-425,1,1,1,1,10,10,0,9,9,0,0
math500,math500_187,pools/bon_candidates/math500_full_500,32,24,24,24,1,1,1,0,0,0,0,,,2,2,0,,1319,1319,0,,,,,,,,,,,
math500,math500_188,pools/bon_candidates/math500_full_500,32,21,21,21,1,1,1,0,0,0,0,,,24,24,0,,2713,2713,0,,1,1,1,21,21,0,21,21,0,0
math500,math500_189,pools/bon_candidates/math500_full_500,32,27,27,23,1,1,0,0,1,0,1,,0,2,2,0,,3732,3732,0,,,,,,,,,,,
math500,math500_190,pools/bon_candidates/math500_full_500,32,8,8,10,0,0,0,0,0,0,1,,0,5,5,0,,1857,1857,0,,,,,,,,,,,
math500,math500_191,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,7,7,0,,688,688,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_192,pools/bon_candidates/math500_full_500,32,16,4,11,1,1,1,0,0,1,1,1,1,10,12,-2,1,1195,1322,-127,1,1,1,1,16,16,0,4,4,0,0
math500,math500_193,pools/bon_candidates/math500_full_500,32,19,4,18,1,1,1,0,0,1,1,1,1,5,5,0,0,1143,1158,-15,1,1,1,1,19,19,0,4,4,0,0
math500,math500_194,pools/bon_candidates/math500_full_500,32,3,3,15,0,0,0,0,0,0,1,,0,3,3,0,,2215,2215,0,,,,,,,,,,,
math500,math500_195,pools/bon_candidates/math500_full_500,32,26,6,21,1,1,1,0,0,1,1,1,1,6,6,0,0,787,785,2,0,1,1,1,26,26,0,6,6,0,0
math500,math500_196,pools/bon_candidates/math500_full_500,32,30,0,0,1,1,1,0,0,1,1,1,1,7,11,-4,1,643,569,74,0,1,1,1,30,30,0,0,0,0,0
math500,math500_197,pools/bon_candidates/math500_full_500,32,20,18,18,1,1,1,0,0,1,1,1,1,6,9,-3,1,2606,2061,545,0,1,1,1,20,20,0,18,18,0,0
math500,math500_198,pools/bon_candidates/math500_full_500,32,3,3,3,0,0,0,0,0,0,0,,,4,4,0,,1383,1383,0,,,,,,,,,,,
math500,math500_199,pools/bon_candidates/math500_full_500,32,14,8,14,1,1,1,0,0,1,0,1,,5,5,0,0,895,876,19,0,1,1,1,14,14,0,8,8,0,0
math500,math500_200,pools/bon_candidates/math500_full_500,32,10,7,7,1,1,1,0,0,1,1,1,1,2,13,-11,1,1243,1176,67,0,1,1,1,10,10,0,7,7,0,0
math500,math500_201,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,2,2,0,,2106,2106,0,,,,,,,,,,,
math500,math500_202,pools/bon_candidates/math500_full_500,32,28,28,13,0,0,1,0,-1,0,1,,0,2,2,0,,1917,1917,0,,,,,,,,,,,
math500,math500_203,pools/bon_candidates/math500_full_500,32,24,5,24,1,1,1,0,0,1,0,1,,4,4,0,0,1452,1436,16,0,1,1,1,24,24,0,5,5,0,0
math500,math500_204,pools/bon_candidates/math500_full_500,32,20,13,31,0,0,0,0,0,1,1,0,0,4,6,-2,1,2310,2161,149,0,,,,,,,,,,
math500,math500_205,pools/bon_candidates/math500_full_500,32,8,0,10,1,1,1,0,0,1,1,1,1,2,2,0,0,2790,2641,149,0,,,,,,,,,,
math500,math500_206,pools/bon_candidates/math500_full_500,32,15,15,15,1,1,1,0,0,0,0,,,2,2,0,,1330,1330,0,,,,,,,,,,,
math500,math500_207,pools/bon_candidates/math500_full_500,32,18,30,24,1,1,1,0,0,1,1,1,1,6,9,-3,1,1226,1062,164,0,1,1,1,18,18,0,30,30,0,0
math500,math500_208,pools/bon_candidates/math500_full_500,32,13,1,15,1,1,1,0,0,1,1,1,1,6,7,-1,1,1114,1280,-166,1,1,1,1,13,13,0,1,1,0,0
math500,math500_209,pools/bon_candidates/math500_full_500,32,20,20,20,1,1,1,0,0,0,0,,,9,9,0,,1281,1281,0,,1,1,1,20,20,0,20,20,0,0
math500,math500_210,pools/bon_candidates/math500_full_500,32,10,10,10,1,1,1,0,0,0,0,,,2,2,0,,1924,1924,0,,,,,,,,,,,
math500,math500_211,pools/bon_candidates/math500_full_500,32,20,5,20,1,1,1,0,0,1,0,1,,6,9,-3,1,648,788,-140,1,1,1,1,20,20,0,5,5,0,0
math500,math500_212,pools/bon_candidates/math500_full_500,32,5,5,7,1,1,1,0,0,0,1,,1,2,2,0,,1506,1506,0,,,,,,,,,,,
math500,math500_213,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,2,2,0,,1597,1597,0,,,,,,,,,,,
math500,math500_214,pools/bon_candidates/math500_full_500,32,23,4,23,0,0,0,0,0,1,0,0,,8,6,2,0,1954,1867,87,0,,,,,,,,,,
math500,math500_215,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,5,5,0,,851,851,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_216,pools/bon_candidates/math500_full_500,32,31,14,14,1,1,1,0,0,1,1,1,1,2,8,-6,1,1297,1226,71,0,1,1,1,31,14,1,14,14,0,1
math500,math500_217,pools/bon_candidates/math500_full_500,32,15,15,15,0,0,0,0,0,0,0,,,3,3,0,,1923,1923,0,,,,,,,,,,,
math500,math500_218,pools/bon_candidates/math500_full_500,32,10,10,10,1,1,1,0,0,0,0,,,5,5,0,,813,813,0,,1,1,1,10,10,0,10,10,0,0
math500,math500_219,pools/bon_candidates/math500_full_500,32,14,17,24,0,0,0,0,0,1,1,0,0,10,14,-4,1,3656,4493,-837,1,,,,,,,,,,
math500,math500_220,pools/bon_candidates/math500_full_500,32,6,6,6,0,0,0,0,0,0,0,,,5,5,0,,1296,1296,0,,,,,,,,,,,
math500,math500_221,pools/bon_candidates/math500_full_500,32,7,7,16,1,1,1,0,0,0,1,,1,7,7,0,,1509,1509,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_222,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,6,6,0,,1443,1443,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_223,pools/bon_candidates/math500_full_500,32,28,28,28,1,1,1,0,0,0,0,,,5,5,0,,1040,1040,0,,1,1,1,28,28,0,28,28,0,0
math500,math500_224,pools/bon_candidates/math500_full_500,32,19,19,29,0,0,0,0,0,0,1,,0,3,3,0,,1606,1606,0,,,,,,,,,,,
math500,math500_225,pools/bon_candidates/math500_full_500,32,0,1,1,1,1,1,0,0,1,1,1,1,6,11,-5,1,705,1126,-421,1,1,1,1,0,0,0,1,1,0,0
math500,math500_226,pools/bon_candidates/math500_full_500,32,14,14,14,1,1,1,0,0,0,0,,,4,4,0,,1454,1454,0,,1,1,1,14,31,1,14,31,1,0
math500,math500_227,pools/bon_candidates/math500_full_500,32,9,9,9,0,0,0,0,0,0,0,,,4,4,0,,1595,1595,0,,,,,,,,,,,
math500,math500_228,pools/bon_candidates/math500_full_500,32,7,7,5,1,1,1,0,0,0,1,,1,3,3,0,,2476,2476,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_229,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,2,2,0,,1486,1486,0,,,,,,,,,,,
math500,math500_230,pools/bon_candidates/math500_full_500,32,27,20,20,0,0,0,0,0,1,1,0,0,4,10,-6,1,1805,1363,442,0,,,,,,,,,,
math500,math500_231,pools/bon_candidates/math500_full_500,32,21,21,21,1,1,1,0,0,0,0,,,3,3,0,,2317,2317,0,,1,1,1,21,31,1,21,31,1,0
math500,math500_232,pools/bon_candidates/math500_full_500,32,15,15,15,0,0,0,0,0,0,0,,,8,8,0,,2264,2264,0,,,,,,,,,,,
math500,math500_233,pools/bon_candidates/math500_full_500,32,9,9,25,1,1,1,0,0,0,1,,1,2,2,0,,1559,1559,0,,,,,,,,,,,
math500,math500_234,pools/bon_candidates/math500_full_500,32,14,14,14,1,1,1,0,0,0,0,,,8,8,0,,1346,1346,0,,1,1,1,14,14,0,14,14,0,0
math500,math500_235,pools/bon_candidates/math500_full_500,32,29,1,24,0,0,0,0,0,1,1,0,0,7,20,-13,1,1544,1604,-60,1,,,,,,,,,,
math500,math500_236,pools/bon_candidates/math500_full_500,32,17,21,24,0,0,0,0,0,1,1,0,0,3,9,-6,1,1567,2083,-516,1,,,,,,,,,,
math500,math500_237,pools/bon_candidates/math500_full_500,32,6,6,6,1,1,1,0,0,0,0,,,18,18,0,,1036,1036,0,,1,1,1,6,6,0,6,6,0,0
math500,math500_238,pools/bon_candidates/math500_full_500,32,30,4,31,1,1,1,0,0,1,1,1,1,2,2,0,0,1783,2537,-754,1,,,,,,,,,,
math500,math500_239,pools/bon_candidates/math500_full_500,32,21,17,17,1,1,1,0,0,1,1,1,1,4,25,-21,1,3019,3832,-813,1,1,1,1,21,21,0,17,17,0,0
math500,math500_240,pools/bon_candidates/math500_full_500,32,28,28,1,0,0,0,0,0,0,1,,0,10,10,0,,1813,1813,0,,,,,,,,,,,
math500,math500_241,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,12,12,0,,1887,1887,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_242,pools/bon_candidates/math500_full_500,32,12,12,12,0,0,0,0,0,0,0,,,7,7,0,,1898,1898,0,,,,,,,,,,,
math500,math500_243,pools/bon_candidates/math500_full_500,32,9,0,18,1,1,1,0,0,1,1,1,1,3,6,-3,1,1273,1054,219,0,1,1,1,9,9,0,0,0,0,0
math500,math500_244,pools/bon_candidates/math500_full_500,32,18,18,11,1,1,1,0,0,0,1,,1,6,6,0,,2132,2132,0,,1,1,1,18,31,1,18,18,0,1
math500,math500_245,pools/bon_candidates/math500_full_500,32,9,9,9,0,0,0,0,0,0,0,,,10,10,0,,2010,2010,0,,,,,,,,,,,
math500,math500_246,pools/bon_candidates/math500_full_500,32,28,28,28,1,1,1,0,0,0,0,,,3,3,0,,1324,1324,0,,1,1,1,28,28,0,28,28,0,0
math500,math500_247,pools/bon_candidates/math500_full_500,32,31,31,31,0,0,0,0,0,0,0,,,10,10,0,,1409,1409,0,,,,,,,,,,,
math500,math500_248,pools/bon_candidates/math500_full_500,32,16,16,16,0,0,0,0,0,0,0,,,9,9,0,,3540,3540,0,,,,,,,,,,,
math500,math500_249,pools/bon_candidates/math500_full_500,32,30,8,11,1,1,1,0,0,1,1,1,1,2,9,-7,1,1495,2103,-608,1,1,1,1,30,30,0,8,8,0,0
math500,math500_250,pools/bon_candidates/math500_full_500,32,22,22,22,1,1,1,0,0,0,0,,,6,6,0,,1445,1445,0,,1,1,1,22,22,0,22,22,0,0
math500,math500_251,pools/bon_candidates/math500_full_500,32,23,23,23,1,1,1,0,0,0,0,,,2,2,0,,2115,2115,0,,,,,,,,,,,
math500,math500_252,pools/bon_candidates/math500_full_500,32,7,2,14,1,1,1,0,0,1,1,1,1,3,9,-6,1,1339,1562,-223,1,1,1,1,7,7,0,2,2,0,0
math500,math500_253,pools/bon_candidates/math500_full_500,32,11,0,0,0,0,0,0,0,1,1,0,0,5,8,-3,1,825,854,-29,1,,,,,,,,,,
math500,math500_254,pools/bon_candidates/math500_full_500,32,5,5,5,1,1,1,0,0,0,0,,,7,7,0,,1681,1681,0,,1,1,1,5,5,0,5,5,0,0
math500,math500_255,pools/bon_candidates/math500_full_500,32,13,0,29,0,0,0,0,0,1,1,0,0,7,6,1,0,1437,1325,112,0,,,,,,,,,,
math500,math500_256,pools/bon_candidates/math500_full_500,32,4,4,0,0,0,0,0,0,0,1,,0,2,2,0,,1253,1253,0,,,,,,,,,,,
math500,math500_257,pools/bon_candidates/math500_full_500,32,6,6,4,0,0,0,0,0,0,1,,0,3,3,0,,1181,1181,0,,,,,,,,,,,
math500,math500_258,pools/bon_candidates/math500_full_500,32,26,2,26,1,1,1,0,0,1,0,1,,6,7,-1,1,1318,1355,-37,1,1,1,1,26,26,0,2,2,0,0
math500,math500_259,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,6,6,0,,933,933,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_260,pools/bon_candidates/math500_full_500,32,20,8,20,1,1,1,0,0,1,0,1,,8,8,0,0,1563,1574,-11,1,1,1,1,20,20,0,8,8,0,0
math500,math500_261,pools/bon_candidates/math500_full_500,32,21,21,21,1,1,1,0,0,0,0,,,2,2,0,,962,962,0,,,,,,,,,,,
math500,math500_262,pools/bon_candidates/math500_full_500,32,3,2,3,1,1,1,0,0,1,0,1,,4,4,0,0,661,708,-47,1,1,1,1,3,3,0,2,2,0,0
math500,math500_263,pools/bon_candidates/math500_full_500,32,1,8,8,1,1,1,0,0,1,1,1,1,4,9,-5,1,1128,1262,-134,1,1,1,1,1,1,0,8,8,0,0
math500,math500_264,pools/bon_candidates/math500_full_500,32,3,2,2,0,0,0,0,0,1,1,0,0,3,18,-15,1,3329,3090,239,0,,,,,,,,,,
math500,math500_265,pools/bon_candidates/math500_full_500,32,0,0,4,1,1,1,0,0,0,1,,1,7,7,0,,913,913,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_266,pools/bon_candidates/math500_full_500,32,17,1,17,0,0,0,0,0,1,0,0,,5,3,2,0,1786,1958,-172,1,,,,,,,,,,
math500,math500_267,pools/bon_candidates/math500_full_500,32,26,26,17,1,1,1,0,0,0,1,,1,2,2,0,,1964,1964,0,,,,,,,,,,,
math500,math500_268,pools/bon_candidates/math500_full_500,32,7,3,7,1,1,1,0,0,1,0,1,,4,4,0,0,875,840,35,0,1,1,1,7,7,0,3,3,0,0
math500,math500_269,pools/bon_candidates/math500_full_500,32,31,16,31,1,1,1,0,0,1,0,1,,14,12,2,0,1353,1405,-52,1,1,1,1,31,16,1,16,16,0,1
math500,math500_270,pools/bon_candidates/math500_full_500,32,1,0,14,1,1,1,0,0,1,1,1,1,5,6,-1,1,1339,1318,21,0,1,1,1,1,1,0,0,0,0,0
math500,math500_271,pools/bon_candidates/math500_full_500,32,23,23,30,1,1,1,0,0,0,1,,1,4,4,0,,1210,1210,0,,1,1,1,23,23,0,23,23,0,0
math500,math500_272,pools/bon_candidates/math500_full_500,32,0,0,8,0,0,0,0,0,0,1,,0,9,9,0,,1477,1477,0,,,,,,,,,,,
math500,math500_273,pools/bon_candidates/math500_full_500,32,13,13,17,1,1,1,0,0,0,1,,1,6,6,0,,1233,1233,0,,1,1,1,13,13,0,13,13,0,0
math500,math500_274,pools/bon_candidates/math500_full_500,32,1,29,1,1,0,1,1,0,1,0,0,,6,6,0,0,1654,1478,176,0,,,,,,,,,,
math500,math500_275,pools/bon_candidates/math500_full_500,32,12,12,12,1,1,1,0,0,0,0,,,3,3,0,,659,659,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_276,pools/bon_candidates/math500_full_500,32,28,28,28,1,1,1,0,0,0,0,,,8,8,0,,1447,1447,0,,1,1,1,28,28,0,28,28,0,0
math500,math500_277,pools/bon_candidates/math500_full_500,32,24,24,24,1,1,1,0,0,0,0,,,3,3,0,,569,569,0,,1,1,1,24,31,1,24,24,0,1
math500,math500_278,pools/bon_candidates/math500_full_500,32,6,6,6,1,1,1,0,0,0,0,,,8,8,0,,889,889,0,,1,1,1,6,6,0,6,6,0,0
math500,math500_279,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,11,11,0,,2145,2145,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_280,pools/bon_candidates/math500_full_500,32,25,25,26,1,1,1,0,0,0,1,,1,3,3,0,,1141,1141,0,,1,1,1,25,25,0,25,25,0,0
math500,math500_281,pools/bon_candidates/math500_full_500,32,23,9,9,1,0,0,1,1,1,1,0,0,3,14,-11,1,2830,2425,405,0,,,,,,,,,,
math500,math500_282,pools/bon_candidates/math500_full_500,32,19,19,24,1,1,1,0,0,0,1,,1,2,2,0,,1576,1576,0,,,,,,,,,,,
math500,math500_283,pools/bon_candidates/math500_full_500,32,10,0,11,1,1,1,0,0,1,1,1,1,5,5,0,0,976,974,2,0,1,1,1,10,10,0,0,0,0,0
math500,math500_284,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,2,2,0,,1701,1701,0,,,,,,,,,,,
math500,math500_285,pools/bon_candidates/math500_full_500,32,8,15,21,0,0,0,0,0,1,1,0,0,3,12,-9,1,3760,3669,91,0,,,,,,,,,,
math500,math500_286,pools/bon_candidates/math500_full_500,32,7,4,28,0,0,0,0,0,1,1,0,0,6,13,-7,1,3195,2854,341,0,,,,,,,,,,
math500,math500_287,pools/bon_candidates/math500_full_500,32,1,3,31,1,1,1,0,0,1,1,1,1,10,7,3,0,2305,1670,635,0,1,1,1,1,1,0,3,3,0,0
math500,math500_288,pools/bon_candidates/math500_full_500,32,18,2,18,1,1,1,0,0,1,0,1,,14,12,2,0,2853,2817,36,0,1,1,1,18,18,0,2,2,0,0
math500,math500_289,pools/bon_candidates/math500_full_500,32,23,10,10,1,1,1,0,0,1,1,1,1,4,10,-6,1,1377,1307,70,0,1,1,1,23,23,0,10,10,0,0
math500,math500_290,pools/bon_candidates/math500_full_500,32,3,0,3,1,1,1,0,0,1,0,1,,27,27,0,0,1901,1910,-9,1,1,1,1,3,3,0,0,0,0,0
math500,math500_291,pools/bon_candidates/math500_full_500,32,9,9,9,1,1,1,0,0,0,0,,,6,6,0,,1393,1393,0,,1,1,1,9,9,0,9,9,0,0
math500,math500_292,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,33,33,0,,2452,2452,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_293,pools/bon_candidates/math500_full_500,32,5,2,27,1,1,1,0,0,1,1,1,1,10,9,1,0,1221,1305,-84,1,1,1,1,5,5,0,2,2,0,0
math500,math500_294,pools/bon_candidates/math500_full_500,32,31,22,10,1,1,1,0,0,1,1,1,1,6,7,-1,1,2400,2379,21,0,1,1,1,31,22,1,22,22,0,1
math500,math500_295,pools/bon_candidates/math500_full_500,32,24,24,0,0,0,0,0,0,0,1,,0,3,3,0,,2015,2015,0,,,,,,,,,,,
math500,math500_296,pools/bon_candidates/math500_full_500,32,23,23,0,0,0,0,0,0,0,1,,0,5,5,0,,3389,3389,0,,,,,,,,,,,
math500,math500_297,pools/bon_candidates/math500_full_500,32,10,10,25,1,1,1,0,0,0,1,,1,2,2,0,,2103,2103,0,,,,,,,,,,,
math500,math500_298,pools/bon_candidates/math500_full_500,32,3,31,31,1,1,1,0,0,1,1,1,1,2,8,-6,1,2890,2609,281,0,1,1,1,3,3,0,31,31,0,0
math500,math500_299,pools/bon_candidates/math500_full_500,32,28,28,28,1,1,1,0,0,0,0,,,5,5,0,,1453,1453,0,,1,1,1,28,28,0,28,28,0,0
math500,math500_300,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,8,8,0,,1109,1109,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_301,pools/bon_candidates/math500_full_500,32,22,22,22,1,1,1,0,0,0,0,,,3,3,0,,3281,3281,0,,1,1,1,22,31,1,22,22,0,1
math500,math500_302,pools/bon_candidates/math500_full_500,32,5,5,5,1,1,1,0,0,0,0,,,2,2,0,,1944,1944,0,,,,,,,,,,,
math500,math500_303,pools/bon_candidates/math500_full_500,32,1,14,17,0,0,0,0,0,1,1,0,0,8,10,-2,1,2801,3304,-503,1,,,,,,,,,,
math500,math500_304,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,7,7,0,,1636,1636,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_305,pools/bon_candidates/math500_full_500,32,17,17,17,0,0,0,0,0,0,0,,,7,7,0,,1546,1546,0,,,,,,,,,,,
math500,math500_306,pools/bon_candidates/math500_full_500,32,4,7,18,0,0,0,0,0,1,1,0,0,6,6,0,0,2754,2343,411,0,,,,,,,,,,
math500,math500_307,pools/bon_candidates/math500_full_500,32,18,18,11,1,1,1,0,0,0,1,,1,2,2,0,,1561,1561,0,,,,,,,,,,,
math500,math500_308,pools/bon_candidates/math500_full_500,32,17,24,10,0,0,0,0,0,1,1,0,0,2,5,-3,1,2916,2847,69,0,,,,,,,,,,
math500,math500_309,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,2,2,0,,1067,1067,0,,,,,,,,,,,
math500,math500_310,pools/bon_candidates/math500_full_500,32,15,15,15,1,1,1,0,0,0,0,,,8,8,0,,1114,1114,0,,1,1,1,15,15,0,15,15,0,0
math500,math500_311,pools/bon_candidates/math500_full_500,32,14,14,14,1,1,1,0,0,0,0,,,8,8,0,,1517,1517,0,,1,1,1,14,14,0,14,14,0,0
math500,math500_312,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,6,6,0,,766,766,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_313,pools/bon_candidates/math500_full_500,32,4,17,4,1,1,1,0,0,1,0,1,,5,4,1,0,1717,1939,-222,1,1,1,1,4,4,0,17,17,0,0
math500,math500_314,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,2,2,0,,1381,1381,0,,,,,,,,,,,
math500,math500_315,pools/bon_candidates/math500_full_500,32,18,18,31,1,1,1,0,0,0,1,,1,3,3,0,,1496,1496,0,,1,1,1,18,31,1,18,18,0,1
math500,math500_316,pools/bon_candidates/math500_full_500,32,18,14,18,1,1,1,0,0,1,0,1,,11,7,4,0,2234,2613,-379,1,1,1,1,18,18,0,14,14,0,0
math500,math500_317,pools/bon_candidates/math500_full_500,32,16,16,16,1,1,1,0,0,0,0,,,3,3,0,,2988,2988,0,,1,1,1,16,16,0,16,16,0,0
math500,math500_318,pools/bon_candidates/math500_full_500,32,7,7,26,1,1,1,0,0,0,1,,1,4,4,0,,943,943,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_319,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,7,7,0,,863,863,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_320,pools/bon_candidates/math500_full_500,32,18,1,4,1,1,1,0,0,1,1,1,1,4,19,-15,1,1769,1510,259,0,1,1,1,18,18,0,1,1,0,0
math500,math500_321,pools/bon_candidates/math500_full_500,32,31,9,31,1,1,1,0,0,1,0,1,,5,6,-1,1,1183,1309,-126,1,1,1,1,31,9,1,9,9,0,1
math500,math500_322,pools/bon_candidates/math500_full_500,32,8,8,8,1,1,1,0,0,0,0,,,6,6,0,,751,751,0,,1,1,1,8,8,0,8,8,0,0
math500,math500_323,pools/bon_candidates/math500_full_500,32,22,28,22,0,0,0,0,0,1,0,0,,4,5,-1,1,1721,1689,32,0,,,,,,,,,,
math500,math500_324,pools/bon_candidates/math500_full_500,32,25,7,25,1,1,1,0,0,1,0,1,,14,16,-2,1,2852,3328,-476,1,1,1,1,25,25,0,7,7,0,0
math500,math500_325,pools/bon_candidates/math500_full_500,32,6,6,6,1,1,1,0,0,0,0,,,12,12,0,,1578,1578,0,,1,1,1,6,6,0,6,6,0,0
math500,math500_326,pools/bon_candidates/math500_full_500,32,11,25,25,0,0,0,0,0,1,1,0,0,7,13,-6,1,2286,2404,-118,1,,,,,,,,,,
math500,math500_327,pools/bon_candidates/math500_full_500,32,31,31,31,0,0,0,0,0,0,0,,,19,19,0,,2674,2674,0,,,,,,,,,,,
math500,math500_328,pools/bon_candidates/math500_full_500,32,0,0,21,1,1,1,0,0,0,1,,1,3,3,0,,2389,2389,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_329,pools/bon_candidates/math500_full_500,32,9,9,31,1,1,1,0,0,0,1,,1,2,2,0,,741,741,0,,,,,,,,,,,
math500,math500_330,pools/bon_candidates/math500_full_500,32,8,8,5,1,1,1,0,0,0,1,,1,4,4,0,,2030,2030,0,,1,1,1,8,8,0,8,8,0,0
math500,math500_331,pools/bon_candidates/math500_full_500,32,30,4,4,1,1,1,0,0,1,1,1,1,3,12,-9,1,2102,2233,-131,1,1,1,1,30,30,0,4,4,0,0
math500,math500_332,pools/bon_candidates/math500_full_500,32,30,30,30,0,0,0,0,0,0,0,,,8,8,0,,1795,1795,0,,,,,,,,,,,
math500,math500_333,pools/bon_candidates/math500_full_500,32,22,11,22,1,1,1,0,0,1,0,1,,13,10,3,0,1721,1550,171,0,1,1,1,22,22,0,11,11,0,0
math500,math500_334,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,7,7,0,,1091,1091,0,,1,1,1,19,19,0,19,19,0,0
math500,math500_335,pools/bon_candidates/math500_full_500,32,18,18,18,1,1,1,0,0,0,0,,,7,7,0,,2148,2148,0,,1,1,1,18,18,0,18,18,0,0
math500,math500_336,pools/bon_candidates/math500_full_500,32,4,4,15,1,1,1,0,0,0,1,,1,4,4,0,,604,604,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_337,pools/bon_candidates/math500_full_500,32,14,14,14,1,1,1,0,0,0,0,,,7,7,0,,894,894,0,,1,1,1,14,14,0,14,14,0,0
math500,math500_338,pools/bon_candidates/math500_full_500,32,23,23,23,0,0,0,0,0,0,0,,,4,4,0,,1057,1057,0,,,,,,,,,,,
math500,math500_339,pools/bon_candidates/math500_full_500,32,31,9,10,1,1,1,0,0,1,1,1,1,5,8,-3,1,1667,1483,184,0,1,1,1,31,31,0,9,9,0,0
math500,math500_340,pools/bon_candidates/math500_full_500,32,1,1,1,0,0,0,0,0,0,0,,,33,33,0,,3854,3854,0,,,,,,,,,,,
math500,math500_341,pools/bon_candidates/math500_full_500,32,18,7,18,1,1,1,0,0,1,0,1,,15,14,1,0,1417,1197,220,0,1,1,1,18,18,0,7,7,0,0
math500,math500_342,pools/bon_candidates/math500_full_500,32,16,16,16,1,1,1,0,0,0,0,,,6,6,0,,1022,1022,0,,1,1,1,16,16,0,16,16,0,0
math500,math500_343,pools/bon_candidates/math500_full_500,32,26,26,26,0,0,0,0,0,0,0,,,2,2,0,,1725,1725,0,,,,,,,,,,,
math500,math500_344,pools/bon_candidates/math500_full_500,32,28,28,6,1,1,1,0,0,0,1,,1,2,2,0,,1080,1080,0,,,,,,,,,,,
math500,math500_345,pools/bon_candidates/math500_full_500,32,26,26,26,1,1,1,0,0,0,0,,,2,2,0,,746,746,0,,,,,,,,,,,
math500,math500_346,pools/bon_candidates/math500_full_500,32,3,3,3,1,1,1,0,0,0,0,,,15,15,0,,948,948,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_347,pools/bon_candidates/math500_full_500,32,2,0,2,0,0,0,0,0,1,0,0,,6,6,0,0,953,914,39,0,,,,,,,,,,
math500,math500_348,pools/bon_candidates/math500_full_500,32,24,24,2,1,1,1,0,0,0,1,,1,2,2,0,,970,970,0,,,,,,,,,,,
math500,math500_349,pools/bon_candidates/math500_full_500,32,4,4,2,0,0,0,0,0,0,1,,0,2,2,0,,1131,1131,0,,,,,,,,,,,
math500,math500_350,pools/bon_candidates/math500_full_500,32,2,12,12,1,1,1,0,0,1,1,1,1,4,6,-2,1,980,981,-1,1,1,1,1,2,2,0,12,12,0,0
math500,math500_351,pools/bon_candidates/math500_full_500,32,5,13,13,1,1,1,0,0,1,1,1,1,6,12,-6,1,2086,2046,40,0,1,1,1,5,5,0,13,13,0,0
math500,math500_352,pools/bon_candidates/math500_full_500,32,29,30,13,0,0,0,0,0,1,1,0,0,10,28,-18,1,2949,2710,239,0,,,,,,,,,,
math500,math500_353,pools/bon_candidates/math500_full_500,32,25,12,25,1,1,1,0,0,1,0,1,,3,3,0,0,1322,1670,-348,1,1,1,1,25,25,0,12,12,0,0
math500,math500_354,pools/bon_candidates/math500_full_500,32,2,9,9,1,1,1,0,0,1,1,1,1,2,7,-5,1,1380,1404,-24,1,1,1,1,2,2,0,9,9,0,0
math500,math500_355,pools/bon_candidates/math500_full_500,32,17,17,7,0,0,0,0,0,0,1,,0,16,16,0,,1951,1951,0,,,,,,,,,,,
math500,math500_356,pools/bon_candidates/math500_full_500,32,30,30,3,1,1,1,0,0,0,1,,1,3,3,0,,1742,1742,0,,1,1,1,30,30,0,30,30,0,0
math500,math500_357,pools/bon_candidates/math500_full_500,32,20,3,20,1,1,1,0,0,1,0,1,,9,9,0,0,1688,1529,159,0,1,1,1,20,20,0,3,3,0,0
math500,math500_358,pools/bon_candidates/math500_full_500,32,9,13,9,0,0,0,0,0,1,0,0,,8,8,0,0,1675,1690,-15,1,,,,,,,,,,
math500,math500_359,pools/bon_candidates/math500_full_500,32,15,15,2,1,1,1,0,0,0,1,,1,3,3,0,,1995,1995,0,,1,1,1,15,15,0,15,15,0,0
math500,math500_360,pools/bon_candidates/math500_full_500,32,9,1,28,0,0,0,0,0,1,1,0,0,15,11,4,0,1719,2198,-479,1,,,,,,,,,,
math500,math500_361,pools/bon_candidates/math500_full_500,32,3,3,12,1,1,1,0,0,0,1,,1,2,2,0,,1794,1794,0,,,,,,,,,,,
math500,math500_362,pools/bon_candidates/math500_full_500,32,16,16,28,0,0,0,0,0,0,1,,0,2,2,0,,1181,1181,0,,,,,,,,,,,
math500,math500_363,pools/bon_candidates/math500_full_500,32,14,14,24,1,1,1,0,0,0,1,,1,7,7,0,,796,796,0,,1,1,1,14,14,0,14,14,0,0
math500,math500_364,pools/bon_candidates/math500_full_500,32,18,16,18,1,1,1,0,0,1,0,1,,2,2,0,0,1803,1593,210,0,,,,,,,,,,
math500,math500_365,pools/bon_candidates/math500_full_500,32,9,9,9,1,1,1,0,0,0,0,,,26,26,0,,2423,2423,0,,1,1,1,9,31,1,9,9,0,1
math500,math500_366,pools/bon_candidates/math500_full_500,32,23,23,14,1,1,1,0,0,0,1,,1,4,4,0,,1444,1444,0,,1,1,1,23,23,0,23,23,0,0
math500,math500_367,pools/bon_candidates/math500_full_500,32,5,5,5,1,1,1,0,0,0,0,,,7,7,0,,812,812,0,,1,1,1,5,5,0,5,5,0,0
math500,math500_368,pools/bon_candidates/math500_full_500,32,31,31,23,1,1,1,0,0,0,1,,1,3,3,0,,1336,1336,0,,1,1,1,31,31,0,31,30,1,-1
math500,math500_369,pools/bon_candidates/math500_full_500,32,24,24,3,0,0,0,0,0,0,1,,0,13,13,0,,1363,1363,0,,,,,,,,,,,
math500,math500_370,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,6,6,0,,942,942,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_371,pools/bon_candidates/math500_full_500,32,31,31,31,0,0,0,0,0,0,0,,,15,15,0,,2463,2463,0,,,,,,,,,,,
math500,math500_372,pools/bon_candidates/math500_full_500,32,10,10,10,0,0,0,0,0,0,0,,,11,11,0,,2170,2170,0,,,,,,,,,,,
math500,math500_373,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,8,8,0,,1383,1383,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_374,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,5,5,0,,747,747,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_375,pools/bon_candidates/math500_full_500,32,14,9,23,1,1,1,0,0,1,1,1,1,2,8,-6,1,1436,1468,-32,1,1,1,1,14,14,0,9,9,0,0
math500,math500_376,pools/bon_candidates/math500_full_500,32,1,7,11,1,1,1,0,0,1,1,1,1,2,11,-9,1,1516,1802,-286,1,1,1,1,1,1,0,7,7,0,0
math500,math500_377,pools/bon_candidates/math500_full_500,32,13,13,4,0,0,1,0,-1,0,1,,0,7,7,0,,1476,1476,0,,,,,,,,,,,
math500,math500_378,pools/bon_candidates/math500_full_500,32,12,12,12,1,1,1,0,0,0,0,,,2,2,0,,1398,1398,0,,,,,,,,,,,
math500,math500_379,pools/bon_candidates/math500_full_500,32,25,25,12,1,1,1,0,0,0,1,,1,3,3,0,,2454,2454,0,,1,1,1,25,25,0,25,25,0,0
math500,math500_380,pools/bon_candidates/math500_full_500,32,14,29,24,1,1,1,0,0,1,1,1,1,9,11,-2,1,1953,2129,-176,1,1,1,1,14,14,0,29,29,0,0
math500,math500_381,pools/bon_candidates/math500_full_500,32,15,15,30,0,0,0,0,0,0,1,,0,9,9,0,,3044,3044,0,,,,,,,,,,,
math500,math500_382,pools/bon_candidates/math500_full_500,32,31,6,18,1,1,1,0,0,1,1,1,1,12,13,-1,1,2556,2132,424,0,1,1,1,31,9,1,6,6,0,1
math500,math500_383,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,9,9,0,,1667,1667,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_384,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,6,6,0,,670,670,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_385,pools/bon_candidates/math500_full_500,32,3,3,3,1,1,1,0,0,0,0,,,5,5,0,,1584,1584,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_386,pools/bon_candidates/math500_full_500,32,28,1,28,1,1,1,0,0,1,0,1,,6,7,-1,1,1169,838,331,0,1,1,1,28,28,0,1,1,0,0
math500,math500_387,pools/bon_candidates/math500_full_500,32,12,12,12,1,1,1,0,0,0,0,,,9,9,0,,757,757,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_388,pools/bon_candidates/math500_full_500,32,0,0,25,0,0,0,0,0,0,1,,0,8,8,0,,1105,1105,0,,,,,,,,,,,
math500,math500_389,pools/bon_candidates/math500_full_500,32,26,17,27,1,1,1,0,0,1,1,1,1,3,9,-6,1,1352,1374,-22,1,1,1,1,26,26,0,17,17,0,0
math500,math500_390,pools/bon_candidates/math500_full_500,32,8,8,21,1,1,1,0,0,0,1,,1,2,2,0,,2125,2125,0,,,,,,,,,,,
math500,math500_391,pools/bon_candidates/math500_full_500,32,21,21,21,1,1,1,0,0,0,0,,,21,21,0,,2619,2619,0,,1,1,1,21,21,0,21,21,0,0
math500,math500_392,pools/bon_candidates/math500_full_500,32,22,22,25,0,0,0,0,0,0,1,,0,15,15,0,,2323,2323,0,,,,,,,,,,,
math500,math500_393,pools/bon_candidates/math500_full_500,32,10,10,10,0,0,0,0,0,0,0,,,9,9,0,,2030,2030,0,,,,,,,,,,,
math500,math500_394,pools/bon_candidates/math500_full_500,32,1,8,6,1,1,1,0,0,1,1,1,1,6,9,-3,1,2251,2289,-38,1,1,1,1,1,1,0,8,8,0,0
math500,math500_395,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,9,9,0,,762,762,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_396,pools/bon_candidates/math500_full_500,32,11,11,11,0,0,0,0,0,0,0,,,20,20,0,,2480,2480,0,,,,,,,,,,,
math500,math500_397,pools/bon_candidates/math500_full_500,32,11,11,11,1,1,1,0,0,0,0,,,7,7,0,,735,735,0,,1,1,1,11,11,0,11,11,0,0
math500,math500_398,pools/bon_candidates/math500_full_500,32,26,26,26,0,0,0,0,0,0,0,,,12,12,0,,2160,2160,0,,,,,,,,,,,
math500,math500_399,pools/bon_candidates/math500_full_500,32,0,0,0,1,1,1,0,0,0,0,,,3,3,0,,254,254,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_400,pools/bon_candidates/math500_full_500,32,14,14,20,0,0,0,0,0,0,1,,0,4,4,0,,2481,2481,0,,,,,,,,,,,
math500,math500_401,pools/bon_candidates/math500_full_500,32,2,2,2,0,0,0,0,0,0,0,,,6,6,0,,2771,2771,0,,,,,,,,,,,
math500,math500_402,pools/bon_candidates/math500_full_500,32,21,21,21,1,1,1,0,0,0,0,,,3,3,0,,1729,1729,0,,1,1,1,21,21,0,21,21,0,0
math500,math500_403,pools/bon_candidates/math500_full_500,32,6,20,6,1,1,1,0,0,1,0,1,,14,15,-1,1,2859,1775,1084,0,1,1,1,6,6,0,20,20,0,0
math500,math500_404,pools/bon_candidates/math500_full_500,32,27,27,27,1,1,1,0,0,0,0,,,8,8,0,,1317,1317,0,,1,1,1,27,27,0,27,27,0,0
math500,math500_405,pools/bon_candidates/math500_full_500,32,19,11,19,1,1,1,0,0,1,0,1,,3,3,0,0,1042,978,64,0,1,1,1,19,19,0,11,11,0,0
math500,math500_406,pools/bon_candidates/math500_full_500,32,8,1,13,1,1,1,0,0,1,1,1,1,5,6,-1,1,454,519,-65,1,1,1,1,8,8,0,1,1,0,0
math500,math500_407,pools/bon_candidates/math500_full_500,32,12,12,22,1,1,1,0,0,0,1,,1,13,13,0,,1474,1474,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_408,pools/bon_candidates/math500_full_500,32,21,2,25,0,0,0,0,0,1,1,0,0,4,5,-1,1,2919,2877,42,0,,,,,,,,,,
math500,math500_409,pools/bon_candidates/math500_full_500,32,2,2,13,1,1,1,0,0,0,1,,1,3,3,0,,2106,2106,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_410,pools/bon_candidates/math500_full_500,32,16,10,10,1,1,1,0,0,1,1,1,1,5,10,-5,1,1278,1467,-189,1,1,1,1,16,16,0,10,10,0,0
math500,math500_411,pools/bon_candidates/math500_full_500,32,20,20,20,1,1,1,0,0,0,0,,,6,6,0,,1179,1179,0,,1,1,1,20,20,0,20,20,0,0
math500,math500_412,pools/bon_candidates/math500_full_500,32,29,29,29,1,1,1,0,0,0,0,,,8,8,0,,1851,1851,0,,1,1,1,29,29,0,29,29,0,0
math500,math500_413,pools/bon_candidates/math500_full_500,32,18,18,18,1,1,1,0,0,0,0,,,3,3,0,,1159,1159,0,,1,1,1,18,18,0,18,18,0,0
math500,math500_414,pools/bon_candidates/math500_full_500,32,25,25,25,1,1,1,0,0,0,0,,,11,11,0,,1317,1317,0,,1,1,1,25,25,0,25,25,0,0
math500,math500_415,pools/bon_candidates/math500_full_500,32,18,18,29,1,1,1,0,0,0,1,,1,8,8,0,,1633,1633,0,,1,1,1,18,18,0,18,18,0,0
math500,math500_416,pools/bon_candidates/math500_full_500,32,14,14,11,0,0,0,0,0,0,1,,0,2,2,0,,1179,1179,0,,,,,,,,,,,
math500,math500_417,pools/bon_candidates/math500_full_500,32,2,2,30,1,1,1,0,0,0,1,,1,3,3,0,,803,803,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_418,pools/bon_candidates/math500_full_500,32,0,0,13,1,1,1,0,0,0,1,,1,4,4,0,,1323,1323,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_419,pools/bon_candidates/math500_full_500,32,6,5,21,1,1,0,0,1,1,1,1,0,4,5,-1,1,2473,2528,-55,1,1,1,1,6,6,0,5,5,0,0
math500,math500_420,pools/bon_candidates/math500_full_500,32,25,0,8,0,0,0,0,0,1,1,0,0,8,8,0,0,1326,1337,-11,1,,,,,,,,,,
math500,math500_421,pools/bon_candidates/math500_full_500,32,0,0,22,1,1,1,0,0,0,1,,1,2,2,0,,1876,1876,0,,,,,,,,,,,
math500,math500_422,pools/bon_candidates/math500_full_500,32,20,20,7,0,0,0,0,0,0,1,,0,3,3,0,,3051,3051,0,,,,,,,,,,,
math500,math500_423,pools/bon_candidates/math500_full_500,32,30,22,22,1,1,1,0,0,1,1,1,1,2,19,-17,1,2165,2282,-117,1,1,1,1,30,30,0,22,22,0,0
math500,math500_424,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,10,10,0,,1389,1389,0,,1,1,1,19,19,0,19,19,0,0
math500,math500_425,pools/bon_candidates/math500_full_500,32,17,17,17,1,1,1,0,0,0,0,,,9,9,0,,2398,2398,0,,1,1,1,17,17,0,17,17,0,0
math500,math500_426,pools/bon_candidates/math500_full_500,32,24,24,26,1,1,1,0,0,0,1,,1,4,4,0,,2102,2102,0,,1,1,1,24,24,0,24,24,0,0
math500,math500_427,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,6,6,0,,930,930,0,,1,1,1,19,19,0,19,19,0,0
math500,math500_428,pools/bon_candidates/math500_full_500,32,12,12,12,1,1,1,0,0,0,0,,,4,4,0,,1744,1744,0,,1,1,1,12,12,0,12,12,0,0
math500,math500_429,pools/bon_candidates/math500_full_500,32,24,9,31,1,1,1,0,0,1,1,1,1,7,6,1,0,1444,1482,-38,1,1,1,1,24,24,0,9,9,0,0
math500,math500_430,pools/bon_candidates/math500_full_500,32,23,23,23,1,1,1,0,0,0,0,,,3,3,0,,294,294,0,,1,1,1,23,23,0,23,23,0,0
math500,math500_431,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,9,9,0,,2044,2044,0,,1,1,1,19,19,0,19,19,0,0
math500,math500_432,pools/bon_candidates/math500_full_500,32,8,8,8,0,0,0,0,0,0,0,,,25,25,0,,3549,3549,0,,,,,,,,,,,
math500,math500_433,pools/bon_candidates/math500_full_500,32,6,6,6,1,1,1,0,0,0,0,,,2,2,0,,1638,1638,0,,,,,,,,,,,
math500,math500_434,pools/bon_candidates/math500_full_500,32,23,23,22,1,1,1,0,0,0,1,,1,4,4,0,,1774,1774,0,,1,1,1,23,23,0,23,23,0,0
math500,math500_435,pools/bon_candidates/math500_full_500,32,28,28,28,1,1,1,0,0,0,0,,,2,2,0,,1846,1846,0,,,,,,,,,,,
math500,math500_436,pools/bon_candidates/math500_full_500,32,20,2,30,1,1,1,0,0,1,1,1,1,16,19,-3,1,2375,2839,-464,1,1,1,1,20,31,1,2,2,0,1
math500,math500_437,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,3,3,0,,1841,1841,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_438,pools/bon_candidates/math500_full_500,32,7,7,7,1,1,1,0,0,0,0,,,5,5,0,,963,963,0,,1,1,1,7,7,0,7,7,0,0
math500,math500_439,pools/bon_candidates/math500_full_500,32,4,24,26,1,1,1,0,0,1,1,1,1,5,6,-1,1,2433,2517,-84,1,1,1,1,4,4,0,24,24,0,0
math500,math500_440,pools/bon_candidates/math500_full_500,32,7,0,7,1,1,1,0,0,1,0,1,,7,19,-12,1,854,911,-57,1,1,1,1,7,7,0,0,0,0,0
math500,math500_441,pools/bon_candidates/math500_full_500,32,1,1,31,1,1,1,0,0,0,1,,1,7,7,0,,1743,1743,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_442,pools/bon_candidates/math500_full_500,32,0,0,29,1,1,1,0,0,0,1,,1,8,8,0,,763,763,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_443,pools/bon_candidates/math500_full_500,32,8,8,22,1,1,1,0,0,0,1,,1,5,5,0,,921,921,0,,1,1,1,8,8,0,8,8,0,0
math500,math500_444,pools/bon_candidates/math500_full_500,32,29,29,29,0,0,0,0,0,0,0,,,18,18,0,,3773,3773,0,,,,,,,,,,,
math500,math500_445,pools/bon_candidates/math500_full_500,32,0,0,0,0,0,0,0,0,0,0,,,17,17,0,,2319,2319,0,,,,,,,,,,,
math500,math500_446,pools/bon_candidates/math500_full_500,32,6,4,12,1,1,1,0,0,1,1,1,1,3,10,-7,1,1671,1737,-66,1,1,1,1,6,6,0,4,4,0,0
math500,math500_447,pools/bon_candidates/math500_full_500,32,16,16,16,1,1,1,0,0,0,0,,,3,3,0,,1179,1179,0,,1,1,1,16,16,0,16,16,0,0
math500,math500_448,pools/bon_candidates/math500_full_500,32,3,0,23,1,1,1,0,0,1,1,1,1,9,15,-6,1,1573,1705,-132,1,1,1,1,3,3,0,0,0,0,0
math500,math500_449,pools/bon_candidates/math500_full_500,32,4,4,7,1,1,1,0,0,0,1,,1,6,6,0,,671,671,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_450,pools/bon_candidates/math500_full_500,32,10,10,10,1,1,1,0,0,0,0,,,2,2,0,,1703,1703,0,,,,,,,,,,,
math500,math500_451,pools/bon_candidates/math500_full_500,32,2,2,22,0,0,0,0,0,0,1,,0,2,2,0,,1625,1625,0,,,,,,,,,,,
math500,math500_452,pools/bon_candidates/math500_full_500,32,8,8,8,1,1,1,0,0,0,0,,,2,2,0,,1478,1478,0,,,,,,,,,,,
math500,math500_453,pools/bon_candidates/math500_full_500,32,5,5,5,1,1,1,0,0,0,0,,,7,7,0,,1160,1160,0,,1,1,1,5,5,0,5,5,0,0
math500,math500_454,pools/bon_candidates/math500_full_500,32,0,0,26,1,1,1,0,0,0,1,,1,5,5,0,,2864,2864,0,,1,1,1,0,0,0,0,0,0,0
math500,math500_455,pools/bon_candidates/math500_full_500,32,17,17,17,1,1,1,0,0,0,0,,,7,7,0,,829,829,0,,1,1,1,17,17,0,17,17,0,0
math500,math500_456,pools/bon_candidates/math500_full_500,32,1,1,1,0,0,0,0,0,0,0,,,15,15,0,,2242,2242,0,,,,,,,,,,,
math500,math500_457,pools/bon_candidates/math500_full_500,32,31,5,31,1,1,1,0,0,1,0,1,,4,3,1,0,763,574,189,0,1,1,1,31,5,1,5,5,0,1
math500,math500_458,pools/bon_candidates/math500_full_500,32,11,11,11,1,1,1,0,0,0,0,,,3,3,0,,1899,1899,0,,1,1,1,11,11,0,11,11,0,0
math500,math500_459,pools/bon_candidates/math500_full_500,32,30,6,23,1,1,1,0,0,1,1,1,1,2,20,-18,1,2239,2626,-387,1,1,1,1,30,30,0,6,6,0,0
math500,math500_460,pools/bon_candidates/math500_full_500,32,22,22,6,0,0,1,0,-1,0,1,,0,2,2,0,,1143,1143,0,,,,,,,,,,,
math500,math500_461,pools/bon_candidates/math500_full_500,32,26,26,7,1,1,1,0,0,0,1,,1,7,7,0,,1669,1669,0,,1,1,1,26,26,0,26,26,0,0
math500,math500_462,pools/bon_candidates/math500_full_500,32,16,16,16,1,1,1,0,0,0,0,,,10,10,0,,1696,1696,0,,1,1,1,16,31,1,16,31,1,0
math500,math500_463,pools/bon_candidates/math500_full_500,32,14,14,28,1,1,1,0,0,0,1,,1,8,8,0,,989,989,0,,1,1,1,14,14,0,14,14,0,0
math500,math500_464,pools/bon_candidates/math500_full_500,32,31,0,1,1,1,1,0,0,1,1,1,1,2,4,-2,1,1970,2533,-563,1,1,1,1,31,1,1,0,0,0,1
math500,math500_465,pools/bon_candidates/math500_full_500,32,24,24,24,1,1,1,0,0,0,0,,,5,5,0,,1165,1165,0,,1,1,1,24,24,0,24,24,0,0
math500,math500_466,pools/bon_candidates/math500_full_500,32,6,16,20,1,1,0,0,1,1,1,1,0,6,9,-3,1,1430,2060,-630,1,1,1,1,6,6,0,16,16,0,0
math500,math500_467,pools/bon_candidates/math500_full_500,32,12,17,11,0,0,0,0,0,1,1,0,0,2,4,-2,1,1623,1572,51,0,,,,,,,,,,
math500,math500_468,pools/bon_candidates/math500_full_500,32,3,3,3,1,1,1,0,0,0,0,,,6,6,0,,958,958,0,,1,1,1,3,3,0,3,3,0,0
math500,math500_469,pools/bon_candidates/math500_full_500,32,3,2,3,1,1,1,0,0,1,0,1,,3,3,0,0,791,776,15,0,1,1,1,3,3,0,2,2,0,0
math500,math500_470,pools/bon_candidates/math500_full_500,32,19,19,19,1,1,1,0,0,0,0,,,31,31,0,,2428,2428,0,,1,1,1,19,19,0,19,19,0,0
math500,math500_471,pools/bon_candidates/math500_full_500,32,25,25,25,1,1,1,0,0,0,0,,,8,8,0,,961,961,0,,1,1,1,25,25,0,25,25,0,0
math500,math500_472,pools/bon_candidates/math500_full_500,32,11,5,11,1,1,1,0,0,1,0,1,,7,7,0,0,1242,1343,-101,1,1,1,1,11,11,0,5,5,0,0
math500,math500_473,pools/bon_candidates/math500_full_500,32,15,17,18,1,1,1,0,0,1,1,1,1,16,16,0,0,1951,2527,-576,1,1,1,1,15,15,0,17,17,0,0
math500,math500_474,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,6,6,0,,1615,1615,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_475,pools/bon_candidates/math500_full_500,32,8,8,8,1,1,1,0,0,0,0,,,5,5,0,,4159,4159,0,,1,1,1,8,8,0,8,8,0,0
math500,math500_476,pools/bon_candidates/math500_full_500,32,1,1,1,1,1,1,0,0,0,0,,,5,5,0,,1411,1411,0,,1,1,1,1,1,0,1,1,0,0
math500,math500_477,pools/bon_candidates/math500_full_500,32,12,12,20,1,1,1,0,0,0,1,,1,2,2,0,,1330,1330,0,,,,,,,,,,,
math500,math500_478,pools/bon_candidates/math500_full_500,32,30,30,30,0,0,0,0,0,0,0,,,8,8,0,,3359,3359,0,,,,,,,,,,,
math500,math500_479,pools/bon_candidates/math500_full_500,32,20,4,4,1,1,1,0,0,1,1,1,1,4,8,-4,1,1322,1609,-287,1,1,1,1,20,20,0,4,4,0,0
math500,math500_480,pools/bon_candidates/math500_full_500,32,24,2,11,1,1,1,0,0,1,1,1,1,7,4,3,0,1458,1681,-223,1,1,1,1,24,24,0,2,2,0,0
math500,math500_481,pools/bon_candidates/math500_full_500,32,29,22,22,1,0,0,1,1,1,1,0,0,13,17,-4,1,2593,2793,-200,1,,,,,,,,,,
math500,math500_482,pools/bon_candidates/math500_full_500,32,1,13,7,1,1,0,0,1,1,1,1,0,4,6,-2,1,1985,2243,-258,1,1,1,1,1,1,0,13,13,0,0
math500,math500_483,pools/bon_candidates/math500_full_500,32,5,5,5,0,0,0,0,0,0,0,,,2,2,0,,2393,2393,0,,,,,,,,,,,
math500,math500_484,pools/bon_candidates/math500_full_500,32,17,10,17,1,1,1,0,0,1,0,1,,18,15,3,0,2082,1995,87,0,1,1,1,17,17,0,10,10,0,0
math500,math500_485,pools/bon_candidates/math500_full_500,32,2,2,24,1,1,1,0,0,0,1,,1,4,4,0,,3006,3006,0,,1,1,1,2,2,0,2,2,0,0
math500,math500_486,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,3,3,0,,1207,1207,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_487,pools/bon_candidates/math500_full_500,32,22,2,6,1,1,1,0,0,1,1,1,1,2,2,0,0,890,972,-82,1,,,,,,,,,,
math500,math500_488,pools/bon_candidates/math500_full_500,32,29,29,29,1,1,1,0,0,0,0,,,5,5,0,,848,848,0,,1,1,1,29,29,0,29,29,0,0
math500,math500_489,pools/bon_candidates/math500_full_500,32,15,25,29,1,1,1,0,0,1,1,1,1,6,8,-2,1,1379,1411,-32,1,1,1,1,15,15,0,25,25,0,0
math500,math500_490,pools/bon_candidates/math500_full_500,32,17,17,17,0,0,0,0,0,0,0,,,17,17,0,,3012,3012,0,,,,,,,,,,,
math500,math500_491,pools/bon_candidates/math500_full_500,32,9,9,9,1,1,1,0,0,0,0,,,5,5,0,,1836,1836,0,,1,1,1,9,9,0,9,9,0,0
math500,math500_492,pools/bon_candidates/math500_full_500,32,0,0,24,1,1,1,0,0,0,1,,1,2,2,0,,1704,1704,0,,,,,,,,,,,
math500,math500_493,pools/bon_candidates/math500_full_500,32,15,15,15,1,1,1,0,0,0,0,,,11,11,0,,1675,1675,0,,1,1,1,15,15,0,15,15,0,0
math500,math500_494,pools/bon_candidates/math500_full_500,32,8,26,29,0,0,0,0,0,1,1,0,0,6,15,-9,1,2691,3022,-331,1,,,,,,,,,,
math500,math500_495,pools/bon_candidates/math500_full_500,32,4,4,4,1,1,1,0,0,0,0,,,9,9,0,,1651,1651,0,,1,1,1,4,4,0,4,4,0,0
math500,math500_496,pools/bon_candidates/math500_full_500,32,22,21,22,0,0,0,0,0,1,0,0,,9,9,0,0,1063,1109,-46,1,,,,,,,,,,
math500,math500_497,pools/bon_candidates/math500_full_500,32,31,31,31,0,0,0,0,0,0,0,,,8,8,0,,1653,1653,0,,,,,,,,,,,
math500,math500_498,pools/bon_candidates/math500_full_500,32,6,6,6,0,0,0,0,0,0,0,,,17,17,0,,2135,2135,0,,,,,,,,,,,
math500,math500_499,pools/bon_candidates/math500_full_500,32,2,2,2,1,1,1,0,0,0,0,,,7,7,0,,1375,1375,0,,1,1,1,2,2,0,2,2,0,0


==> anc/make_figure.py <==
#!/usr/bin/env python3
"""Regenerate the corrected forest plot in the author's original visual style.

The original checkpoint order, paired G/M rows, blue/orange palette, hollow
non-separated markers, serif labels, and pooled diamond are preserved. Numerical
positions use the verified output files, not the incorrect historical PDF.
"""
from pathlib import Path
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Polygon

def main():
    root=Path(__file__).resolve().parent.parent
    cells=pd.read_csv(root/'anc/outputs/cell_results.csv')
    summary=json.loads((root/'anc/outputs/analysis_summary.json').read_text())
    # Colors match the original author's PDF, rather than a new chart theme.
    blue='#4c72b0';orange='#c45538';grey='#9a9a9a';ink='#333333'
    models=[('math_shepherd','Math-Shepherd'),('skywork_prm','Skywork-7B'),
            ('skywork_prm_1_5b','Skywork-1.5B'),('qwen_prm','Qwen'),
            ('rlhflow_prm','RLHFlow'),('internlm2_7b_reward','InternLM2-7B'),
            ('internlm2_1_8b_reward','InternLM2-1.8B')]
    with plt.rc_context({'font.family':'DejaVu Serif','font.size':10,'pdf.fonttype':42,'mathtext.fontset':'dejavusans'}):
        fig,ax=plt.subplots(figsize=(7.9,6.25))
        centers=np.arange(7,0,-1,dtype=float)
        records=[]
        for (model,label),yy in zip(models,centers):
            for bench,letter,offset,color in [('gsm8k','G',-.18,blue),('math500','M',.18,orange)]:
                sel=cells[(cells.prm==model)&(cells.benchmark==bench)&(cells.comparator=='gm')&(cells.support=='common')]
                if len(sel)!=1:raise ValueError((model,bench,'expected exactly one row'))
                r=sel.iloc[0];positive=r.ci_low>0
                ax.errorbar(r.delta,yy+offset,xerr=[[r.delta-r.ci_low],[r.ci_high-r.delta]],
                    fmt='o',color=color,ecolor=color,markerfacecolor=color if positive else 'white',
                    markeredgecolor='white' if positive else color,markeredgewidth=.7 if positive else 1.2,
                    markersize=5.3,capsize=2.8,elinewidth=1.05,alpha=1 if positive else .7,zorder=3)
                ax.text(-.053,yy+offset,letter,ha='right',va='center',fontsize=8,color=color,fontweight='bold')
                records.append({'prm':model,'benchmark':bench,'delta':float(r.delta),'ci_low':float(r.ci_low),'ci_high':float(r.ci_high)})
        r=next(x for x in summary['pooled'] if x['comparator']=='gm' and x['support']=='common')
        y=-.05
        ax.add_patch(Polygon([(r['ci_low'],y),(r['delta'],y+.09),(r['ci_high'],y),(r['delta'],y-.09)],closed=True,facecolor=ink,edgecolor='none',zorder=3))
        ax.text(.16,y,f"+{r['delta']:.4f}  [{r['ci_low']:.4f}, {r['ci_high']:.4f}]",va='center',ha='left',fontsize=9)
        ax.axvline(0,color='#b6b6b6',lw=.7,ls=(0,(3,3)),zorder=1)
        ax.axhline(.25,color='#cccccc',lw=.5)
        ax.set_yticks([*centers,y],[*[x[1] for x in models],'Pooled'])
        ax.tick_params(axis='y',length=0,pad=7)
        ax.tick_params(axis='x',width=.6,length=3)
        ax.set_xlim(-.07,.35);ax.set_ylim(-.38,7.52)
        ax.set_xticks(np.arange(-.05,.351,.05))
        ax.set_xlabel(r'$\Delta_{\mathrm{prod-GM}} = \mathrm{Flip}^{\mathrm{matched}}_{\mathrm{product}} - \mathrm{Flip}^{\mathrm{matched}}_{\mathrm{GM}}$',labelpad=8)
        for sp in ['left','top','right']:ax.spines[sp].set_visible(False)
        ax.spines['bottom'].set_color(ink);ax.spines['bottom'].set_linewidth(.6)
        legend=[Line2D([0],[0],marker='o',color=blue,lw=1,markersize=5,markeredgecolor='white',label='GSM8K  (G)'),
                Line2D([0],[0],marker='o',color=orange,lw=1,markersize=5,markeredgecolor='white',label='MATH-500  (M)'),
                Line2D([0],[0],marker='o',color=grey,lw=1,markersize=5,markerfacecolor='white',label='CI includes 0')]
        ax.legend(handles=legend,loc='upper center',bbox_to_anchor=(.54,-.145),ncol=3,frameon=False,
                  handlelength=1.6,handletextpad=.5,columnspacing=1.5,fontsize=9)
        fig.subplots_adjust(left=.21,right=.98,top=.98,bottom=.19)
        fig.savefig(root/'fig_delta_prod_gm_main.pdf',bbox_inches='tight',metadata={'CreationDate':None,'ModDate':None})
        plt.close(fig)
    provenance={'data':'anc/outputs/cell_results.csv; anc/outputs/analysis_summary.json',
                'style':'Original author plot grouping/order/palette/serif type/pooled diamond',
                'interval_scope':'Latest verified paired problem and fixed-suite shared-problem bootstrap',
                'cells':records,'pooled':r}
    (root/'anc/figure2_data.json').write_text(json.dumps(provenance,indent=2)+'\n')
    print('Forest plot: original visual style, verified point estimates and intervals.')
if __name__=='__main__':main()


==> anc/make_tables.py <==
#!/usr/bin/env python3
"""Generate every numerical LaTeX table from reproduce.py outputs."""
from pathlib import Path
import json
import pandas as pd
R=Path(__file__).resolve().parent; G=R.parent/'tables';G.mkdir(exist_ok=True)
C=pd.read_csv(R/'outputs/cell_results.csv');P=pd.read_csv(R/'outputs/pooled_results.csv')
J=json.loads((R/'outputs/analysis_summary.json').read_text())
ORDER=['internlm2_1_8b_reward','internlm2_7b_reward','math_shepherd','qwen_prm','rlhflow_prm','skywork_prm','skywork_prm_1_5b']
L={'internlm2_1_8b_reward':'InternLM2-1.8B','internlm2_7b_reward':'InternLM2-7B','math_shepherd':'Math-Shepherd','qwen_prm':'Qwen-7B','rlhflow_prm':'RLHFlow-8B','skywork_prm':'Skywork-7B','skywork_prm_1_5b':'Skywork-1.5B'}
B={'gsm8k':'GSM8K','math500':'MATH-500'}
def ci(r): return r'$'+f'{r.delta:+.4f}'+r'$ '+r'$['+f'{r.ci_low:+.4f}, {r.ci_high:+.4f}'+r']$'
def est(d,lo,hi): return r'\estci{$'+f'{d:+.4f}'+r'$}{$['+f'{lo:+.4f}, {hi:+.4f}'+r']$}'
def stackci(r): return est(r.delta,r.ci_low,r.ci_high)
def pval(v):
 if v < .001:
  a,b=f'{v:.1e}'.split('e');return r'$'+a+r'\times10^{'+str(int(b))+r'}$'
 return f'{v:.4f}' if v < .1 else f'{v:.3f}'
def write(name,cols,header,rows):
 (G/(name+'.tex')).write_text('% Auto-generated; do not edit numbers by hand.\n'+r'\begin{tabular}{'+cols+'}\n'+r'\toprule'+'\n'+header+r' \\'+'\n'+r'\midrule'+'\n'+'\n'.join(rows)+'\n'+r'\bottomrule'+'\n'+r'\end{tabular}'+'\n')
for support in ['common','comparison_safe']:
 rows=[]
 for bench in B:
  rows.append(r'\multicolumn{7}{l}{\textbf{'+B[bench]+r'}} \\')
  for model in ORDER:
   r=C[(C.comparator=='gm')&(C.support==support)&(C.benchmark==bench)&(C.prm==model)].iloc[0]
   rows.append(f'{L[model]} & {r.n} & {r.flip_product:.4f} & {r.flip_comparator:.4f} & {stackci(r)} & {pval(r.p_exact)} & {pval(r.p_holm_14)}'+r' \\')
  if bench=='gsm8k':rows.append(r'\midrule')
 write('cells_'+support,'lrrrrrr',r'Checkpoint & $n$ & Product & GM & $\Delta$ [95\% CI] & $p_{\rm exact}$ & $p_{\rm Holm}$',rows)
rows=[]
for _,r in P.iterrows():
 f=C[(C.comparator==r.comparator)&(C.support==r.support)];reject=int(f.holm_reject_005.sum())
 rows.append(f"{ {'gm':'GM','min':'Min-step','last':'Last-step'}[r.comparator]} & { {'common':'Full recorded','comparison_safe':'Comparison-safe'}[r.support]} & {r.n_rows:,} & {stackci(r)} & {reject}/14"+r' \\')
write('pooled','llrrr',r'Comparator & Support & Cell--problem rows & $\Delta$ [95\% CI] & Holm rejects',rows)
rows=[]
for bench in B:
 r=C[(C.prm=='qwen_prm')&(C.comparator=='gm')&(C.support=='comparison_safe')&(C.benchmark==bench)].iloc[0]
 rows.append(f'{B[bench]} & {r.n} & {r.product_flips}/{r.comparator_flips} & {r.positive_discordant}/{r.negative_discordant} & {stackci(r)} & {pval(r.p_exact)}'+r' \\')
write('qwen_stress','lrrrrr',r'Benchmark & $n$ & Flips P/GM & Discordant P/GM & $\Delta$ [95\% CI] & Exact $p$',rows)
N=pd.read_csv(R/'outputs/qwen_natural.csv');rows=[]
for _,r in N.iterrows():rows.append(f'{B[r.benchmark]} & {r.product_accuracy:.3f} & {r.gm_accuracy:.3f} & {stackci(r)} & {r.positive_discordant}/{r.negative_discordant} & {pval(r.p_exact)}'+r' \\')
write('qwen_natural','lrrrrr',r'Benchmark & Acc. P & Acc. GM & $\Delta$Gain [95\% CI] & Correct-only P/GM & Exact $p$',rows)
D=pd.read_csv(R/'outputs/math_levels.csv'); rows=[]
for _,r in D.iterrows():rows.append(f'{int(r.level)} & {int(r.n_problems)}/{int(r.n_rows)} & {int(r.incorrect_candidate_rows)}/{int(r.n_rows)} & {r.product_flip:.4f} & {r.gm_flip:.4f} & {stackci(r)}'+r' \\')
write('math_levels','rrrrrr',r'Level & Problems/rows & Has wrong candidate & Product & GM & $\Delta$ [95\% CI]',rows)
ni=pd.read_csv(R/'outputs/ni_cluster.csv');rows=[]
for bench in B:
 rows.append(r'\multicolumn{5}{l}{\textbf{'+B[bench]+r'}} \\')
 for model in ORDER:
  r=ni[(ni.prm==model)&(ni.benchmark==bench)].iloc[0]
  rows.append(f'{L[model]} & {r.n_pairs} & {est(r.delta_ni_raw,r.raw_ci_low,r.raw_ci_high)} & {r.n_matched} & {est(r.delta_ni_matched,r.matched_ci_low,r.matched_ci_high)}'+r' \\')
 if bench=='gsm8k':rows.append(r'\midrule')
write('ni_cluster','lrrrr',r'Checkpoint & Pairs & Raw $\Delta_{\rm NI}$ [95\% CI] & Rematched pairs & Matched $\Delta_{\rm NI}$ [95\% CI]',rows)
h=pd.read_csv(R/'inputs/human_three_choice_summary.csv');rows=[]
for group,name in [('prm=internlm2_7b_reward;benchmark=gsm8k','InternLM2 / GSM8K'),('prm=internlm2_7b_reward;benchmark=math500','InternLM2 / MATH'),('prm=skywork_prm;benchmark=gsm8k','Skywork / GSM8K'),('prm=skywork_prm;benchmark=math500','Skywork / MATH'),('overall','All cards')]:
 r=h[h.group==group].iloc[0]
 if group=='overall':rows.append(r'\midrule')
 rows.append(f'{name} & {r.n_cards} & {r.gm_majority} & {r.no_preference_majority} & {r.product_majority} & {r.split}'+r' \\')
write('human_three_choice','lrrrrr',r'Subset & Cards & GM & No preference & Product & Split',rows)
hn=pd.read_csv(R/'inputs/human_natural_summary.csv');rows=[]
for _,r in hn.iterrows():
 if r.prm=='pooled':name='All cards';rows.append(r'\midrule')
 else:name=f'{L[r.prm]} / {B[r.benchmark]}'
 rows.append(f'{name} & {r.n_cards} & {r.n_native_majority} & {r.n_product_majority} & {r.n_no_preference_majority} & {r.n_split}'+r' \\')
write('human_natural','lrrrrr',r'Subset & Cards & Comparator & Product & No preference & Split',rows)
# Supplementary exact discordance counts for all three comparators.
for comp in ['gm','min','last']:
 rows=[]
 for bench in B:
  rows.append(r'\multicolumn{6}{l}{\textbf{'+B[bench]+r'}} \\')
  for model in ORDER:
   a=C[(C.prm==model)&(C.benchmark==bench)&(C.comparator==comp)&(C.support=='common')].iloc[0]
   b=C[(C.prm==model)&(C.benchmark==bench)&(C.comparator==comp)&(C.support=='comparison_safe')].iloc[0]
   rows.append(f'{L[model]} & {a.positive_discordant}/{a.negative_discordant} & {pval(a.p_exact)} & {b.positive_discordant}/{b.negative_discordant} & {pval(b.p_exact)} & {pval(b.p_holm_14)}'+r' \\')
  if bench=='gsm8k':rows.append(r'\midrule')
 write('discordances_'+comp,'lrrrrr',r'Checkpoint & Full discordance & Exact $p$ & Safe discordance & Exact $p$ & Safe Holm $p$',rows)
print('Generated',len(list(G.glob('*.tex'))),'tables from pinned input/output records.')


==> anc/outputs/analysis_summary.json <==
{
  "seed": 42,
  "bootstrap_replicates": 10000,
  "input_hashes_verified": 10,
  "records": {
    "all_comparator_rows": 13866,
    "gm_common": 4622,
    "gm_safe": 4459,
    "retained_all_comparators": 13431
  },
  "pooled": [
    {
      "n_rows": 4622,
      "n_problems": 847,
      "n_cells": 14,
      "delta": 0.09646160765132653,
      "ci_low": 0.08462093450288144,
      "ci_high": 0.10859704994148268,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "comparator": "gm",
      "support": "common"
    },
    {
      "n_rows": 4459,
      "n_problems": 845,
      "n_cells": 14,
      "delta": 0.09863729540523773,
      "ci_low": 0.08750534358813752,
      "ci_high": 0.10977452607905142,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "comparator": "gm",
      "support": "comparison_safe"
    },
    {
      "n_rows": 4622,
      "n_problems": 847,
      "n_cells": 14,
      "delta": 0.10108612264858316,
      "ci_low": 0.08937617619186825,
      "ci_high": 0.11320041913732105,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "comparator": "min",
      "support": "common"
    },
    {
      "n_rows": 4502,
      "n_problems": 845,
      "n_cells": 14,
      "delta": 0.0896565392232489,
      "ci_low": 0.07848685019344072,
      "ci_high": 0.10079986630671946,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "comparator": "min",
      "support": "comparison_safe"
    },
    {
      "n_rows": 4622,
      "n_problems": 847,
      "n_cells": 14,
      "delta": 0.12699294308909573,
      "ci_low": 0.11350603299283635,
      "ci_high": 0.1412312171236503,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "comparator": "last",
      "support": "common"
    },
    {
      "n_rows": 4470,
      "n_problems": 845,
      "n_cells": 14,
      "delta": 0.12277997549924931,
      "ci_low": 0.10960949155735206,
      "ci_high": 0.13634292124101696,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "comparator": "last",
      "support": "comparison_safe"
    }
  ],
  "named_six_cell_subset": {
    "n_rows": 1938,
    "n_problems": 779,
    "n_cells": 6,
    "delta": 0.07894371258742362,
    "ci_low": 0.0629022166269702,
    "ci_high": 0.09546393849458897,
    "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
    "replicates": 10000,
    "seed": 42
  },
  "qwen_natural": [
    {
      "n": 500,
      "delta": 0.0,
      "ci_low": -0.01,
      "ci_high": 0.01,
      "positive_discordant": 3,
      "negative_discordant": 3,
      "p_exact": 1.0,
      "benchmark": "gsm8k",
      "product_accuracy": 0.894,
      "gm_accuracy": 0.894,
      "both_correct": 444,
      "both_wrong": 50,
      "selection_disagreements": 121,
      "both_correct_disagreements": 107
    },
    {
      "n": 500,
      "delta": 0.006,
      "ci_low": -0.008,
      "ci_high": 0.02,
      "positive_discordant": 8,
      "negative_discordant": 5,
      "p_exact": 0.5810546875,
      "benchmark": "math500",
      "product_accuracy": 0.744,
      "gm_accuracy": 0.738,
      "both_correct": 364,
      "both_wrong": 123,
      "selection_disagreements": 216,
      "both_correct_disagreements": 149
    }
  ],
  "qwen72b": {
    "n": 143,
    "delta": 0.03496503496503497,
    "ci_low": 0.0,
    "ci_high": 0.06993006993006994,
    "positive_discordant": 6,
    "negative_discordant": 1,
    "p_exact": 0.125,
    "sampled": 200,
    "benchmark": "gsm8k",
    "product_flips": 13,
    "gm_flips": 8,
    "product_flip": 0.09090909090909091,
    "gm_flip": 0.055944055944055944
  },
  "qwen_safe_exact": [
    {
      "n": 397,
      "delta": 0.012594458438287154,
      "ci_low": 0.0025188916876574307,
      "ci_high": 0.02518891687657431,
      "positive_discordant": 5,
      "negative_discordant": 0,
      "p_exact": 0.0625,
      "prm": "qwen_prm",
      "benchmark": "gsm8k",
      "comparator": "gm",
      "support": "comparison_safe",
      "flip_product": 0.030226700251889168,
      "flip_comparator": 0.017632241813602016,
      "product_flips": 12,
      "comparator_flips": 7,
      "p_holm_14": 0.125,
      "holm_reject_005": false
    },
    {
      "n": 302,
      "delta": 0.019867549668874173,
      "ci_low": 0.0033112582781456954,
      "ci_high": 0.039735099337748346,
      "positive_discordant": 7,
      "negative_discordant": 1,
      "p_exact": 0.0703125,
      "prm": "qwen_prm",
      "benchmark": "math500",
      "comparator": "gm",
      "support": "comparison_safe",
      "flip_product": 0.056291390728476824,
      "flip_comparator": 0.03642384105960265,
      "product_flips": 17,
      "comparator_flips": 11,
      "p_holm_14": 0.125,
      "holm_reject_005": false
    }
  ],
  "math_levels": [
    {
      "n_rows": 227,
      "n_problems": 39,
      "n_cells": 7,
      "delta": 0.106575797474415,
      "ci_low": 0.05427393149215395,
      "ci_high": 0.15798923727765063,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "level": 1,
      "product_flip": 0.22402834300875776,
      "gm_flip": 0.11745254553434277,
      "incorrect_candidate_rows": 36
    },
    {
      "n_rows": 435,
      "n_problems": 77,
      "n_cells": 7,
      "delta": 0.11464647764413573,
      "ci_low": 0.07574601863716007,
      "ci_high": 0.1565050915017477,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "level": 2,
      "product_flip": 0.19799835865409635,
      "gm_flip": 0.08335188100996063,
      "incorrect_candidate_rows": 84
    },
    {
      "n_rows": 418,
      "n_problems": 82,
      "n_cells": 7,
      "delta": 0.09103762717208094,
      "ci_low": 0.04437370764517953,
      "ci_high": 0.14135258479911084,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "level": 3,
      "product_flip": 0.19342474363482767,
      "gm_flip": 0.1023871164627467,
      "incorrect_candidate_rows": 175
    },
    {
      "n_rows": 469,
      "n_problems": 93,
      "n_cells": 7,
      "delta": 0.06848884468263529,
      "ci_low": 0.03380449076544758,
      "ci_high": 0.10393315800591006,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "level": 4,
      "product_flip": 0.16756851945275522,
      "gm_flip": 0.09907967477011993,
      "incorrect_candidate_rows": 179
    },
    {
      "n_rows": 377,
      "n_problems": 85,
      "n_cells": 7,
      "delta": 0.1127940786704292,
      "ci_low": 0.06795701437878589,
      "ci_high": 0.15951214249631238,
      "bootstrap": "benchmark-stratified shared-problem, fixed-cell macro mean",
      "replicates": 10000,
      "seed": 42,
      "level": 5,
      "product_flip": 0.1846690104613274,
      "gm_flip": 0.07187493179089818,
      "incorrect_candidate_rows": 239
    }
  ],
  "ni_raw_negative": 14,
  "ni_scorematched_negative": 14,
  "ni_cluster": {
    "raw_ci_below_zero": 14,
    "matched_ci_below_zero": 13,
    "matched_opt_unique_cells": 4,
    "matched_opt_max_negative_cells": 13,
    "matched_opt_max_ci_below_zero": 12,
    "matched_opt_min_ci_below_zero": 14,
    "bootstrap": "question-cluster; included instances fixed",
    "replicates": 10000,
    "seed": 42,
    "width_ratio_vs_historical_row_bootstrap": {
      "min": 1.2957402793409165,
      "median": 1.5171189433326302,
      "max": 1.9155117137267383
    },
    "reuse": {
      "gsm8k": {
        "instances": 400,
        "questions": 164,
        "questions_used_more_than_once": 81,
        "max_instances_per_question": 22,
        "questions_in_both_roles": 36,
        "traces": 383,
        "traces_used_twice": 17
      },
      "math500": {
        "instances": 400,
        "questions": 152,
        "questions_used_more_than_once": 92,
        "max_instances_per_question": 17,
        "questions_in_both_roles": 33,
        "traces": 393,
        "traces_used_twice": 7
      }
    }
  },
  "human_three_choice": {
    "n": 200,
    "gm": 113,
    "product": 1,
    "no_preference": 84,
    "split": 2
  },
  "human_natural": {
    "n": 420,
    "comparator": 28,
    "product": 15,
    "no_preference": 374,
    "split": 3
  },
  "limitations": [
    "No edited-step score vectors for the selection-stress injections; no independent new-reducer stress replay.",
    "NI intervals condition on the included instances; the score-matched assignment is one of many exact optima (ranges over all optima are reported); five-seed NI results are not recoverable (seed membership is not recorded).",
    "No N=8 per-problem or 20-seed archive; these claims are withheld.",
    "Human results use existing summary tables, not newly verified annotator independence.",
    "Fixed-cell question bootstrap does not measure training/checkpoint/generation uncertainty."
  ]
}


==> anc/outputs/cell_results.csv <==
n,delta,ci_low,ci_high,positive_discordant,negative_discordant,p_exact,prm,benchmark,comparator,support,flip_product,flip_comparator,product_flips,comparator_flips,p_holm_14,holm_reject_005
359,0.267409470752,0.220055710306,0.317548746518,100,4,4.71905566796e-25,internlm2_1_8b_reward,gsm8k,gm,common,0.325905292479,0.058495821727,117,21,6.60667793514e-24,True
285,0.178947368421,0.126315789474,0.231578947368,59,8,1.01674850397e-10,internlm2_1_8b_reward,math500,gm,common,0.312280701754,0.133333333333,89,38,1.32177305516e-09,True
397,0.0906801007557,0.0579345088161,0.123425692695,41,5,4.40593623807e-08,internlm2_7b_reward,gsm8k,gm,common,0.156171284635,0.0654911838791,62,26,4.84652986188e-07,True
307,0.104234527687,0.0586319218241,0.14983713355,42,10,9.06327191696e-06,internlm2_7b_reward,math500,gm,common,0.201954397394,0.0977198697068,62,30,6.34429034188e-05,True
332,0.0632530120482,0.0361445783133,0.0903614457831,22,1,5.72204589844e-06,math_shepherd,gsm8k,gm,common,0.102409638554,0.039156626506,34,13,4.57763671875e-05,True
289,0.083044982699,0.0415224913495,0.128027681661,34,10,0.000388130902934,math_shepherd,math500,gm,common,0.193771626298,0.110726643599,56,32,0.00194065451467,True
405,0.00740740740741,-0.00740740740741,0.0246913580247,7,4,0.548828125,qwen_prm,gsm8k,gm,common,0.0395061728395,0.0320987654321,16,13,1,False
319,0.012539184953,-0.0156739811912,0.0407523510972,12,8,0.503444671631,qwen_prm,math500,gm,common,0.0815047021944,0.0689655172414,26,22,1,False
390,0.0153846153846,-0.00769230769231,0.0384615384615,14,8,0.28627872467,rlhflow_prm,gsm8k,gm,common,0.0435897435897,0.0282051282051,17,11,0.858836174011,False
325,0.0738461538462,0.0369230769231,0.110769230769,31,7,0.000116167007945,rlhflow_prm,math500,gm,common,0.126153846154,0.0523076923077,41,17,0.000697002047673,True
345,0.144927536232,0.101449275362,0.191304347826,58,8,1.79514767526e-10,skywork_prm,gsm8k,gm,common,0.240579710145,0.095652173913,83,33,2.15417721031e-09,True
284,0.0845070422535,0.0422535211268,0.130281690141,34,10,0.000388130902934,skywork_prm,math500,gm,common,0.183098591549,0.0985915492958,52,28,0.00194065451467,True
328,0.103658536585,0.0640243902439,0.143292682927,41,7,6.24040843888e-07,skywork_prm_1_5b,gsm8k,gm,common,0.219512195122,0.115853658537,72,38,6.24040843888e-06,True
257,0.120622568093,0.0739299610895,0.171206225681,38,7,3.1213096463e-06,skywork_prm_1_5b,math500,gm,common,0.210116731518,0.0894941634241,54,23,2.80917868167e-05,True
347,0.276657060519,0.230547550432,0.322766570605,97,1,6.24777836935e-28,internlm2_1_8b_reward,gsm8k,gm,comparison_safe,0.319884726225,0.0432276657061,111,15,8.74688971709e-27,True
273,0.186813186813,0.135531135531,0.238095238095,56,5,5.6455569386e-12,internlm2_1_8b_reward,math500,gm,comparison_safe,0.304029304029,0.117216117216,83,32,7.33922402019e-11,True
385,0.0987012987013,0.0701298701299,0.12987012987,39,1,7.45785655454e-11,internlm2_7b_reward,gsm8k,gm,comparison_safe,0.14025974026,0.0415584415584,54,16,8.20364220999e-10,True
294,0.0986394557823,0.0578231292517,0.139455782313,36,7,8.96303936315e-06,internlm2_7b_reward,math500,gm,comparison_safe,0.176870748299,0.078231292517,52,23,6.27412755421e-05,True
328,0.0609756097561,0.0335365853659,0.0884146341463,21,1,1.09672546387e-05,math_shepherd,gsm8k,gm,comparison_safe,0.0914634146341,0.030487804878,30,10,6.5803527832e-05,True
274,0.0693430656934,0.0328467153285,0.109489051095,25,6,0.000877910293639,math_shepherd,math500,gm,comparison_safe,0.167883211679,0.0985401459854,46,27,0.00351164117455,True
397,0.0125944584383,0.00251889168766,0.0251889168766,5,0,0.0625,qwen_prm,gsm8k,gm,comparison_safe,0.0302267002519,0.0176322418136,12,7,0.125,False
302,0.0198675496689,0.00331125827815,0.0397350993377,7,1,0.0703125,qwen_prm,math500,gm,comparison_safe,0.0562913907285,0.0364238410596,17,11,0.125,False
375,0.0213333333333,0.00533333333333,0.04,9,1,0.021484375,rlhflow_prm,gsm8k,gm,comparison_safe,0.0266666666667,0.00533333333333,10,2,0.064453125,False
314,0.0828025477707,0.0509554140127,0.117834394904,28,2,8.67992639542e-07,rlhflow_prm,math500,gm,comparison_safe,0.111464968153,0.0286624203822,35,9,7.81193375587e-06,True
334,0.146706586826,0.104790419162,0.188622754491,53,4,5.91088289426e-12,skywork_prm,gsm8k,gm,comparison_safe,0.22754491018,0.0808383233533,76,27,7.33922402019e-11,True
273,0.0769230769231,0.03663003663,0.120879120879,28,7,0.000508260447532,skywork_prm,math500,gm,comparison_safe,0.161172161172,0.0842490842491,44,23,0.00254130223766,True
316,0.120253164557,0.0854430379747,0.158227848101,39,1,7.45785655454e-11,skywork_prm_1_5b,gsm8k,gm,comparison_safe,0.215189873418,0.0949367088608,68,30,8.20364220999e-10,True
247,0.109311740891,0.0647773279352,0.153846153846,31,4,3.46545130014e-06,skywork_prm_1_5b,math500,gm,comparison_safe,0.19028340081,0.080971659919,47,20,2.77236104012e-05,True
359,0.211699164345,0.161559888579,0.261838440111,90,14,9.24243126632e-15,internlm2_1_8b_reward,gsm8k,min,common,0.325905292479,0.114206128134,117,41,1.29394037728e-13,True
285,0.210526315789,0.157894736842,0.263157894737,68,8,5.63290752481e-13,internlm2_1_8b_reward,math500,min,common,0.312280701754,0.101754385965,89,29,7.32277978225e-12,True
397,0.0906801007557,0.0579345088161,0.125944584383,43,7,2.0986774274e-07,internlm2_7b_reward,gsm8k,min,common,0.156171284635,0.0654911838791,62,26,1.88880968466e-06,True
307,0.123778501629,0.0781758957655,0.169381107492,46,8,1.38433549735e-07,internlm2_7b_reward,math500,min,common,0.201954397394,0.0781758957655,62,24,1.38433549735e-06,True
332,0.0572289156627,0.0301204819277,0.0843373493976,21,2,6.60419464111e-05,math_shepherd,gsm8k,min,common,0.102409638554,0.0451807228916,34,15,0.000396251678467,True
289,0.100346020761,0.0588235294118,0.145328719723,37,8,1.53740901965e-05,math_shepherd,math500,min,common,0.193771626298,0.0934256055363,56,27,0.000107618631375,True
405,0.0246913580247,0.00987654320988,0.041975308642,10,0,0.001953125,qwen_prm,gsm8k,min,common,0.0395061728395,0.0148148148148,16,6,0.00732421875,True
319,0.0438871473354,0.0156739811912,0.0721003134796,18,4,0.00434350967407,qwen_prm,math500,min,common,0.0815047021944,0.0376175548589,26,12,0.00868701934814,True
390,0.0307692307692,0.0128205128205,0.0487179487179,13,1,0.0018310546875,rlhflow_prm,gsm8k,min,common,0.0435897435897,0.0128205128205,17,5,0.00732421875,True
325,0.0861538461538,0.0523076923077,0.123076923077,32,4,1.94157473743e-06,rlhflow_prm,math500,min,common,0.126153846154,0.04,41,13,1.55325978994e-05,True
345,0.159420289855,0.115942028986,0.202898550725,61,6,1.49443727792e-12,skywork_prm,gsm8k,min,common,0.240579710145,0.0811594202899,83,28,1.7933247335e-11,True
284,0.080985915493,0.0387323943662,0.12323943662,32,9,0.000430857042375,skywork_prm,math500,min,common,0.183098591549,0.102112676056,52,29,0.00215428521187,True
328,0.125,0.0853658536585,0.164634146341,45,4,8.22545587198e-10,skywork_prm_1_5b,gsm8k,min,common,0.219512195122,0.094512195122,72,31,9.04800145918e-09,True
257,0.0700389105058,0.0233463035019,0.11673151751,30,12,0.0079158973349,skywork_prm_1_5b,math500,min,common,0.210116731518,0.140077821012,54,36,0.00868701934814,True
346,0.222543352601,0.170520231214,0.274566473988,87,10,1.78775277001e-16,internlm2_1_8b_reward,gsm8k,min,comparison_safe,0.320809248555,0.0982658959538,111,34,2.32407860102e-15,True
270,0.22962962963,0.177777777778,0.281481481481,64,2,5.99563801384e-17,internlm2_1_8b_reward,math500,min,comparison_safe,0.311111111111,0.0814814814815,84,22,8.39389321938e-16,True
386,0.0829015544041,0.0518134715026,0.116580310881,37,5,4.43370481662e-07,internlm2_7b_reward,gsm8k,min,comparison_safe,0.137305699482,0.0544041450777,53,21,3.99033433496e-06,True
294,0.115646258503,0.0714285714286,0.159863945578,40,6,3.10280370286e-07,internlm2_7b_reward,math500,min,comparison_safe,0.176870748299,0.0612244897959,52,18,3.10280370286e-06,True
328,0.0457317073171,0.0213414634146,0.0731707317073,17,2,0.000728607177734,math_shepherd,gsm8k,min,comparison_safe,0.0914634146341,0.0457317073171,30,15,0.00510025024414,True
278,0.068345323741,0.0287769784173,0.107913669065,27,8,0.00187822547741,math_shepherd,math500,min,comparison_safe,0.165467625899,0.0971223021583,46,27,0.0112693528645,True
402,0.0174129353234,0.00497512437811,0.0323383084577,7,0,0.015625,qwen_prm,gsm8k,min,comparison_safe,0.0323383084577,0.0149253731343,13,6,0.0676549342461,False
310,0.0193548387097,-0.00322580645161,0.041935483871,10,4,0.179565429688,qwen_prm,math500,min,comparison_safe,0.058064516129,0.0387096774194,18,12,0.195736005669,False
383,0.0156657963446,0.00261096605744,0.0313315926893,7,1,0.0703125,rlhflow_prm,gsm8k,min,comparison_safe,0.0287206266319,0.0130548302872,11,5,0.195736005669,False
320,0.071875,0.040625,0.10625,27,4,3.39532271028e-05,rlhflow_prm,math500,min,comparison_safe,0.1125,0.040625,36,13,0.000271625816822,True
337,0.142433234421,0.100890207715,0.183976261128,54,6,9.7229616719e-11,skywork_prm,gsm8k,min,comparison_safe,0.225519287834,0.0830860534125,76,28,1.16675540063e-09,True
276,0.054347826087,0.0144927536232,0.0942028985507,24,9,0.0135309868492,skywork_prm,math500,min,comparison_safe,0.159420289855,0.105072463768,44,29,0.0676549342461,False
321,0.121495327103,0.0841121495327,0.16199376947,42,3,8.65497895575e-10,skywork_prm_1_5b,gsm8k,min,comparison_safe,0.214953271028,0.0934579439252,69,30,9.52047685132e-09,True
251,0.0478087649402,0,0.0956175298805,24,12,0.0652453352232,skywork_prm_1_5b,math500,min,comparison_safe,0.191235059761,0.143426294821,48,36,0.195736005669,False
359,0.298050139276,0.24791086351,0.348189415042,112,5,2.10926008246e-27,internlm2_1_8b_reward,gsm8k,last,common,0.325905292479,0.0278551532033,117,10,2.95296411545e-26,True
285,0.119298245614,0.0526315789474,0.185964912281,66,32,0.000769882640727,internlm2_1_8b_reward,math500,last,common,0.312280701754,0.19298245614,89,55,0.00307953056291,True
397,0.138539042821,0.100755667506,0.176322418136,61,6,1.49443727792e-12,internlm2_7b_reward,gsm8k,last,common,0.156171284635,0.0176322418136,62,7,1.64388100571e-11,True
307,0.107491856678,0.0586319218241,0.156351791531,50,17,6.73797366692e-05,internlm2_7b_reward,math500,last,common,0.201954397394,0.0944625407166,62,29,0.000336898683346,True
332,0.0542168674699,0.0210843373494,0.0903614457831,27,9,0.00393317302223,math_shepherd,gsm8k,last,common,0.102409638554,0.0481927710843,34,16,0.00786634604447,True
289,0.124567474048,0.076124567474,0.173010380623,46,10,1.24545141461e-06,math_shepherd,math500,last,common,0.193771626298,0.0692041522491,56,20,8.71815990228e-06,True
405,0.0345679012346,0.0148148148148,0.0567901234568,16,2,0.00131225585938,qwen_prm,gsm8k,last,common,0.0395061728395,0.00493827160494,16,2,0.00393676757812,True
319,0.0815047021944,0.0532915360502,0.112852664577,26,0,2.98023223877e-08,qwen_prm,math500,last,common,0.0815047021944,0,26,0,2.68220901489e-07,True
390,0.0333333333333,0.0128205128205,0.0564102564103,16,3,0.00442504882812,rlhflow_prm,gsm8k,last,common,0.0435897435897,0.0102564102564,17,4,0.00786634604447,True
325,0.0923076923077,0.0553846153846,0.132307692308,37,7,5.29958174411e-06,rlhflow_prm,math500,last,common,0.126153846154,0.0338461538462,41,11,3.17974904647e-05,True
345,0.217391304348,0.171014492754,0.263768115942,80,5,1.80577291392e-18,skywork_prm,gsm8k,last,common,0.240579710145,0.0231884057971,83,8,2.3475047881e-17,True
284,0.130281690141,0.080985915493,0.179577464789,47,10,7.5130430971e-07,skywork_prm,math500,last,common,0.183098591549,0.0528169014085,52,15,6.01043447768e-06,True
328,0.182926829268,0.137195121951,0.228658536585,67,7,2.11986601131e-13,skywork_prm_1_5b,gsm8k,last,common,0.219512195122,0.0365853658537,72,12,2.54383921358e-12,True
257,0.163424124514,0.108949416342,0.217898832685,50,8,1.57026177547e-08,skywork_prm_1_5b,math500,last,common,0.210116731518,0.0466926070039,54,12,1.57026177547e-07,True
350,0.291428571429,0.24,0.342857142857,107,5,5.41566804944e-26,internlm2_1_8b_reward,gsm8k,last,comparison_safe,0.32,0.0285714285714,112,10,7.58193526922e-25,True
276,0.108695652174,0.0398550724638,0.173913043478,62,32,0.00258730895692,internlm2_1_8b_reward,math500,last,comparison_safe,0.304347826087,0.195652173913,84,54,0.00669765485983,True
388,0.121134020619,0.0850515463918,0.157216494845,53,6,1.75391874635e-10,internlm2_7b_reward,gsm8k,last,comparison_safe,0.139175257732,0.0180412371134,54,7,1.92931062099e-09,True
298,0.0805369127517,0.0335570469799,0.130872483221,41,17,0.00223255161994,internlm2_7b_reward,math500,last,comparison_safe,0.177852348993,0.0973154362416,53,29,0.00669765485983,True
322,0.0683229813665,0.0372670807453,0.0993788819876,25,3,2.74404883385e-05,math_shepherd,gsm8k,last,comparison_safe,0.0931677018634,0.0248447204969,30,8,0.000137202441692,True
272,0.110294117647,0.0661764705882,0.154411764706,36,6,2.82887776848e-06,math_shepherd,math500,last,comparison_safe,0.165441176471,0.0551470588235,45,15,1.98021443794e-05,True
400,0.0325,0.0175,0.05,13,0,0.000244140625,qwen_prm,gsm8k,last,comparison_safe,0.0325,0,13,0,0.0009765625,True
310,0.058064516129,0.0322580645161,0.0838709677419,18,0,7.62939453125e-06,qwen_prm,math500,last,comparison_safe,0.058064516129,0,18,0,4.57763671875e-05,True
381,0.0236220472441,0.00787401574803,0.0419947506562,10,1,0.01171875,rlhflow_prm,gsm8k,last,comparison_safe,0.0288713910761,0.00524934383202,11,2,0.01171875,True
315,0.0984126984127,0.0634920634921,0.136507936508,34,3,1.23312929645e-07,rlhflow_prm,math500,last,comparison_safe,0.111111111111,0.0126984126984,35,4,9.86503437161e-07,True
332,0.219879518072,0.174698795181,0.265060240964,73,0,2.11758236814e-22,skywork_prm,gsm8k,last,comparison_safe,0.225903614458,0.00602409638554,75,2,2.75285707858e-21,True
265,0.143396226415,0.0981132075472,0.188679245283,40,2,4.11091605201e-10,skywork_prm,math500,last,comparison_safe,0.154716981132,0.011320754717,41,3,4.11091605201e-09,True
316,0.199367088608,0.155063291139,0.243670886076,64,1,3.5778671692e-18,skywork_prm_1_5b,gsm8k,last,comparison_safe,0.21835443038,0.0189873417722,69,6,4.29344060304e-17,True
245,0.163265306122,0.114285714286,0.216326530612,44,4,1.51383261482e-09,skywork_prm_1_5b,math500,last,comparison_safe,0.187755102041,0.0244897959184,46,6,1.36244935334e-08,True


==> anc/outputs/environment.json <==
{
  "python": "3.13.5",
  "numpy": "2.3.5",
  "pandas": "2.2.3",
  "scipy": "1.17.0"
}


==> anc/outputs/math_levels.csv <==
n_rows,n_problems,n_cells,delta,ci_low,ci_high,bootstrap,replicates,seed,level,product_flip,gm_flip,incorrect_candidate_rows
227,39,7,0.106575797474,0.0542739314922,0.157989237278,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,1,0.224028343009,0.117452545534,36
435,77,7,0.114646477644,0.0757460186372,0.156505091502,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,2,0.197998358654,0.08335188101,84
418,82,7,0.0910376271721,0.0443737076452,0.141352584799,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,3,0.193424743635,0.102387116463,175
469,93,7,0.0684888446826,0.0338044907654,0.103933158006,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,4,0.167568519453,0.0990796747701,179
377,85,7,0.11279407867,0.0679570143788,0.159512142496,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,5,0.184669010461,0.0718749317909,239


==> anc/outputs/ni_cluster.csv <==
prm,benchmark,n_pairs,n_questions,delta_ni_raw,raw_ci_low,raw_ci_high,n_matched,n_questions_matched,delta_ni_matched,matched_ci_low,matched_ci_high,matched_opt_delta_min,matched_opt_min_ci_low,matched_opt_min_ci_high,matched_opt_delta_max,matched_opt_max_ci_low,matched_opt_max_ci_high,historical_raw_ci_low,historical_raw_ci_high,historical_matched_ci_low,historical_matched_ci_high
internlm2_1_8b_reward,gsm8k,200,164,-0.16,-0.258529795325,-0.0624291393589,177,147,-0.175141242938,-0.285281027682,-0.0739277897884,-0.214689265537,-0.31297350545,-0.131146163383,-0.0960451977401,-0.189632800091,0.00515611153908,-0.225,-0.095,-0.242937853107,-0.112853107345
internlm2_1_8b_reward,math500,200,152,-0.09,-0.16466240401,-0.0160731546196,145,136,-0.0551724137931,-0.133284857019,0.0250502441573,-0.137931034483,-0.246240863022,-0.041369008192,0.0275862068966,-0.0281535496764,0.0967528012216,-0.145,-0.04,-0.11724137931,0
internlm2_7b_reward,gsm8k,200,164,-0.255,-0.379762100564,-0.133609789876,190,157,-0.263157894737,-0.390653610266,-0.13988074199,-0.278947368421,-0.40398860561,-0.153946525398,-0.252631578947,-0.37474094665,-0.132441898552,-0.320125,-0.185,-0.342105263158,-0.189473684211
internlm2_7b_reward,math500,200,152,-0.34,-0.466606560626,-0.207593695784,180,146,-0.361111111111,-0.489211552249,-0.225509138157,-0.394444444444,-0.519663608833,-0.263334403799,-0.272222222222,-0.401144557354,-0.141922024768,-0.42,-0.25,-0.444444444444,-0.277777777778
math_shepherd,gsm8k,200,164,-0.41,-0.528107097245,-0.278495289456,194,163,-0.417525773196,-0.536428177438,-0.290556603458,-0.422680412371,-0.542104242167,-0.29290526158,-0.412371134021,-0.532253336073,-0.278319764927,-0.5,-0.325,-0.505154639175,-0.319587628866
math_shepherd,math500,200,152,-0.325,-0.487303383223,-0.152416966919,198,151,-0.328282828283,-0.491600650516,-0.15275823752,-0.328282828283,-0.491600650516,-0.15275823752,-0.328282828283,-0.491600650516,-0.15275823752,-0.415,-0.225,-0.419191919192,-0.242297979798
qwen_prm,gsm8k,200,164,-0.335,-0.457655889327,-0.203219418449,199,164,-0.331658291457,-0.454832422095,-0.199980638759,-0.331658291457,-0.454832422095,-0.199980638759,-0.331658291457,-0.454832422095,-0.199980638759,-0.42,-0.245,-0.417085427136,-0.256155778894
qwen_prm,math500,200,152,-0.145,-0.243352170982,-0.048991129081,199,151,-0.145728643216,-0.244947645992,-0.0499380767811,-0.145728643216,-0.244947645992,-0.0499380767811,-0.145728643216,-0.244947645992,-0.0499380767811,-0.22,-0.07,-0.211055276382,-0.0804020100503
rlhflow_prm,gsm8k,200,164,-0.31,-0.432662897027,-0.178418457106,198,164,-0.30303030303,-0.427239897166,-0.168558096824,-0.30303030303,-0.427239897166,-0.168558096824,-0.30303030303,-0.427239897166,-0.168558096824,-0.4,-0.22,-0.383838383838,-0.212121212121
rlhflow_prm,math500,200,152,-0.305,-0.446616955036,-0.151829021009,183,149,-0.256830601093,-0.377334577889,-0.12013774662,-0.333333333333,-0.439067962114,-0.219835336291,-0.24043715847,-0.366501279717,-0.103320607557,-0.385,-0.225,-0.344398907104,-0.174863387978
skywork_prm,gsm8k,200,164,-0.365,-0.502140530667,-0.213281672587,180,159,-0.327777777778,-0.463532090003,-0.173568788191,-0.422222222222,-0.562831558062,-0.267839937454,-0.3,-0.447375515363,-0.140018418187,-0.45,-0.285,-0.422222222222,-0.244444444444
skywork_prm,math500,200,152,-0.29,-0.422165132116,-0.14907446794,195,148,-0.292307692308,-0.421379008449,-0.15274301996,-0.297435897436,-0.425318971328,-0.157734029868,-0.287179487179,-0.423590003164,-0.145735357605,-0.38,-0.2,-0.384615384615,-0.194871794872
skywork_prm_1_5b,gsm8k,200,164,-0.395,-0.536610062611,-0.255175645425,187,160,-0.411764705882,-0.547201127834,-0.273520581669,-0.422459893048,-0.558072542724,-0.28254389854,-0.401069518717,-0.536009056767,-0.265267492071,-0.47,-0.32,-0.491978609626,-0.320855614973
skywork_prm_1_5b,math500,200,152,-0.34,-0.459324515757,-0.215551887986,190,144,-0.363157894737,-0.486851598843,-0.238341892791,-0.368421052632,-0.487823624451,-0.242269969188,-0.326315789474,-0.450166086548,-0.199267524086,-0.43,-0.245,-0.447368421053,-0.278947368421


==> anc/outputs/pooled_results.csv <==
n_rows,n_problems,n_cells,delta,ci_low,ci_high,bootstrap,replicates,seed,comparator,support
4622,847,14,0.0964616076513,0.0846209345029,0.108597049941,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,gm,common
4459,845,14,0.0986372954052,0.0875053435881,0.109774526079,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,gm,comparison_safe
4622,847,14,0.101086122649,0.0893761761919,0.113200419137,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,min,common
4502,845,14,0.0896565392232,0.0784868501934,0.100799866307,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,min,comparison_safe
4622,847,14,0.126992943089,0.113506032993,0.141231217124,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,last,common
4470,845,14,0.122779975499,0.109609491557,0.136342921241,"benchmark-stratified shared-problem, fixed-cell macro mean",10000,42,last,comparison_safe


==> anc/outputs/qwen_natural.csv <==
n,delta,ci_low,ci_high,positive_discordant,negative_discordant,p_exact,benchmark,product_accuracy,gm_accuracy,both_correct,both_wrong,selection_disagreements,both_correct_disagreements
500,0,-0.01,0.01,3,3,1,gsm8k,0.894,0.894,444,50,121,107
500,0.006,-0.008,0.02,8,5,0.5810546875,math500,0.744,0.738,364,123,216,149


==> anc/provenance/expert_input_audit.txt <==
Expert mini replication input audit

Date: 2026-04-15

Received completed workbooks:
- expert_mini_replication_annotator1_completed.xlsx
- expert_mini_replication_annotator2_completed.xlsx
- expert_mini_replication_annotator3_completed.xlsx

Finding:
All three completed workbooks are byte-identical duplicates rather than three independent annotation returns.

Evidence:
MD5
9995930d22b964df5e9dbc94071ff30e  annotator1_completed.xlsx
9995930d22b964df5e9dbc94071ff30e  annotator2_completed.xlsx
9995930d22b964df5e9dbc94071ff30e  annotator3_completed.xlsx

Choice sequences are identical on all 40 cards across all three files.

Interpretation:
The current package supports at most a single-expert pilot readout, not a valid 3-expert mini replication.
The generated summary files remain useful descriptively, but any wording implying three independent expert raters would be incorrect unless distinct workbooks are later provided.


==> anc/provenance/qwen_natural_records.csv.upstream_provenance.json <==
{
  "git_commit": "2ad65edd36e93c5141f5d091f0c23b9e38309395",
  "hf_revision": "555e90adc36db47019797510bf7c6fa64565d181",
  "timestamp_utc": "2026-07-24T02:54:41Z",
  "seed": 42,
  "bootstrap_unit": "problem_id_paired",
  "input_files": [
    {
      "relative_path": "code/original_scripts/exp_clustered_agg.py",
      "sha256": "c3a36ad4db97feae1b41842bd63ce788c4e8aa8eba70f59be6e64740b7a442ca",
      "size_bytes": 20076
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_000.json",
      "sha256": "39d2af49e2e45107270d2900bb56c7ef6970a1113ac3af5da2672195927e640a",
      "size_bytes": 121839
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_001.json",
      "sha256": "c9ed6d62fb51e50bcbe6e36d00f24654e9f0d829f66c166c5a476b6a7e823af5",
      "size_bytes": 68893
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_002.json",
      "sha256": "899abbe52dea67535143ebdd3a805854aab577aa4c1bbce91fb4649fbeba0bd2",
      "size_bytes": 101849
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_003.json",
      "sha256": "9a0ad40df1b50a9407ddfd704f186d8481eec022b6186d594dc30ff7ad55ba0b",
      "size_bytes": 81800
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_004.json",
      "sha256": "cf78bcfaa13dc0b064c8e9c01d8295cceb7cb386c6d23c7cf2cd09542bea8b60",
      "size_bytes": 128296
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_005.json",
      "sha256": "9b90dd1ebfe01732423007e43e9132a4cfc733ca39594939b70f8ddfa934303a",
      "size_bytes": 106812
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_006.json",
      "sha256": "ce71dc148bbff2f34e3c82f834726ddc1aebfa54574f740cc3195bbdfad7354d",
      "size_bytes": 99047
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_007.json",
      "sha256": "d8211ca0e6441546d175bcf7b1c5a0f3253ceb6795cc743e5fdb0f791a485eeb",
      "size_bytes": 128051
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_008.json",
      "sha256": "cc54f9d19a32bdef8f3a29d047ac49f04bfb5906b035c3c4c64c507b483ca85e",
      "size_bytes": 152948
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_009.json",
      "sha256": "dc22aa207864181dda21c72ead0e4ccf15d8d7b45cc78f615a911f1ac5c3bb2d",
      "size_bytes": 98766
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_010.json",
      "sha256": "f013486039e87e6efac0682187760234424f7752cecf94bffb6d348e1fcf537a",
      "size_bytes": 104513
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_011.json",
      "sha256": "b1fc1d414e0b37dc0e79a1616175742e1a76b6ee3af9f22af070b13813789c34",
      "size_bytes": 91253
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_012.json",
      "sha256": "b8720e5c44705b65d3acdcb900b6e99ddb1bb31da5a72730c5708eda4a711010",
      "size_bytes": 129519
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_013.json",
      "sha256": "4e548700e9974c3c57917a53b22d045a863581fc211b5794bb035576e55e065e",
      "size_bytes": 152817
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_014.json",
      "sha256": "a4740e8d1033e463c9c4926ee60d2a9efd5d050b0d01a3edfa8ca9314111fcb7",
      "size_bytes": 120185
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_015.json",
      "sha256": "9a2d79eb774b9360b8bd5f5a4bd1c117d2c7e803e768cf943d14d44b1f860538",
      "size_bytes": 185435
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_016.json",
      "sha256": "074a3da5d7c6240bd957f545f7fad08459a9d040d3affa394f35d5f46b66dcc5",
      "size_bytes": 110239
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_017.json",
      "sha256": "413dd96d6cc0408846520da4ecfe67dc2d3ed4284a188303b702a35fec4fc9bf",
      "size_bytes": 138913
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_018.json",
      "sha256": "759aacae3a071a4386da4a473ba5ae457e8934683f591a41caa6ed5d6582c7c2",
      "size_bytes": 80070
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_019.json",
      "sha256": "0023d57ccf095a81a280aab527754fe09fa956fd028d4458a23f2400b723e0bc",
      "size_bytes": 158934
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_020.json",
      "sha256": "b397c3270354671c4a2f50314389177dc14b171e0f5e2f5bcf504212dffac531",
      "size_bytes": 159160
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_021.json",
      "sha256": "6ad9bf0a89764914945842f34e2cd1a7b9e23b76574349295b216bf762abcf01",
      "size_bytes": 79418
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_022.json",
      "sha256": "f54e31a04761e4c4cdba6dad46ecc76651bc335650c0a896f0cd27a8ff7166f1",
      "size_bytes": 82448
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_023.json",
      "sha256": "c815ec80620a9951f0ae364a03ccf7132a76a8ed6d0053ce83d8203bb3c8047b",
      "size_bytes": 77341
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_024.json",
      "sha256": "c29125af8be5cf84f129180427738572cfd958bf5e6e638fe57e0cde25c991a6",
      "size_bytes": 99261
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_025.json",
      "sha256": "f28f4469e38b39211d112a5a26e556aecd38cd0ef7461aac4f62c7a739704cbc",
      "size_bytes": 113876
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_026.json",
      "sha256": "b2db06b47a3ed13ea2945d5152e60632d18a442ea3199dbc469ef1c8fe1bd1ff",
      "size_bytes": 114400
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_027.json",
      "sha256": "d99e2c56c993794e9bf4df4d4ec3e04f7ceb8ec558cd9fb69e7ba24a1f918f29",
      "size_bytes": 100475
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_028.json",
      "sha256": "53d3f3b49ff5837e4579d7aecf9ebef0d6e67e99d8a58cee7262914b872e3e90",
      "size_bytes": 91175
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_029.json",
      "sha256": "85e4eee810306ddfa882c014a02b8cb7a9a29d8eeb1b76be19d37c6e266ea3c3",
      "size_bytes": 119420
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_030.json",
      "sha256": "2321174b3a32fa8e430be70dc36e34bf30387b4c432c4ccce8d52290eba431d7",
      "size_bytes": 126210
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_031.json",
      "sha256": "6c65c572b0d8ca6968ad34dc68381bd7bac05f300917e6b799d4297c2fa181b3",
      "size_bytes": 101830
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_032.json",
      "sha256": "bbcea60742848a2f66fc7da2309b109e4f09bb2c5de04c4ff3f8924f85e3b28a",
      "size_bytes": 71948
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_033.json",
      "sha256": "23287623b2cd794957878b0b0656e1b2a72cb0b9cfa9d22d9d9dbac6806771d2",
      "size_bytes": 83638
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_034.json",
      "sha256": "723261db7d7ff9f1ccc550b569c2f5989c12c7d402159a4d338846b82054d74a",
      "size_bytes": 73850
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_035.json",
      "sha256": "93c86a3aab84236ee84a5fe5032074dd635a4a4343a4b551256f4039c098787f",
      "size_bytes": 89777
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_036.json",
      "sha256": "965643be172e84c97a901f74cb24089383c70be37c7c2425c2fe73720c5e02a5",
      "size_bytes": 83228
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_037.json",
      "sha256": "dcd7411bec16843eddbf25ccbabd986050650427a4e9dff39bbf71132896822a",
      "size_bytes": 150489
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_038.json",
      "sha256": "1e0bcdab294772f3c2e86433b836db060fd2fb36082b2d2135367b21908cc0dc",
      "size_bytes": 119481
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_039.json",
      "sha256": "fa55d8085102e5a846f66edc20b4f77edf9a8098b8796341a4515219ab2b9428",
      "size_bytes": 166431
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_040.json",
      "sha256": "60f7e4c1fbe1ab17055662841db9124549a355cd95bd2a00daf63c0eee728cb1",
      "size_bytes": 76700
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_041.json",
      "sha256": "005f24704cf254822ece4680608e88f4eea04936d47edff9192f30525b294913",
      "size_bytes": 143124
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_042.json",
      "sha256": "470b9fab82ccfe198475d9376a6b3c9a4876b80d9bf38053dc339b8363d578ea",
      "size_bytes": 97632
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_043.json",
      "sha256": "7f133a53f3d3dcbcc35a8871a5df594a231581452fa0ea378cd563d4888d70a5",
      "size_bytes": 124645
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_044.json",
      "sha256": "c60ceefb7caac490e7a8420a259d7dc6105e34e863fc9697022879eae9593d2a",
      "size_bytes": 117013
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_045.json",
      "sha256": "d585e47dcf0edda882195d0b98912fb2c9113c12e1e4f88f1d777869423cd6af",
      "size_bytes": 126489
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_046.json",
      "sha256": "5d4617c4bc8c2aeb381a3feb13c58396544b672c280c474427caaebbd5aef485",
      "size_bytes": 118866
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_047.json",
      "sha256": "780d0235ceb5125bdda6a948f2f788d2914dfb298249c18711f193ef90e982f9",
      "size_bytes": 131919
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_048.json",
      "sha256": "9146d8170869cd3950cded025b558de88898dda550a4bf9993060c8ef1935bda",
      "size_bytes": 75862
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_049.json",
      "sha256": "45605b35311074042f923d7a48246fac26dbd35aa49cd6aef62035d99ef20356",
      "size_bytes": 87269
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_050.json",
      "sha256": "05715853fdf9b3c131b4fd49298ee4c805abca88788b97b858c85caf907d6d8a",
      "size_bytes": 87417
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_051.json",
      "sha256": "18339cd7d7f010a7c1c9c7c2c454d2aa432975d0d113edfb4312afea13afe816",
      "size_bytes": 110894
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_052.json",
      "sha256": "5113d90faf609b6d879cf576da2df076a8a6e267edc120496f3165f998c10da6",
      "size_bytes": 115918
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_053.json",
      "sha256": "4ca792b932eafaf715ea73d43b34f042a97670572d1ad984fb691ab9d205be4b",
      "size_bytes": 169029
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_054.json",
      "sha256": "2a49c60e5b3e10faa9baa1a7ea32f936144ace8466e477ae7b76e46c2e218dce",
      "size_bytes": 115053
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_055.json",
      "sha256": "d67f5ac2f202c416aab01620a2b289acd69ef043381c63b9f5bc762754a0a43f",
      "size_bytes": 77944
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_056.json",
      "sha256": "4ce0aa3a3efb900a5db5273851fc8f36e521a534ba7dea20cb6e22d732ae4c19",
      "size_bytes": 79681
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_057.json",
      "sha256": "aca1ff77497064c0c40377243b4a2d78b8ff5bf3c981f58407f4ac35349c439d",
      "size_bytes": 118883
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_058.json",
      "sha256": "5e8ce171a424d109e28fe3664683ea15db5f2f1f0e09d14e80b41cc42463738c",
      "size_bytes": 99389
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_059.json",
      "sha256": "0fd01171cdbcfe7e242a3302187c7d7cd182ff62e3d51f3c7d833e977cfc99c5",
      "size_bytes": 80686
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_060.json",
      "sha256": "d56daf68611743277a090264d0584c670ad72d970b56b0e312aacc749f7ad04a",
      "size_bytes": 91384
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_061.json",
      "sha256": "01574f17b3392d07cc131e3662d48aa75109d0076c998744fc9aaef4f2901c7b",
      "size_bytes": 94155
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_062.json",
      "sha256": "834fbf9c7e2eaa605e48fa5593a46add1dfc98234b5150420c434efa8252b8f1",
      "size_bytes": 114895
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_063.json",
      "sha256": "abd428dc97720a530fb2befeefcf8b74f4fc75e5ffa3188b239d01022250c85f",
      "size_bytes": 116400
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_064.json",
      "sha256": "c9478557f1835047496591d81b37e8886ba7a480f39cfe9f639d2d9059726d5b",
      "size_bytes": 138272
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_065.json",
      "sha256": "41425e0c22d66a3a2333829014ff0812fc529556872ef122a0dbb7f077a5f009",
      "size_bytes": 97860
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_066.json",
      "sha256": "30c7e20d605210d7acbb567d51ed3c2335b18c55fe29030d5ddf1d3ddc82ea4b",
      "size_bytes": 110398
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_067.json",
      "sha256": "ed36e3d6fc732ed416ebdc8a73030a3e45368f4958f2d8c949cc315f3f5419fa",
      "size_bytes": 88745
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_068.json",
      "sha256": "7fe0a1b652a700b76608105f7867107cc4155bb4cac3b73341ebd8976406a060",
      "size_bytes": 91633
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_069.json",
      "sha256": "9b8b0bf603afc31b803e2254f5a4304a04c3c04158d5dfa8fcd8962d6c703974",
      "size_bytes": 105546
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_070.json",
      "sha256": "649064647737d7f416db5d59ba36f9399f0219d375536989e7b39f5b24f86970",
      "size_bytes": 118260
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_071.json",
      "sha256": "9bf3a4585639d6585c8241a7ab15f206edd8dfd848ea2bd728fcb9c1987f53e3",
      "size_bytes": 84473
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_072.json",
      "sha256": "f75cd1be6287b55aebf3e2bf4345255a1fd087474db2be57d733c84e80734e7e",
      "size_bytes": 111285
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_073.json",
      "sha256": "9282f0f5f2b7f4fb5d1d1d610661d7cd1700b60ae4edd59ecd1e882fa2c3dfc3",
      "size_bytes": 113167
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_074.json",
      "sha256": "546d427da71f3e2be2b8d045970d266b2399db1664c44948043c8dbb1687563b",
      "size_bytes": 122251
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_075.json",
      "sha256": "18775786dbbd8ff6bb0007fb27fafde802eb534d67b71fc8c7c86f80e694a31b",
      "size_bytes": 124151
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_076.json",
      "sha256": "f5caa9dbf44fa3db45a30deb935d6e8cc3fb06358efb21d5e3aa06e366b9cfef",
      "size_bytes": 142938
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_077.json",
      "sha256": "0315d7e8073b6989a2a7594295eb2e9961589984e81d47db75697eb1480a7fd9",
      "size_bytes": 113553
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_078.json",
      "sha256": "6b3df4bd37e674b87238eaa7b4ee90a27a17f4644509a0d343c197a1c5d11612",
      "size_bytes": 123905
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_079.json",
      "sha256": "f8da1df0919420046ff504f407e728795d0b5f77a793ee423ce0a3e7d5ef9880",
      "size_bytes": 76717
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_080.json",
      "sha256": "4fab94468e6bff0fbf31d66fddec1d45c7bdf7989ebf2223a42c7c7303ea4623",
      "size_bytes": 93202
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_081.json",
      "sha256": "469244c4f1a9989c91fcb011bd11bc08c306d73224c4c6bb8de47fa1ba61d9d1",
      "size_bytes": 93340
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_082.json",
      "sha256": "c3c1fd4c04b51806db26a2a61c38d18ef9e40c373ccd1a9738d042b58ff4e7a9",
      "size_bytes": 98477
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_083.json",
      "sha256": "c276c4bed74df7557a6afbc9a532039ad0d082dba2da0ef944ba821e9ad6bf58",
      "size_bytes": 64844
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_084.json",
      "sha256": "8bc5e763d0037d0eb9108df782b37a52543dea8f152ab2ff9987c346057f2899",
      "size_bytes": 86618
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_085.json",
      "sha256": "9ae0373de7c09276ab2c5b167f399eca33530775307006acf0fd7918b43f7ede",
      "size_bytes": 93147
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_086.json",
      "sha256": "6f399d340da5395e73da4d149809e8236ae1978b496a02aeebf1fcb7560270e3",
      "size_bytes": 99844
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_087.json",
      "sha256": "207c00ead79bcb2ebb700563c10482814689f651e1da572710bbd74776d87a45",
      "size_bytes": 129191
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_088.json",
      "sha256": "732a3497235697cfebca4af231f6bdce54fae7fd3a48373149208b4f34e22d47",
      "size_bytes": 102376
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_089.json",
      "sha256": "0141ffd0e561765f0d497656cd07e2c505f638fba831ef68acaa18b8c90c0154",
      "size_bytes": 88396
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_090.json",
      "sha256": "047c61ca7aa51e728ac41c7e2523ecf8f0035467f95b87225c15a0f735f53d5d",
      "size_bytes": 121102
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_091.json",
      "sha256": "aed31c7a7609359a8e011c79376576e6d625a44636a05717af287c453c542a14",
      "size_bytes": 80085
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_092.json",
      "sha256": "539ac830398d050af735f45d1f1800f490ff29cf4a99524813505cf0b56bf397",
      "size_bytes": 81618
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_093.json",
      "sha256": "02217f326b0a14645e103b27ce8a9944848317fb25fe19972e35420e32b86429",
      "size_bytes": 131131
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_094.json",
      "sha256": "7accb7248d33e3eb2a93c9aeb602618d6a009dead9b321ef6c0957d927c276f7",
      "size_bytes": 111785
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_095.json",
      "sha256": "7bdc6949425e4d2fdc09c4549ab1236c904728d40a2b79255dd8226366649f4c",
      "size_bytes": 96893
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_096.json",
      "sha256": "2783f1d493f1555cd78986c647d1db3dca8a43d81d47d826bac3533bdc3b98bc",
      "size_bytes": 87790
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_097.json",
      "sha256": "28269d48e916de502597780f27a82c65b6147e4fea562955ae6933e611851c13",
      "size_bytes": 123454
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_098.json",
      "sha256": "c904455b6d0653452462894eca68cbc02230a33999dd67720c72b4e890e3fc45",
      "size_bytes": 148106
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_099.json",
      "sha256": "7b75a069b05478e7319801fa10ef508e6d4de23dc5ae48913dd05f19dc7c790c",
      "size_bytes": 111924
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_100.json",
      "sha256": "3176d83e6c57a7dc416a432b54c23d6fd71cba2011ff5241f9fc71f2ea070b6c",
      "size_bytes": 117464
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_101.json",
      "sha256": "b544c90653a7b9ddb5fb97fa2e74d977bf3ff6787a5dc161b1efec5517acff8a",
      "size_bytes": 124037
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_102.json",
      "sha256": "77392027b2d78d1302f55d9209a5aa7f3b2d03945834ceb863430d6b5b8c8540",
      "size_bytes": 125838
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_103.json",
      "sha256": "19608d1e176294ce87c260f13dd1b1fdd4028c4f4e49a0da9eea81e5db0d60ca",
      "size_bytes": 114812
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_104.json",
      "sha256": "16cf6548e055143b8a98921c750bfb39901213ced7be997bee04c111e5771206",
      "size_bytes": 93860
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_105.json",
      "sha256": "141571404c9b2b6eeef71f47f8b8745ae9ab110d719cbbb0d00677a22aeded9b",
      "size_bytes": 69532
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_106.json",
      "sha256": "6544705f3818bd856cb933669d8e9070268a3dd95192782f17c38312507cf89f",
      "size_bytes": 146194
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_107.json",
      "sha256": "777557149abd40da5f15ad2dea9e2b09ee8c31064f640c2df7c33f28c5af2558",
      "size_bytes": 167019
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_108.json",
      "sha256": "932a9e417953a0a3894cedb68a47228ea38bb4c6d0493a00071fc09c243c50a9",
      "size_bytes": 102974
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_109.json",
      "sha256": "bc1f6ba8af23b8552fd4e1df162a68f7fa3ee78e672202a0bd48b48ba7857544",
      "size_bytes": 91988
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_110.json",
      "sha256": "44ae08e6573c41ab488513b999ef322317006cded148288e99847744b3fe1b27",
      "size_bytes": 131626
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_111.json",
      "sha256": "0981644f6ada0d7a532970179b052f98676b395eaba68f48b1c4103333ac95bf",
      "size_bytes": 133356
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_112.json",
      "sha256": "0d4e2a1b0820c7b3b72959d2628d436d9dd89268644f4225dd5ba7a09dfdbfeb",
      "size_bytes": 101553
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_113.json",
      "sha256": "058f05532c41f26addc27da5d083eb1b990919e0aee227745efa4ea19a9bb12c",
      "size_bytes": 69287
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_114.json",
      "sha256": "ad6862b48c946c859fbfb72ec883d9fce56b05c1f2d177589ab8eeefa404eb43",
      "size_bytes": 114545
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_115.json",
      "sha256": "eb0b31a0ebc789bb748d8eb3e85bf519738ed47ef42ca1196601ac154d92927b",
      "size_bytes": 166887
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_116.json",
      "sha256": "79b8e10356549b5ac55c8806989cd63e47f9394ee17bc33302ee9cf330fd7c0c",
      "size_bytes": 130716
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_117.json",
      "sha256": "88b9e02823f5ece83f235d32f2fe24df8c7488b93323828e4c6f8e57f2579ffb",
      "size_bytes": 63324
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_118.json",
      "sha256": "618d3a91dc2d4c2d4ddc3eac6d775cfeff0d08adc82c974df4622cc2e999113d",
      "size_bytes": 119272
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_119.json",
      "sha256": "526fa0deef0e6a5750cbbd5d7f6c1d7595b83b442ece91dfe8659c6b5c2e7729",
      "size_bytes": 143774
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_120.json",
      "sha256": "faf515900e9059275c23a69eb7be30d934bba952baf8d2eb400b3937779d9e51",
      "size_bytes": 82020
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_121.json",
      "sha256": "0effd0405729670b0d08ad2d2cec367f5831e45fddcb3ed5baa60163053ea91d",
      "size_bytes": 115579
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_122.json",
      "sha256": "3144b6e0664401006e996e68ac093f2481a77f35a7e1d1f954a565b20582270b",
      "size_bytes": 105039
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_123.json",
      "sha256": "0d20118b8bcd452bd72627832514f25f8f6960281aebd575b9f5cdf01fadb818",
      "size_bytes": 92479
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_124.json",
      "sha256": "b17a1d0ab85da1291034b0d4ba2181cc6de552caec0bc2e56373bd2045555657",
      "size_bytes": 111321
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_125.json",
      "sha256": "b532c1bef9ebee3500d83b97b35b56d1065370ab231bdb1a87a834cbfe32f62a",
      "size_bytes": 118087
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_126.json",
      "sha256": "3680626aa5d336304d48421c5510da19520cca9720a6a9f266677be8d05f1733",
      "size_bytes": 78108
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_127.json",
      "sha256": "41a116eef0636d5f415c83a6c31f67b43108fb574f9a0c9650c3e32346a9e6e3",
      "size_bytes": 70538
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_128.json",
      "sha256": "c9f48adb589c6816068f43ba74c8dc9f1427573b82c93eea57a46fbf75610359",
      "size_bytes": 118077
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_129.json",
      "sha256": "a74baa53e937e4dd4ee048798469a33625863dbb96efa625edb3dd4d160f469f",
      "size_bytes": 148367
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_130.json",
      "sha256": "f76ef04f438227b269a16aff887dd716b6f1f8d0f244d904c78637f00080dafc",
      "size_bytes": 82327
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_131.json",
      "sha256": "68ec4e56049bbcf5e300f091cfe76f20e5223807fade67078061d45726da9fab",
      "size_bytes": 79328
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_132.json",
      "sha256": "072af6b190ea5d533b9a1565b907b41481ecb7974d3973c0ef99adac0fe50525",
      "size_bytes": 106431
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_133.json",
      "sha256": "7b28959cb924bc5a1691c1d24063c356b173d174f8abc5ab57337faeba75bb75",
      "size_bytes": 105180
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_134.json",
      "sha256": "ded51dcc5c8c8387d01e6a7fc3873163174b5fea13cc9b08234afe8319bde097",
      "size_bytes": 69300
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_135.json",
      "sha256": "d4d5142e013065026721559571c98667db1eae69bb3910ab4895c65039e43dbb",
      "size_bytes": 96581
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_136.json",
      "sha256": "2a0d3762b3377bd4faa69209ffb9b0db5cb5057c58f660481d3dbb63c30683a4",
      "size_bytes": 73104
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_137.json",
      "sha256": "cdc823ee62024815a87ff70a1891822692c55650463dd87f8ad59bb721c0a3dd",
      "size_bytes": 132046
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_138.json",
      "sha256": "9dca0a9e911ecfdf4f46389f3bbc382c7c7f0ec5122def3d03f88f2d55dac6e8",
      "size_bytes": 179611
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_139.json",
      "sha256": "de5f819ced5ab33127faf3214f234bf1a1280b93b727a730a8762f8173ff47d9",
      "size_bytes": 92076
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_140.json",
      "sha256": "61c50c08bcb113d4dbdfb10db9dc055f3fa108488b26f2ffea7c287d885870f5",
      "size_bytes": 121529
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_141.json",
      "sha256": "0859d7a2e20c50ec25482835ee045c85e4bbd3d3f5319730a2ac0faf3f01f4f4",
      "size_bytes": 106779
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_142.json",
      "sha256": "aa05a8365335b7073769963bceddbc8a74abe1cd02dcce9855f854b39ab0b33e",
      "size_bytes": 95290
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_143.json",
      "sha256": "7c2af048862f907f3b94039906d531a66e40acc2c664df184c534c5a270d5c4c",
      "size_bytes": 131031
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_144.json",
      "sha256": "a94e7b0231226bc65d31a5eff3e5c097e9d23f991e0b6574f7867c782c519783",
      "size_bytes": 164349
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_145.json",
      "sha256": "8311aaca282bfc3e8236b82529f9eabc2844fa6963c173372312a706beedc0dc",
      "size_bytes": 112409
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_146.json",
      "sha256": "f38ac77fc86d63a8630ec15361fa9a86d0fe5e79de311863e74585024f7352ac",
      "size_bytes": 82590
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_147.json",
      "sha256": "418d0822b8f37bc7468815d550c60b90472876e5b55ffc531a845154b189c45a",
      "size_bytes": 113015
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_148.json",
      "sha256": "486a319ba275eaed1b147d48168892836cdf4ce22bf3cb3a487f26621fffb232",
      "size_bytes": 101027
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_149.json",
      "sha256": "79de6d12dee194f92422f3bd434014de2503f894328b28f6700d95d42c25f09d",
      "size_bytes": 105856
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_150.json",
      "sha256": "2a3ba6239b8426df6178b22c0b8aa3e822a91b7ec39fe14ec6b365c81d7b93b2",
      "size_bytes": 168106
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_151.json",
      "sha256": "52dbb27d6831d9af853bfa3a9bbf8c2c45f72c3ab64e6d02616a44b34f32a079",
      "size_bytes": 130707
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_152.json",
      "sha256": "8da9f827603bfee3e48e6b292d53908c79bafc4bd7a04054747d3c6e4de08722",
      "size_bytes": 84843
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_153.json",
      "sha256": "9ca3dc160d0d206918f07f99d5a7c4df7ff77e84ad7bc814b19d0adfed68ead2",
      "size_bytes": 147139
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_154.json",
      "sha256": "8e067dc28ada3c8df3f3a8b5c096aa883593b020da19ba0927c5f2c786b7fb89",
      "size_bytes": 149635
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_155.json",
      "sha256": "7455bc05700157e82e060154ad4e308df86014a4009d95abbea440f81df94701",
      "size_bytes": 122275
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_156.json",
      "sha256": "85603dc00cc5ffd0e9a6f82104fe02810ff8c433ca81f39558c9b0865bf35c95",
      "size_bytes": 107077
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_157.json",
      "sha256": "4dc8dce71cf47ab9cef352c823561e5976d4b0657c3658f004a16b3606ab8e87",
      "size_bytes": 158670
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_158.json",
      "sha256": "598619351ccbe73549c909960f371efcb1139a643b7befd1f9461fcb6ed56a96",
      "size_bytes": 82167
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_159.json",
      "sha256": "3b7074d5b024ae37e30f33df27fc0e0b1e55db827cf6be3b56c1e56da234d9b9",
      "size_bytes": 93270
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_160.json",
      "sha256": "bbec3c00e9fcd668bdbac9dd72a3a4dfd05ae095f21b5044ecae20e46ca2cd3d",
      "size_bytes": 87096
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_161.json",
      "sha256": "4f85d34fb3a52770d5774113377bd18531dd47e7d020dd9806c0e95e152e14b5",
      "size_bytes": 136928
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_162.json",
      "sha256": "58089c8700b6bcb7ce3336c4f9bda56447d0ee689d9309e4fb694994e9ac22e3",
      "size_bytes": 138689
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_163.json",
      "sha256": "1acbc2a70f9f57744837de752bf52add5dbdec3330f0f6078d0c402c956d8ea1",
      "size_bytes": 110667
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_164.json",
      "sha256": "66e8c96567a2d10f2d9fbff7d9f07cf34fad4065e606a660e4e807d12e792156",
      "size_bytes": 101842
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_165.json",
      "sha256": "3eb530e3b3a90ce1f79fffa5859f91a23794fb8b57a39e07f0694f01d35b6bef",
      "size_bytes": 158495
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_166.json",
      "sha256": "8a4d2c4573f124da68144eb8b58ebab29f822c89a14c84fd141cdee041ea311e",
      "size_bytes": 101322
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_167.json",
      "sha256": "8d15d66179e021711248c62869a57c97bac00a9c352a512664c9fb5c140b4349",
      "size_bytes": 83324
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_168.json",
      "sha256": "d6ca5d38763770205dac568c90d4e588513dbe694c1fd66a4529a4d02959a4b2",
      "size_bytes": 61671
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_169.json",
      "sha256": "f0210c802c05b9e77dc44ce4145fc3f1078fe6c9600eaa02697efc67f3f48376",
      "size_bytes": 96483
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_170.json",
      "sha256": "a018605c73e14dfe1599d4062327caf44a6a0a0a32afaace481df3eae563594a",
      "size_bytes": 102769
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_171.json",
      "sha256": "8058b3120888d79a1d6485c3645042489fed7cb5a330e16134fc29e542f5474f",
      "size_bytes": 87082
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_172.json",
      "sha256": "f4813e0631078693f4d5249da65b21d5f4076913e5902300ba21128352f32914",
      "size_bytes": 96919
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_173.json",
      "sha256": "9037c6094ee971eb196c17f460e0526d8e6538c1738cef1bef6d16581d9b70f7",
      "size_bytes": 109859
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_174.json",
      "sha256": "49c89c1d503e1c825bb5e82dff797152c6ed579d12ab0b99b928672e452136a0",
      "size_bytes": 146061
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_175.json",
      "sha256": "80500c8d85bff82f9eca8c3370b6749f5f5864f11d8774d9870846b28bd79772",
      "size_bytes": 129997
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_176.json",
      "sha256": "1ca2debc8d6653ee7816f667751db4e5d9ff42021c80478749ed108235d2c320",
      "size_bytes": 84016
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_177.json",
      "sha256": "47b049cb93136a709e42a6dca49213af4f4a6deb1984cc4e9d604e9159b49c6e",
      "size_bytes": 150298
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_178.json",
      "sha256": "84ced36b7ce3cffa51edfd040a17404651a4a31d3d5475227f5d2df81f008e40",
      "size_bytes": 87272
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_179.json",
      "sha256": "5a553df1754e678d7402d3655a644c1c918b77efda25b5e209232778523ad37e",
      "size_bytes": 94184
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_180.json",
      "sha256": "2cba81915cbd81de04638be96752e234e3ccb48e05df86b35a19d9b888001366",
      "size_bytes": 96654
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_181.json",
      "sha256": "f5ff8aa3e74b7faf7a4aa4853ac3125011e471ebba73f41b2efff6ba6e0d8884",
      "size_bytes": 111767
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_182.json",
      "sha256": "748d1555f6904045d89ce4ceb9134152a1cbf06dee4b80e74519ace1dc94988e",
      "size_bytes": 100666
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_183.json",
      "sha256": "96c8b13ae646db2cc7d1cbf653b43852c8488efb89a9898094a6266ed458d321",
      "size_bytes": 169116
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_184.json",
      "sha256": "5b7481daf0c35dfcd08ecb277db97b61d1513221724e15daad494cbc119400f0",
      "size_bytes": 201030
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_185.json",
      "sha256": "463fee4168735d35fa3040d04de1fb2f11759566758717b26c6e492d4de69231",
      "size_bytes": 80443
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_186.json",
      "sha256": "b12b831682d134b4b896f9c1dbba4f6c6029f7c53b6aae30d202c80a9ed43ae7",
      "size_bytes": 188079
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_187.json",
      "sha256": "5a57745808cff8e058ab498025c6c17a50f1da39fe7c0bf1b0cb48875ab26eea",
      "size_bytes": 130505
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_188.json",
      "sha256": "f562d3d43a7feffe550f6ce16455dabde542ed952a48abc890197e959b1fe63c",
      "size_bytes": 127054
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_189.json",
      "sha256": "2847c54a69f328320c8757e09c786cef090013e069c25728521c413159519696",
      "size_bytes": 108201
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_190.json",
      "sha256": "4b00aeccba23d7cf99b68ea0d6ceed9294c5726b61c5f3baea49aa5c2aabd62d",
      "size_bytes": 76962
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_191.json",
      "sha256": "b72571bee29116c461aeca53295a1ed7e1803b3dccd83860a3603b6f3e0f0c12",
      "size_bytes": 78952
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_192.json",
      "sha256": "5c6dd352d86110038c085b6f34f94420d8748672b4133a6f346bc3136df04d94",
      "size_bytes": 108921
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_193.json",
      "sha256": "6e2ff49ddf129d5c5b4ebc0c560d0d50177aae6330a0fc89171c2d251d0f9686",
      "size_bytes": 141510
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_194.json",
      "sha256": "33449bed53657ede535900b0d54bdee54e014fe58c3c9775fd414b972dd29616",
      "size_bytes": 73473
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_195.json",
      "sha256": "61cd8a97f7ea58e6656af7d69e3f920f527c5e785eb7aff6bcb22518c9b16e1b",
      "size_bytes": 92451
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_196.json",
      "sha256": "7ea6638f78e2b7ecb7472f6cedf9f45ac9c4d467cd8e5efdd2b1ab8ee1dad51e",
      "size_bytes": 86414
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_197.json",
      "sha256": "00855434aca3767c4e0eed520230a6c445090dbcc24b53871ebc8c8b18afd6f7",
      "size_bytes": 95294
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_198.json",
      "sha256": "4a9e1c8159d02bbc7708abe67bfc945b51846b2c22d743ab93dc399b297feb6a",
      "size_bytes": 121751
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_199.json",
      "sha256": "6fef79d3143bf3287858edeaef86ac4b04ae43da2b06e13b333ef3b847582981",
      "size_bytes": 135294
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_200.json",
      "sha256": "4c33c998d2ce5181e0bea768d2ca3671ce86dd753534f4f7fd775400805fdafa",
      "size_bytes": 97011
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_201.json",
      "sha256": "03d6d93cb822dd2f875e667f2959e36afd0d64773ea49a8e11fb3d29882d3d14",
      "size_bytes": 118851
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_202.json",
      "sha256": "09eaf67b933c2ea9026d58448bb570b353c9794e3bd986c01ef3519d3b4f6249",
      "size_bytes": 82426
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_203.json",
      "sha256": "2d8e4f253266b9a6bd1e6c46179b19a26dbccbf5645f8b564c6cbfedd1933c43",
      "size_bytes": 126002
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_204.json",
      "sha256": "f5fcce0a39b7affab4d9737c3c4992e8781b4e18e9607a95addf8f98e531ec91",
      "size_bytes": 100540
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_205.json",
      "sha256": "f0d2530a0fbd5a95239f63baefeb6d3490ed785ff39902313fa9225b1e3332e5",
      "size_bytes": 142081
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_206.json",
      "sha256": "bc07ab3762f524c1c5de4523ac9d3ff69aca842ed987df7eb929a1ce617b9b34",
      "size_bytes": 147504
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_207.json",
      "sha256": "279f0f7a612d10fef8a57ea0f7ad302a2cbecba6a72c28d41641b1116c8b4747",
      "size_bytes": 140105
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_208.json",
      "sha256": "0a10daa6c4720d81b16ee9649ddb2c3b8a8d345b810c588377ac7c87806fcd3e",
      "size_bytes": 86242
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_209.json",
      "sha256": "9c4def91f83ebefe0bf1f53904ac32b7095e64fe66719843d69e5d52764e07d6",
      "size_bytes": 120795
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_210.json",
      "sha256": "52b1ba965867f4182e101a0d28ff23985f978e89a2adbee2ebed50d3be09d660",
      "size_bytes": 166517
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_211.json",
      "sha256": "30083d4d28c5dd8b41a61c8bd1d42b33b8c01744f10ed44199f9bd4ed0619c03",
      "size_bytes": 115487
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_212.json",
      "sha256": "5d55a2a843546ae010af01de34fb8446f922bdcd81d2e7211956ba1ec8c8ce99",
      "size_bytes": 119325
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_213.json",
      "sha256": "8b7b00836041192fe8dd7c485341f89389cfd3b9777f346667d417d3d2a5dce8",
      "size_bytes": 109856
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_214.json",
      "sha256": "ace2900f54453c2e497417afccbf2fe55a2fa91086fd99e418e372e83a6ad9a8",
      "size_bytes": 140590
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_215.json",
      "sha256": "2c242836a700d77b1670f46b43a3611660dcca6857c889e849acb1edb45bba0f",
      "size_bytes": 92204
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_216.json",
      "sha256": "1b579bdbf539db3d8600e0b8a63752a3cfaa490cbc827a6488013d8df40198c6",
      "size_bytes": 96667
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_217.json",
      "sha256": "fe0f50774f70a776792d6926c54ea2e4ea904fb132e8f1a3172f96935286a959",
      "size_bytes": 68357
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_218.json",
      "sha256": "406b42dbffde9a0db982886baef1184ed5253b81f6cefa0eb14a649e8bfb463d",
      "size_bytes": 121116
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_219.json",
      "sha256": "c02e7b829dc70a89669da723c6a8cb72e7f7dd8cdaf54bcaa32cf06428013909",
      "size_bytes": 114838
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_220.json",
      "sha256": "839a0383421128184f495c89d913f2da0ed656c941269249d2af113fadad8f80",
      "size_bytes": 121082
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_221.json",
      "sha256": "582de59d4d417f8c244077926712e254ffa568319eb7390af1f56bd0c77eb367",
      "size_bytes": 95546
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_222.json",
      "sha256": "70b065478373380ae58be07670a10be9ba8a729c1f02936eb2c2f6e806f722ee",
      "size_bytes": 71500
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_223.json",
      "sha256": "68d9d35f5b6afbdee0b2f53e6636c84405718ca6626939a916660567bce4b798",
      "size_bytes": 75737
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_224.json",
      "sha256": "56e813bf6c9a2a9d5dbc1a5640b50cac7e49069adad314928127cf4b7dd88e27",
      "size_bytes": 116937
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_225.json",
      "sha256": "b2aed6ae2f68b7736fbfc7a1b715fbc998f3436ac7987b013879488b26443a2b",
      "size_bytes": 85167
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_226.json",
      "sha256": "043f5b84a2cac0cfcaea4c4c68d9454a9ebbc7f1d34eec255836ef997d416d11",
      "size_bytes": 137574
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_227.json",
      "sha256": "9b0ecbb11e1969d145c705c135a875f5f1a53e453963e566c9117604f4a915ab",
      "size_bytes": 97547
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_228.json",
      "sha256": "bc25b85ea1c775c95729365cdfc276af8b982fcd9e0855ca0d3d74f342b0bacb",
      "size_bytes": 127579
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_229.json",
      "sha256": "c911e3019857915f705ef2dcec4ba9771b0987cee956c50c085b8db3ed74f75d",
      "size_bytes": 113300
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_230.json",
      "sha256": "9fefd971c6ae41111c4967a5e4846bf96ef71999a7d925a4eab82f551bb29e16",
      "size_bytes": 101002
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_231.json",
      "sha256": "6524d93834d9f6db96e8519ad5c043094380abc054778ddf78b812c8511008f6",
      "size_bytes": 104865
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_232.json",
      "sha256": "5aeac42824e178f43aae0a3bee178577765e59109c4228bbe23cc3ca9fae1189",
      "size_bytes": 85875
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_233.json",
      "sha256": "f453ad48810a456eca8ba6f3cfb5960551e2443e11f9b0630aa80f38db6f9bfb",
      "size_bytes": 92026
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_234.json",
      "sha256": "6202582e02add8f10f2c394959db31c7a322d5a3e8a7aaba43367dcee4aa337d",
      "size_bytes": 112860
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_235.json",
      "sha256": "9a23121214c6fe5feeba45aec9a9821d2ca2f630726dcadd237bac718bac717a",
      "size_bytes": 88889
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_236.json",
      "sha256": "1d277afcf8663fa23744270762431e805899b3c42cf9a61d1b0ebdefd080fd64",
      "size_bytes": 137858
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_237.json",
      "sha256": "b062fee376d274ab45545b1d209e042a8fc51315cd7169208dbae163ac7a6a90",
      "size_bytes": 69961
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_238.json",
      "sha256": "792bad373092d773173262599f00b90bf293d5250409aeda6224d9bfa6c8355c",
      "size_bytes": 79436
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_239.json",
      "sha256": "f1a0738f795e7780bfda9db00e90178d722689dfb315831427ab9c317252d7e0",
      "size_bytes": 128403
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_240.json",
      "sha256": "f19e3b7340edba413ab71b7dd6c4e6d91007e4a04c9894c7986e36942c590508",
      "size_bytes": 104246
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_241.json",
      "sha256": "6b6bd0161515bdb9d4fe2be74d740193477e75ecc9bd2d3a5031a3d4deee0ce2",
      "size_bytes": 89678
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_242.json",
      "sha256": "f0ef9a96d7ee2c616b500fc6e1c07af94e193eda4ffe3b52943bd3780542ca1a",
      "size_bytes": 129938
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_243.json",
      "sha256": "ae70cf1f1f4f0ac420b40043d874520152ed40a0ca1f2cb5e90cd3e5c99a5eb8",
      "size_bytes": 102030
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_244.json",
      "sha256": "ae85ea2e09301abf552e140eef81c6566a74cf6ae8ebbd4827a574e844930170",
      "size_bytes": 125502
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_245.json",
      "sha256": "2e426d91ddf5430af96acb72f9a4882e710b7d03b00c180bcef51b04965945da",
      "size_bytes": 113164
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_246.json",
      "sha256": "5ddd344c28540175361579ed772f5db276ecb0d03d78cc9042debe6c17fbd8c7",
      "size_bytes": 118895
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_247.json",
      "sha256": "5683d20e199848bc49d813c00324e7d31fcae8fe834ce66f632bb4588e3499b7",
      "size_bytes": 121556
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_248.json",
      "sha256": "09f2be45e7b2db61f005df16aed930b4b2d4097217c697f05031c0bb0bd5124b",
      "size_bytes": 65123
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_249.json",
      "sha256": "85757609704f07fc4bcec509c1c48181f57a4977cb7b818b8c7394220c0dc3f3",
      "size_bytes": 162997
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_250.json",
      "sha256": "9f7c700e76acb281a2df38bbe3758ebde1f54c7192b650b7a37df2268ed13977",
      "size_bytes": 120618
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_251.json",
      "sha256": "3389462aa6654c3f865835037ed53680d410520848c02223eaf05d2a6faf58f6",
      "size_bytes": 54654
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_252.json",
      "sha256": "ad2ce7302aa3f39f10e744695f3a0952475ee995113e964afe8302b602fc3046",
      "size_bytes": 120067
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_253.json",
      "sha256": "6a19628616d17281bb3a50454a5f46536f840f9604df7780b3ba1dd94a660358",
      "size_bytes": 68153
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_254.json",
      "sha256": "b47f71a87cdc88424ffa8e369eef5682249ac51d81f8928f81dead6ab374dd12",
      "size_bytes": 90155
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_255.json",
      "sha256": "814d0a1269de6163887088c36d6aa7971a2ad4d7355c123d8f8d1bd81a715b4c",
      "size_bytes": 101020
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_256.json",
      "sha256": "6e5584aa13ca923c04eb599ba2040b034b356c11a3e7841ac1619b4a3450487c",
      "size_bytes": 97075
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_257.json",
      "sha256": "c436ea0c16f981f09530555c534e1b7def80c4a88dc922dded27d1d311f5ae21",
      "size_bytes": 107761
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_258.json",
      "sha256": "806a0f5ea4b42396c39443de825a715e033f1fc844cc2e4110999627fca6b25c",
      "size_bytes": 77910
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_259.json",
      "sha256": "cf7667d01a2f6f6f726569a84844e1d24b34db5296daf0cd5e00c5c25c5db8b5",
      "size_bytes": 118712
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_260.json",
      "sha256": "3ea4f26cc0be8a0cb0153915f5039b2aadcf3fe417530f982d0567efb7805525",
      "size_bytes": 104894
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_261.json",
      "sha256": "00473e417f71254059df32c430bcf0004f0965db39d4e9d43084e3944a7ae546",
      "size_bytes": 79766
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_262.json",
      "sha256": "23b4d5a8e5bacef7151cf14bcb1602e0c25869f98adcef13b70793c9850e582e",
      "size_bytes": 66975
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_263.json",
      "sha256": "84b39aa7fb6ad51a554b9cd0c20bfdd68457d6cdfdd0c0c40c4c5436ddfe190f",
      "size_bytes": 96570
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_264.json",
      "sha256": "aca4465a72e2336c9a9012fcf1b9f45fc1ef435a2d29bda4631d9bd383079586",
      "size_bytes": 79417
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_265.json",
      "sha256": "e161dc954f6b1d2cc249b5bf02e6e61f587bfb90fb9651092b18f6c4e6a98baf",
      "size_bytes": 132339
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_266.json",
      "sha256": "545f174a674655bd1cedcc7e603f2e7d7917b372ffabe5c1b1b2a1f148793d77",
      "size_bytes": 111363
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_267.json",
      "sha256": "fa0b8a60f4ec5d27e689424c36edd30797d24e853fa4f459db15f0ddaa7af55a",
      "size_bytes": 123346
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_268.json",
      "sha256": "f2199dadd6b85cb94e65653deddcd1e1cfd50e5241323549d3ad90ff91f1a1a5",
      "size_bytes": 109005
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_269.json",
      "sha256": "b8074ab7a205471ace7391400e5ee5c0bcf65d6f60229b43d32be3a482bf480f",
      "size_bytes": 61775
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_270.json",
      "sha256": "a943771410a4f7b922c5032b90270ab14129f5214bb9725dbf3da359987822ab",
      "size_bytes": 83243
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_271.json",
      "sha256": "d15547b06722cb2c10e85a1e36cc2fc6cf902fde0ae091bc70c85cef65136a23",
      "size_bytes": 108708
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_272.json",
      "sha256": "701efdc862cf654613f9ea57fe496b43adc27f4f4d90f0c070fec0cfe7736d69",
      "size_bytes": 79171
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_273.json",
      "sha256": "5fa38b95663a3008fd78403a854122d8b86c69eac599092038512e17dad6149f",
      "size_bytes": 130955
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_274.json",
      "sha256": "ae2792fcc4b2e0a1ce962327f0d9c9677ba621ae7dbbde14f67b0eeacab56e54",
      "size_bytes": 131538
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_275.json",
      "sha256": "29729f2a04035e5fe3d9eed1130f263845a10e93216b17c5c0d76bcd5b44665a",
      "size_bytes": 112724
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_276.json",
      "sha256": "61258d276149a5f0d9fcce66d53ecfc4c80fbe2789f3bec1a4d08aaab7cc3c65",
      "size_bytes": 132155
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_277.json",
      "sha256": "d75b0db98543bf92aa61a7e61a8b1031da87229154c6256a7922032a1f3062dc",
      "size_bytes": 116118
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_278.json",
      "sha256": "4dad3b6f80a3fcd31cad5cb779c1b61ca260d51f8966292ab838cd28a948e2fb",
      "size_bytes": 91044
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_279.json",
      "sha256": "753854d3351b0f6339105eb4c8f46ab38ac21dfb205ad6d6bb46bd8505fe60b6",
      "size_bytes": 95705
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_280.json",
      "sha256": "dd11282537b404e607833a7b54a1952ef6e08c4d8e488451241e62c567c9d0f6",
      "size_bytes": 98963
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_281.json",
      "sha256": "01cc82a0722994bca0ab6a91bc2a87fcb6df161c30c7a3ee41578f78dda1733a",
      "size_bytes": 121956
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_282.json",
      "sha256": "3fa2ce6ca3d2cdcc1e93a4c05b6d0915935f4b63a9f2c4e5788ba74234cbe694",
      "size_bytes": 95646
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_283.json",
      "sha256": "b7279e460d89510780e2f23c663afd48e4217f86e8773b2f16b2efe291bfc6d3",
      "size_bytes": 121811
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_284.json",
      "sha256": "875be4f8f6c6887dd701a53eca8ca49c702df50474a4787f3e59054463119866",
      "size_bytes": 135032
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_285.json",
      "sha256": "1d65c9573f0c05aa3bac3c045150101a784b30f2f06ed689f163e9ebe76ac14d",
      "size_bytes": 59861
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_286.json",
      "sha256": "9f55061f652d13680591408ecdddd7ab7b2951f308b5410f9f4762a0574d7eab",
      "size_bytes": 100292
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_287.json",
      "sha256": "7c88eec376e5118dc768aa0f369a573caef7e0216338b2521ca22b18daf1d5d4",
      "size_bytes": 97542
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_288.json",
      "sha256": "84be544187f77056a9d5f8731670a06d70101544519967fde4638129dcf25b24",
      "size_bytes": 85619
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_289.json",
      "sha256": "5762f1ce52730e7e72c5ea56de627fc5469051eeed42be862515917286af26e5",
      "size_bytes": 110274
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_290.json",
      "sha256": "2890141db0ea5bb18a420d3dbbcaf5304e14efba38ebb2df6fae0222ce8c3407",
      "size_bytes": 114914
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_291.json",
      "sha256": "5a66396aeba4229babff61ad42d5ddf13379c27f54cc7adbcfee9cfdd1f3947a",
      "size_bytes": 111676
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_292.json",
      "sha256": "f034f09f1706179151ca03e896ab822b89b63d6dacecfcf055e81f90e6bec66e",
      "size_bytes": 114634
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_293.json",
      "sha256": "7a8fa3ad4d8ae97ca44929ac3807aa0818a3c2f1d7f9ec838dc7c85208519281",
      "size_bytes": 133931
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_294.json",
      "sha256": "4be486777e91b3f3e393b08bc9058159559c544c2ee12fbe0ddd6d3f326c6b9a",
      "size_bytes": 91783
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_295.json",
      "sha256": "db7a8bcd68667d551e0919f275fe93ae4bd4d3ebf29623c1ed98a1c9a465e594",
      "size_bytes": 139733
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_296.json",
      "sha256": "cb6057dcdd17cfa2bce0d411565f7077b3cf76121397c6e5a30f1324e34b3674",
      "size_bytes": 109380
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_297.json",
      "sha256": "37a82ea35b1bac8cef544a38e72383d6428af36ad00c0c8ff1d98dbb04792825",
      "size_bytes": 132098
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_298.json",
      "sha256": "5362240654c81ea0690adaefd6061204fdb178f910ffdf3b653e034ea22d2c9e",
      "size_bytes": 111501
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_299.json",
      "sha256": "5ab7a5035d41d28a14ccac0789d417a5971055f7f8ddb6905561d82986476330",
      "size_bytes": 145460
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_300.json",
      "sha256": "e8fbfe04fecf8bba8ddd37fb3a98ca47b99786ce130914016fea38f30d6aa9d9",
      "size_bytes": 101839
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_301.json",
      "sha256": "1d45f71537cb0b06c3d19c186b96c64a1dffb5391e8c523914d04b905f913960",
      "size_bytes": 114525
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_302.json",
      "sha256": "bcd6c7e89f500aa69c3088cfb6278934c6b51bca6450a7fe372ccbf7bc62dc74",
      "size_bytes": 70136
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_303.json",
      "sha256": "a15c03517bf621e8c67e0a0f5ebdd505f9dee4b89b6641344cb08db522b0af55",
      "size_bytes": 128441
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_304.json",
      "sha256": "ff573d22873002419e1bbf6b6186584e669861af03bb592e1a776e0b30d803b5",
      "size_bytes": 134776
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_305.json",
      "sha256": "5a3c9ec013b54a7de27e00bbf35486591fb6eeeca5f54daeb70d70fa00db0649",
      "size_bytes": 68588
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_306.json",
      "sha256": "80dc7760332ea972f2f3099d7550a1274fee00e9aa949b9618684150fde455c6",
      "size_bytes": 105951
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_307.json",
      "sha256": "4e8fe83f841abeaabe3ca6cf42cc1aed23729be13734b5d84fba617d23f34f73",
      "size_bytes": 112364
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_308.json",
      "sha256": "d4a5ea0ac5081a8b32431e254dd4bc5e1cc5dc2afa14cd73d704af1207a2bee8",
      "size_bytes": 123189
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_309.json",
      "sha256": "79f23752a9e9d727999358b3be6e69bbbedf5cdfcb54260abb9467e55e3f0b3e",
      "size_bytes": 111912
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_310.json",
      "sha256": "f0ebea488e70d305665d16e30741a2255a16ba3e560f6fb2b91877abe8c7c28f",
      "size_bytes": 146355
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_311.json",
      "sha256": "86f796598a57ce980256e8df688433143f1ad30790ba843725bc953a25188a2b",
      "size_bytes": 98376
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_312.json",
      "sha256": "8ab7b5dc2a9affbf3711572e11f795470f378df4f8ad4b6fcf93e1334bb6bf21",
      "size_bytes": 62564
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_313.json",
      "sha256": "711081e79dc76e8c3a75be62ff7bde627e4883169f823ad79b8dc3c67f7d7a6a",
      "size_bytes": 123488
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_314.json",
      "sha256": "25d80ce80a59840e69fb53bc4a5591550b274b4c5ffef082836e814165430a69",
      "size_bytes": 152591
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_315.json",
      "sha256": "ceb9d48191ed36927682e94a9457eb83d8da03ebb959dfa1c1756ca2bfa0ff19",
      "size_bytes": 126011
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_316.json",
      "sha256": "2d7279449c099b441682a1f49b7560c48db03cf6089ae4d791b4cc9117d2bfff",
      "size_bytes": 120816
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_317.json",
      "sha256": "7dd9ed34b30044eb4179feebee4188eb7c75f6cd549a2b5043db234ad055ec60",
      "size_bytes": 103653
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_318.json",
      "sha256": "53c6424ac76a7d2c4f7226c00082d7de4c5c955e602f3b6c2daf92b6f457a5f0",
      "size_bytes": 102454
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_319.json",
      "sha256": "5faa5a69c2f346697e3ebf1c791740e09916422749873c35688f8b06e76803d1",
      "size_bytes": 134055
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_320.json",
      "sha256": "96423cb480ccf6c76c3a18f996161888f5d7fa2db53a98958ca3778f76322b9f",
      "size_bytes": 120344
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_321.json",
      "sha256": "9100198392d4eca2044557b7f7ade795dc6b27cafeb537fc8a6be761db644458",
      "size_bytes": 61182
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_322.json",
      "sha256": "042a96167760cbe0f8c07a6989d51d1809e9794c7de2027d779167d486b9a785",
      "size_bytes": 144027
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_323.json",
      "sha256": "ffca7c5ef9f91d0e56e27143406927b4371d24d3765ce3d99b3b1a5d63a9774f",
      "size_bytes": 154135
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_324.json",
      "sha256": "e81b95705b2779aa932c1c083010c8061e3483ebb3c6a73229f5e73003057867",
      "size_bytes": 110168
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_325.json",
      "sha256": "b6bd5fd2a6e3dd44f042bfd091a16356e80f67901f06d832c56f7548e68b7a90",
      "size_bytes": 162530
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_326.json",
      "sha256": "6cb1852631e4c731fd500ece93644b8fe8178852f0ba490dc8ea9c46243fd4bb",
      "size_bytes": 97650
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_327.json",
      "sha256": "9bc1dc53cfb2fc84157036d92ceb0b88f8bbf428d4089674e40a8ef72417cc44",
      "size_bytes": 109254
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_328.json",
      "sha256": "d863618889c36e037d3146f1e245b9a95535da943b413a390bf51c292da451fc",
      "size_bytes": 95465
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_329.json",
      "sha256": "4f895131f861c530998982ad38db62c77ba65057c54852a5ea318303ab841ac6",
      "size_bytes": 62956
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_330.json",
      "sha256": "df91b0eb3b0d989607002a8550b86728f2f4cbcf7099e8d939ad810c09752ecd",
      "size_bytes": 114822
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_331.json",
      "sha256": "037a0ab3fce1a552bb8acf509dd005dba06b689ce7d935f8dd034fcf2883c2cf",
      "size_bytes": 163659
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_332.json",
      "sha256": "484966c79db8d41ff9be62f4f5ee9281e796af2fd4241a876f672dbf73db1f62",
      "size_bytes": 78312
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_333.json",
      "sha256": "40f934da0992604b0eef2e2c29b6eadc90aa397d71edd93aff9db0bc2384c974",
      "size_bytes": 133335
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_334.json",
      "sha256": "04015a51c6aaf7a578b2c1f8e8bcdc9aa41edbca7d6f000d7d2cc51953961d9c",
      "size_bytes": 92534
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_335.json",
      "sha256": "63dd59981ebea3a681d9766d8c2089f4ce0ba01882666adcac658b244e264ddc",
      "size_bytes": 100481
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_336.json",
      "sha256": "278686f8ff00cdd9370b22f71397336dca8de673bb34552eb1702ffe5fedcbe2",
      "size_bytes": 101155
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_337.json",
      "sha256": "78dbe502043720abed3f266ae11b00f72116757a82b8cff648c2fbe4f59c7cc5",
      "size_bytes": 82617
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_338.json",
      "sha256": "9e40d4bea558d5fc23936c19b263e1f9a48ce2bccc06f6b269cbdef2c962d401",
      "size_bytes": 126457
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_339.json",
      "sha256": "a91f22666d1717e7d11f074f6b1114aca5c0caa3c58955f9ca5c0e2eded2019a",
      "size_bytes": 113947
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_340.json",
      "sha256": "bb6145085ea3924f420ad78e1360a9b651d3bfdd540275935afd8cf8f60b143e",
      "size_bytes": 132046
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_341.json",
      "sha256": "8c52f3224a7b599e73cb8254cbb4a7a0957e97e18517e0caedfc3af804c881b0",
      "size_bytes": 131316
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_342.json",
      "sha256": "fb5be59e5507611b27846a9b52e7580a1df34dd05545c11ea660dc0756f61ba9",
      "size_bytes": 84338
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_343.json",
      "sha256": "02bd50136d775d18b27bb27ef66c63a3070b88c923d899194b3bb74f1e6edb30",
      "size_bytes": 108294
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_344.json",
      "sha256": "587a6942490bea8f3a827ff29846e63e14cb18deecb5512477ac81256aa8294e",
      "size_bytes": 82045
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_345.json",
      "sha256": "252ccbbe2501aab0b597d99ce5160343e91f06643b27042abe4b1b9cd57a827e",
      "size_bytes": 79468
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_346.json",
      "sha256": "90219be0f1b0e6e99189c1a3d1457034f35d5fa5693ed45f08760309afba10ca",
      "size_bytes": 108807
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_347.json",
      "sha256": "3ec323b00d83f9416b33276191057e2241a5b8ac3478814f298de9c3a6f9e6ac",
      "size_bytes": 88203
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_348.json",
      "sha256": "26aea9c8141d3a4bb480eea7bfc6211cbd42f3b6157de4069c7967087e551bb3",
      "size_bytes": 126854
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_349.json",
      "sha256": "577cd08c15f97962c9ba4059b275debcbd408b734e4fbbc65a16d08147d5bffa",
      "size_bytes": 99505
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_350.json",
      "sha256": "d86cb77ecb5e401a74d87abd8459daa48a94fe58fe79334e8e0b76ddd0242d0b",
      "size_bytes": 112764
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_351.json",
      "sha256": "4415489bc98bb24b4661fed2e19beea80e02f6af5a1f3a68206f00cd076e0d89",
      "size_bytes": 106505
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_352.json",
      "sha256": "e1ba8ed3d87cad65f28e5bf4ed5424bcf6514e83648c77f5ed3d3e67a8761689",
      "size_bytes": 75142
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_353.json",
      "sha256": "3535a3c5f2d11d65d8fbad7f8d309c36132fe6567767bd52eb4abbe887f6dfe0",
      "size_bytes": 125319
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_354.json",
      "sha256": "574e81fa843192824c4929a81ec0a6e98f1ca92ca96b3ea5cc1aa8af3223f612",
      "size_bytes": 128166
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_355.json",
      "sha256": "b4c3973a7c4fbee2b40076fb02f49463d785b8b3e5075dcaf92d862e3fee2452",
      "size_bytes": 92288
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_356.json",
      "sha256": "0086c0f3f331cde7f55bd41fd9216953dea2baf2af75eb0f05c64751b07992b3",
      "size_bytes": 114612
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_357.json",
      "sha256": "8ebced5589b4931f018f11df74187368f511bbaa85e5c4ea708120d4ae982237",
      "size_bytes": 126707
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_358.json",
      "sha256": "0f9092d0a30cd676dea8e425f81f7950e78a75a1ec250c83d4553a4faeb70c74",
      "size_bytes": 105486
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_359.json",
      "sha256": "670db5e6e8f1215098101f6d18e84ae117d3183f8faf5634d4732bc68a7019ed",
      "size_bytes": 125375
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_360.json",
      "sha256": "91d3d6150351d7f004a71c024815c17053ea81f4b0a082325ea749878dc84737",
      "size_bytes": 81053
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_361.json",
      "sha256": "0445b7851de5c26ee3a7d26ec3cc1e2425cc548a73f3e0c15c424acfdb4fef11",
      "size_bytes": 128650
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_362.json",
      "sha256": "f0b70ea2fc9aba6185d64a2b283dc9b18ddc41b373032d2d8f29cc9071d6215c",
      "size_bytes": 134991
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_363.json",
      "sha256": "d62a99cd53a4d13305e9502c152af4aa955f3d4f37f2e87e335aa171370cdcba",
      "size_bytes": 97985
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_364.json",
      "sha256": "b378ed15cf4e87f5a0cce1b2d31db4a66fed786d612fedce839b3e814ef80088",
      "size_bytes": 84322
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_365.json",
      "sha256": "490a6cdf3444266eee5b4470d4490be8fe939998fb1e538d4c22e40c8a6e1c6a",
      "size_bytes": 63830
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_366.json",
      "sha256": "dce633ef5f3e55d8684920480710c5d79855a9e9edfe31d51eceaa8aa7ceaf7f",
      "size_bytes": 100739
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_367.json",
      "sha256": "2974b44957f208fd019c409911549c6be9c2caf0ca0acd953889c4cfe316fe73",
      "size_bytes": 143214
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_368.json",
      "sha256": "2d328b2af9da7b9b4b78f0f779d9f3c6a5308e695be229a008dc02e82810696b",
      "size_bytes": 94990
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_369.json",
      "sha256": "c160de305cad255626e82ed0d80c86511ac313f6cdf9fc6109e7d19dd156c437",
      "size_bytes": 140489
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_370.json",
      "sha256": "013e4a80b5f1e697a63e18fe6608f33b4d1c16e7ea05d0fcfe14f2b88885d55e",
      "size_bytes": 78593
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_371.json",
      "sha256": "7484ae527723f34678fe013cdc621a04f402b6686462f07e5896b3a37277148c",
      "size_bytes": 125733
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_372.json",
      "sha256": "852187459777461296aba9b4c835f6a5e5907c5f7fa69a2f76f7c56214ed14b7",
      "size_bytes": 85526
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_373.json",
      "sha256": "7a58a6d16056733978f8d0da7370f1f93a07d8e846af9c16d80544d99efab0ba",
      "size_bytes": 90160
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_374.json",
      "sha256": "6c12caa4d46ece8f14f6b56e700296d8ae7d2a934f6c74bd9694d423d55a0770",
      "size_bytes": 103079
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_375.json",
      "sha256": "50e09812969ac145a759a33ec40a63a3b479080b90194ebb4d35e6acf9d39c6b",
      "size_bytes": 92903
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_376.json",
      "sha256": "1fafb73029021209530efa7ab2fcc90abc03d7c4de7471c867ca0047da804346",
      "size_bytes": 91926
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_377.json",
      "sha256": "9ab8ac62ee475ce0ccbb321a0c66fcae3e54412954007307f72a3e27437c6043",
      "size_bytes": 144232
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_378.json",
      "sha256": "0dc30731f74739f56e914f063401d2d4c7e4ad24e102ab39b7185db5ac83e96d",
      "size_bytes": 89123
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_379.json",
      "sha256": "f8dec13b08c37fb612a873b79bf4e3a583edab5454d22af9341dadb55e5d37ea",
      "size_bytes": 66421
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_380.json",
      "sha256": "9a6c5d468eb34c5e767ab6f5f54adaac36db1bd6b38730057345930b25ba35d2",
      "size_bytes": 166523
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_381.json",
      "sha256": "5cb8033244099eb8d07b3f59e085195209531a29a8edbe34ba8f9338034bbb87",
      "size_bytes": 123630
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_382.json",
      "sha256": "4f651d39b9ec61bb374ed24e7a1bb5968dc458c1999d21f8e7090f55e0f112a1",
      "size_bytes": 107875
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_383.json",
      "sha256": "677b1742f2c27f89e972af45854b9bb1e1cb57bdf868557923fa96132c26e9fd",
      "size_bytes": 142330
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_384.json",
      "sha256": "35b14aaf4b2e3c0c406249cdb91ab6d98d6ad0db8c22a2282a0c809f4b28ec5b",
      "size_bytes": 111974
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_385.json",
      "sha256": "5d901d776ff14fbd95607dca321624ab05c1bc6aad81069d86eefcd19f2c2802",
      "size_bytes": 130495
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_386.json",
      "sha256": "92a9d6f89e756b20ab1a1fd790f2ed5503261c29877d2224a354536a2564e95f",
      "size_bytes": 113638
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_387.json",
      "sha256": "b0bc7c0b476d666d0fb3cbb53154d95dea2be5149322ea9895b343f66b64c6c9",
      "size_bytes": 64895
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_388.json",
      "sha256": "db29cd6e5bec9628c5300eac8b11f32e62a480cb49b2af02f8b4cf6356c0ae8b",
      "size_bytes": 100427
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_389.json",
      "sha256": "6aeda8d8048d3f558091815b22a092be57188fff49c771e40953d6bc379756af",
      "size_bytes": 129110
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_390.json",
      "sha256": "d019e69820e30eb71a4e6d77cbf109dca3e9a13585ae171aba553fbbb0801866",
      "size_bytes": 98706
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_391.json",
      "sha256": "45f84d8f35eaa498d8b0d38ac5ef3f7628ad2b3439d38e94584a21269d28d77e",
      "size_bytes": 141288
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_392.json",
      "sha256": "ead8dd9cd66876c84435a97725283e369c10a096f3e222a7dcd849d7bb8e1bfa",
      "size_bytes": 137701
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_393.json",
      "sha256": "675f9889585997e7797b70eb63835e58bf64f1e8050e8c9b3f34006b0e9dd581",
      "size_bytes": 115573
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_394.json",
      "sha256": "09985683ddc1687cd4ba0900d552a25123c2d57213c5efe2daa3d58a67ca4539",
      "size_bytes": 79259
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_395.json",
      "sha256": "9fcede4f4e5b2025668b81217650205d8ecc06dd0d155504c5fff3a8352275fd",
      "size_bytes": 117603
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_396.json",
      "sha256": "abe025478b7e76accbba305242c7720c2c5508633f4523dac499a0f55ec0381f",
      "size_bytes": 99505
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_397.json",
      "sha256": "79e4135c4baeb352c407e14072334d6ac93e641faeb29c4c782c8494fc0c7197",
      "size_bytes": 87466
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_398.json",
      "sha256": "961fac19489a87de8319d7d11a213251a67f4479a86e75ce88444e73ea257f73",
      "size_bytes": 87603
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_399.json",
      "sha256": "c87412e23ced81ebbe183bf1af89ab9641a3ecce64ddfff4d6ca094a6ea070a4",
      "size_bytes": 81557
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_400.json",
      "sha256": "9e2a749c292a3abc59aa105c7ff2348efdeed55e404f3dc01900b7990a59be8b",
      "size_bytes": 71076
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_401.json",
      "sha256": "f385d3a059a41a05803680baefa6ec0549216e16bff7b23d6fb54de3545c096e",
      "size_bytes": 94770
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_402.json",
      "sha256": "6c10933906ceb55d61f268b5bf86a4992895754833e6a2435303162817df6716",
      "size_bytes": 133338
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_403.json",
      "sha256": "ea765be6f787f25fc006f152124de812f8e076bcf6a5322e1553e7a92acdc7d6",
      "size_bytes": 145967
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_404.json",
      "sha256": "c7be9f97e56e1aceb94718a04e8f00cd51bb80b92b903994c3d94ca7b8c9d2f2",
      "size_bytes": 103103
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_405.json",
      "sha256": "5480da13ef77bdf2bc94c0f164cd84d89be7f29046c4d5dae30e29178c493037",
      "size_bytes": 143806
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_406.json",
      "sha256": "0771b3f9290cd73a1911ef678431b8c1a6e82181a88fc37d91cd077def907173",
      "size_bytes": 111351
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_407.json",
      "sha256": "49daf0604a4cec9db4effc23b91df8335c2bf642be1d1c3a94e876eeadc48192",
      "size_bytes": 123283
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_408.json",
      "sha256": "0971dd566012681a34b1c29171f32578470de4052103f0dba55aafb063cc9d50",
      "size_bytes": 142971
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_409.json",
      "sha256": "5b302d9ec899900deba28f8ec3e1b853d5563b6a83f381cf7cb4084bfd79b294",
      "size_bytes": 205611
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_410.json",
      "sha256": "5d4f8d7e782d032e1d0e5520ae3505bac011a2f32f784e77ec03c0d869f3f160",
      "size_bytes": 115460
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_411.json",
      "sha256": "5ea195007dcbd0a229385468290565080763b06d8eecbc2f40634220465a7102",
      "size_bytes": 110350
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_412.json",
      "sha256": "1d57cf9496146e163b33f6a49f16b5f58d0176afb3e38d35a5562372268dc7c0",
      "size_bytes": 83946
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_413.json",
      "sha256": "f6683f15b8c712260576f72754343663ab3e3f686178ec58798886e38a369967",
      "size_bytes": 126711
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_414.json",
      "sha256": "d4d6a7a2f8170ca4dc77671dd74a629dd6535707ffdc86eb7f70c59b5b470512",
      "size_bytes": 86418
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_415.json",
      "sha256": "f006c0e4977ea0e5b9024e46595b213674115cd6de7e153d3d9124d7a03dc1dc",
      "size_bytes": 146554
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_416.json",
      "sha256": "023d2877086260e14285cc085084fe7a3b63367ed7d0d0371758c2cd57241c50",
      "size_bytes": 100462
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_417.json",
      "sha256": "5631eb3eff668aef198510b0f7eeb1b6cfb7539ba7c717431897005456cc9edb",
      "size_bytes": 124825
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_418.json",
      "sha256": "f79b38cee2add730db5b420b2beb75a7e21e360f7276e7739f3f6447d1eaa1a3",
      "size_bytes": 106478
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_419.json",
      "sha256": "efc3417b40b7833a0671e9e47fe181f11bc3ddf4e5fb536eb5a7fd91f21600da",
      "size_bytes": 105847
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_420.json",
      "sha256": "19d1e77e5e832cfd93916a2664b7b6b936635edfed3422b646c0a423103922bd",
      "size_bytes": 81431
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_421.json",
      "sha256": "4189ff9a3686191ae7de63ff8d6e57fff972aa3338a28b8632ed344a4bde1bbb",
      "size_bytes": 87803
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_422.json",
      "sha256": "2c045d0b44ac17c12a3e8a8a3c973204b06a13f79be78a1c30136fb5120baa4c",
      "size_bytes": 95084
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_423.json",
      "sha256": "b3e26c19416d680fa439ef800d999752d8e950737a5de415d5ec6a5a80560892",
      "size_bytes": 182874
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_424.json",
      "sha256": "fa3739f8c5c51e81a8343b8668160191c2f004dd34f621f81fc88cf80b9eaf71",
      "size_bytes": 98077
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_425.json",
      "sha256": "4f982af05f7b8d31aedf9098d77e0f641e661204e66c1a3aced6124f261a5e39",
      "size_bytes": 144126
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_426.json",
      "sha256": "bed443ce722cb222815d01f793f15a522057cb1c11cdcbd89190ed96346f3d74",
      "size_bytes": 92897
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_427.json",
      "sha256": "313dd73935ddff992aaf713601897d5898bb70aab0415c862f341508255ea9ee",
      "size_bytes": 130563
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_428.json",
      "sha256": "21cc20ed7f11c3173c5c67e98bac8660f0d9bc212c41f8d327022a44e84e5ce3",
      "size_bytes": 149138
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_429.json",
      "sha256": "c362bcfe1480dd6303d92e748bab8f642785576214772ef7e30d2c96e3a2528d",
      "size_bytes": 83099
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_430.json",
      "sha256": "0013aafea096cc51da2614e87e6806c843559898fada8df840082717f693059e",
      "size_bytes": 88118
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_431.json",
      "sha256": "510f150e2792e40037ed0100afb015c16f72aa9c4c943d1aad0f2ad4206fd4fa",
      "size_bytes": 107762
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_432.json",
      "sha256": "15e92116a77d29c9164942173ea116327fb2b7c91d5b9f2af7911e7b4054a3b4",
      "size_bytes": 95835
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_433.json",
      "sha256": "544dd88af23b52ce8b1d745a312adc991758fa2168afb80eb1ce8c3048747365",
      "size_bytes": 86515
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_434.json",
      "sha256": "da8b0140da2f0382178ed634e17e813f7286bf66dfdfaaaed9ecac82a7c5f71a",
      "size_bytes": 125598
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_435.json",
      "sha256": "575732bed7da1dbd46bfe5c24fefcc25c618d4bff7d0f793d008dd28a54e2d22",
      "size_bytes": 67992
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_436.json",
      "sha256": "b27be5264b64ddfb63e3399f1132fb735f85a1396c43da140dc1c76601c9adfa",
      "size_bytes": 93119
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_437.json",
      "sha256": "8de4c21f7cfa739841114f28e157365a1f60ab633722c6e03e22b31fa9b1b85e",
      "size_bytes": 81928
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_438.json",
      "sha256": "f5b80de4bd758e5f96c115f54dd025cc793a2e6f34551f92a4a06abb0ca0c0f7",
      "size_bytes": 120739
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_439.json",
      "sha256": "c3d3e0a87a2fde7f41ab9fdddc9a0fa3d3e07c8930f491792b06f7eb96e36a60",
      "size_bytes": 130448
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_440.json",
      "sha256": "26002cc7f71d415c195a9efdf6ea556c7b8063f7f426551a7358a80a47ff2ace",
      "size_bytes": 126661
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_441.json",
      "sha256": "548872cf3e1086a588583c683f537cb3bee8915bc597d7948752e0081b280a2c",
      "size_bytes": 134750
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_442.json",
      "sha256": "a08ff9b981308e4366d022e842f9f38df336939bcb3024d56557817b5dbcd47c",
      "size_bytes": 115142
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_443.json",
      "sha256": "fa5052f863be915fbaf5307dacd518460de5c7f04c7bed9288ab40f1b3a06ebc",
      "size_bytes": 140830
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_444.json",
      "sha256": "0f5c2c4f111a2989ac29b792b75e6873db2a5ec60a3f09571a957d76ecb33b08",
      "size_bytes": 95604
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_445.json",
      "sha256": "518b6a0c7f6a8094e002b691717acbd2972be3573c325b1198a74b3516dc46ba",
      "size_bytes": 132633
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_446.json",
      "sha256": "21a553310f5908d4023b7e26146d85a1f702f28b6f134cb772c5a2f0a5641a17",
      "size_bytes": 104929
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_447.json",
      "sha256": "d1383ebb5b3f745baa2f01f3acdd15a22169787ca808f29144768bc9d48bfab9",
      "size_bytes": 100152
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_448.json",
      "sha256": "e28cea356cc0b44b0759e34ddd5ae57b420bd1e2d15c65d9b960a87429801a47",
      "size_bytes": 132825
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_449.json",
      "sha256": "8a33a25ecaed79db7256c184281a9314d8c4063b36410f1605231287fe9600d9",
      "size_bytes": 104759
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_450.json",
      "sha256": "028454c5338b8ce3a2ad9a6542e2d56d5cd45b494fd583036cf6f838457f941f",
      "size_bytes": 140661
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_451.json",
      "sha256": "2b774d91004ac528ca33adafd9159dcc6efed7a9cc70770cdfa5c496dfb5eff7",
      "size_bytes": 124849
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_452.json",
      "sha256": "b6ebc7390051b8250d97e5ecd75d0e4e2574ea43fb7544c32bdf5bd38bb94b2c",
      "size_bytes": 97923
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_453.json",
      "sha256": "01cd24b44882c475da0195a369553a5ac6d857a1a1a6172982d6db661328fdd3",
      "size_bytes": 115976
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_454.json",
      "sha256": "13872b375c02f6c578f90a001c87447cc3242f1a18d24f67a44b0aefe4b56695",
      "size_bytes": 84758
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_455.json",
      "sha256": "0f3d1d554135ba5e045470182b1ebb38a4d57cbfbfbf9dd0e2137ab56a14696c",
      "size_bytes": 126949
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_456.json",
      "sha256": "529332e83bbe4bcb0525da22acf9dd881da1240e9934669d284a3d1f10610e4a",
      "size_bytes": 91210
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_457.json",
      "sha256": "1ed067f677ab716be35d1ab8df432b4741578f09718a75c505def3855e3b43de",
      "size_bytes": 89709
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_458.json",
      "sha256": "5f0108b352dff4bb35bd0807a14bf7a1c762759bc12e442d970ca95126c060bc",
      "size_bytes": 101893
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_459.json",
      "sha256": "ce9cd383dcfa448ea0096e973b03ad204b4d4722cf5b22fe8381233312f22191",
      "size_bytes": 150126
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_460.json",
      "sha256": "fd6bd39e0cf9711a8f56da03caa115e7dd3264fffcf86a8c192875a47ed9be4a",
      "size_bytes": 129273
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_461.json",
      "sha256": "9e882bb15934461f63c129306b4b4023cb47bca19e5ac3dab46ca7832055a1f8",
      "size_bytes": 77480
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_462.json",
      "sha256": "4971cf1be626b86299e08ecfa1f8ec635fc7dfae558d8ae7d0b0f38b6ba35ecc",
      "size_bytes": 52212
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_463.json",
      "sha256": "a3962ce214d418844dec640e772c2a6e523555011cf2cd897ed34dc4cc0ed8dd",
      "size_bytes": 86236
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_464.json",
      "sha256": "9c60a144d793bd7cc3ab7a9b44d9ee4dbe0892c368044a858562d641b60ed159",
      "size_bytes": 90515
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_465.json",
      "sha256": "c7446fbcbb7efac664a80d7639a5b58170e3e223a54bc8e80a83aef4158b55dc",
      "size_bytes": 136607
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_466.json",
      "sha256": "c1c900f843d029aa52ffbe7f2f78b96015e45a12f6f0320dd5f4111f51704d7c",
      "size_bytes": 119236
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_467.json",
      "sha256": "9ce7a0fa071f611a494e2d99a8de8e6c174bd476dd2d0b9bd9d788209c754694",
      "size_bytes": 111207
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_468.json",
      "sha256": "6fbf3f5a43c34008d06d1398177907e7a299331d3035cc2f79c69a40097782b0",
      "size_bytes": 104396
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_469.json",
      "sha256": "d4363aad28cd6652edde895195ccbd88824b469b92038270bd6b136166f7ee2e",
      "size_bytes": 89668
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_470.json",
      "sha256": "5a6789779d238145167e8069fcd0d33ffc6ac390b34a48354da27aeb65d5c66a",
      "size_bytes": 92416
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_471.json",
      "sha256": "4d10c61e191a7b59ec25bd82eedd1767fe64649da98922feb0f70c67cf3699bb",
      "size_bytes": 106096
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_472.json",
      "sha256": "7643bd1ad421f9a1fafd6d6d4778c35bff22ca946096db3848b6b5f5fb8e72f5",
      "size_bytes": 114288
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_473.json",
      "sha256": "b893cecba9ce273e7a7a45faa21815625babb995a46693fb6ce9ebd02fe8a8e0",
      "size_bytes": 112646
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_474.json",
      "sha256": "4e777aa25d8c353328678ed0e55d7a2a819402be1981d22976e4f3d0b86ac2b5",
      "size_bytes": 101482
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_475.json",
      "sha256": "bdf13e682f07ea9d2e4bfa9f2e237a2173d3ef4442bd8ee4955f5d0f281804f5",
      "size_bytes": 98077
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_476.json",
      "sha256": "16ebaaf52eb2588dac9892d0bf681da578dc7b94a710909e4ce51eaf3a43594d",
      "size_bytes": 84326
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_477.json",
      "sha256": "967550fcce3b7dc975077ee195a42bebac45c91a8e055e4edcca99d5e49b0db0",
      "size_bytes": 150802
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_478.json",
      "sha256": "41b400bc0ccbba5a1a561a8a2afd9565e500618da7069ebc5b0c0db135a20221",
      "size_bytes": 96051
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_479.json",
      "sha256": "70a32838a2c978acde2f371ef1cba9a614d68329ba8e82fed32c05413bb3c206",
      "size_bytes": 114774
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_480.json",
      "sha256": "903214764e42ced0d4c9a873d6a014ba1d23fb08cbcc90515bed45e8000a6a78",
      "size_bytes": 108683
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_481.json",
      "sha256": "4630cbb629abf9cf518afe9f8eafe6a7f6bbb7c9364dfe010d2d302b44970afd",
      "size_bytes": 126751
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_482.json",
      "sha256": "1ebcf24fe885f281b0fb61af07c20bb46fe5ce67a8f54e530f1ddf39085f8e40",
      "size_bytes": 78740
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_483.json",
      "sha256": "590f73bd6fb21be055f649e0752228e774a858d76eafe7e8f310806c03d52968",
      "size_bytes": 111167
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_484.json",
      "sha256": "71f1d76ce48a5f5658fdeea1a4a7b2a09d7393b37a0c843ea175da06a2c54c85",
      "size_bytes": 87276
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_485.json",
      "sha256": "716e328cc2b64b0d41ce4ec881538041b3142ebbe5f32f935c8d5c35dd1059e1",
      "size_bytes": 67967
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_486.json",
      "sha256": "d56b9b4a8294a0a39613d8c3fe21db4a385ebc462ef948908db44e3daa0ef80f",
      "size_bytes": 77150
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_487.json",
      "sha256": "e165acedbfb010cd9447f2d933ac4d4bcf7305304c9804f16e08ede63ccb518b",
      "size_bytes": 115257
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_488.json",
      "sha256": "0c89b216b18b9771ba4ecb409beddd09348e3858e7a18b57a3a9da7f2ada24e3",
      "size_bytes": 68629
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_489.json",
      "sha256": "240205976231aa8b58dc1ffc4990906b46bb0384d37c8cfa90040c5e93de84ca",
      "size_bytes": 84227
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_490.json",
      "sha256": "b54f523d51d3a7fce844af873a02a4e0969c578051c1bd3c4f2a5feb7343b432",
      "size_bytes": 85738
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_491.json",
      "sha256": "441969ca2e815e8fa2b7950a76b463d9d0c60f89343504b97c6882443ae846d5",
      "size_bytes": 76346
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_492.json",
      "sha256": "a0e75dad3879d9e7b0291887c288189c651894b838a7ae5db6875aa3e8151f39",
      "size_bytes": 72387
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_493.json",
      "sha256": "0af3418953a6e430f40aa96d12137a65d8d4f297913ddcd4787c35e03c92b606",
      "size_bytes": 130104
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_494.json",
      "sha256": "cd2020698e31a930f00bdbd9486e129e0f9a7c110a0fee312259e96a9791194d",
      "size_bytes": 142508
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_495.json",
      "sha256": "2a411c7af524b84df226c4243c8f97cd27ae0583f536579561b5c87a46ec5d35",
      "size_bytes": 92517
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_496.json",
      "sha256": "967e625edf89fd3621592d6349a2dbd3e02ac5d545f25e5451fdf46dac8eab18",
      "size_bytes": 87248
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_497.json",
      "sha256": "52621a154436179559b079fa782b7c687d69a99da8ae3af6233550069417f419",
      "size_bytes": 100952
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_498.json",
      "sha256": "a8734965f6e1c110fbd30b671e7190b42127db8af3da209adbb7b3cc15b61e95",
      "size_bytes": 115043
    },
    {
      "relative_path": "pools/bon_candidates/gsm8k_full_500/gsm8k_499.json",
      "sha256": "91e5fd7e8bdd20822cde8e15c457f2467d3650f03f75cf02b4c6dc8ff30ad99f",
      "size_bytes": 117467
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_000.json",
      "sha256": "5a39b59d0682ff7ec44b206d6cfda6d9f8a25e069367701d852e89bfcd29d72d",
      "size_bytes": 116421
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_001.json",
      "sha256": "12c7e7744d37abfd1c5fd052c59045107c9aef97d498f5d5e6c8a281a509d385",
      "size_bytes": 193983
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_002.json",
      "sha256": "a6886c69f8eaad1c06262160121f788c3d641a3a4e11f31786a6da3537e790bf",
      "size_bytes": 138365
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_003.json",
      "sha256": "6d0a164648db74c07c973b965f15f89a9f39d004e2ddd0b0788813e6221ddc28",
      "size_bytes": 120910
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_004.json",
      "sha256": "910df5378309935f2abbb937fb188c57487420536b1c2c5069bfbebed58707a2",
      "size_bytes": 197153
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_005.json",
      "sha256": "4518cab335cb9e8d8fe0d6fa9cb85daa56c5753495760d74eb5ce01132837c83",
      "size_bytes": 124666
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_006.json",
      "sha256": "d7b4184e5cf0bd6ed477be9495f89eac53e6edf0833ceec904dcd1b5f3394d6f",
      "size_bytes": 122325
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_007.json",
      "sha256": "037eb0225c4af35a0bd136bedfe87a524d9d757fb828891f1bb95806d6de7c3f",
      "size_bytes": 209813
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_008.json",
      "sha256": "a6a1c1e4c0b7e5422c0554d0dc44e80589d687a7270cbda161be77a7f8d169af",
      "size_bytes": 142108
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_009.json",
      "sha256": "3f99c88d2d95f7b742c02ae526bc40b3924f70bd600dae894a825dfd9e2f3035",
      "size_bytes": 212469
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_010.json",
      "sha256": "7cb82f3adbde7fd6924641d661a5b6f7d01d3f01e3e981ef6c96db5aacd2933a",
      "size_bytes": 121203
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_011.json",
      "sha256": "98e86c24c543f94c6a37a118ecfe85262a25c2e5a12313ac93f5d1b48ed7020b",
      "size_bytes": 219518
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_012.json",
      "sha256": "9995fe724b59c8b9471eeae475c7143ada889854cdd6159edcf948a01b8b0345",
      "size_bytes": 132553
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_013.json",
      "sha256": "af797d30e81b5cecb2a4d3df437be18d950a79c23d0811753ef72672bf7b33e7",
      "size_bytes": 182427
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_014.json",
      "sha256": "d75e95bd6632ab2b3af7320d472b420d0b20cd410ca18e89ba704dff92c2c395",
      "size_bytes": 136793
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_015.json",
      "sha256": "19f44655d7e707d713e8984802748a720f77fefa2ace57d56bdcdcdb9bb7fd44",
      "size_bytes": 204473
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_016.json",
      "sha256": "fb61bfbe88ca6746cdedb6f49a0de7727c45add45fde7c54d0f8390cbb6effc2",
      "size_bytes": 96280
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_017.json",
      "sha256": "454941276b88e34ad6546c0c69b1b664025d464757394e61bbb92c31ac4ee42d",
      "size_bytes": 203556
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_018.json",
      "sha256": "31eb82aacc482cd737baa40210efbf6a481d1f5b309b1486bb3731bf73b259d6",
      "size_bytes": 207421
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_019.json",
      "sha256": "9d5a8a3a5ddb2edf2348cfd895cd325e05bd18d5aba3cde08c3ece2bb1176f2b",
      "size_bytes": 216874
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_020.json",
      "sha256": "d694438f07f97c2654e58f45b0a1acc7ace9208267f77fa47426e3a846fe83c3",
      "size_bytes": 55936
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_021.json",
      "sha256": "5caa680d33c28346bcec642ed3d0c559fbceb9e99cf0dea5074a5bca9a463983",
      "size_bytes": 178116
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_022.json",
      "sha256": "900056a08cfe0a64a61f5bc62938fc8e786d18037259415e80a681d9dc1c0d11",
      "size_bytes": 239300
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_023.json",
      "sha256": "b10866bd13c4233749391335568b590203298c3510abec8df9a793d182927a05",
      "size_bytes": 134145
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_024.json",
      "sha256": "152b4b6ac289db1b5875348c86b886efd0e9f5fc82b11bf1fc62c883fc751af4",
      "size_bytes": 242084
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_025.json",
      "sha256": "59d2eacfa645cc659e42f5a4a5d8a4d396d9b5c80bea53b8d0b64ad8e1c2a6e4",
      "size_bytes": 212061
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_026.json",
      "sha256": "54ce277bdc2b8adf4bdeb2bcdd509ed4ff66cb06d3f832014c748632395d10c1",
      "size_bytes": 231332
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_027.json",
      "sha256": "6d89d0040591a0c79a206cac5aa1081d947a2adabb8daa2dfb0a352f8bf4b687",
      "size_bytes": 145268
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_028.json",
      "sha256": "f4caf87c393660212951fb6bd6957279af33018b862030e7d9892687fe11dad5",
      "size_bytes": 117251
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_029.json",
      "sha256": "0fa4db15874291494ec8f00f1720b725b1a5cac9cf29ff5e633319785006d804",
      "size_bytes": 190402
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_030.json",
      "sha256": "9b4ba276f7d9d9a0ba743961907695e6cff4e9cac6763e770c2067a7f895b0e2",
      "size_bytes": 90931
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_031.json",
      "sha256": "7b6d461c0bf7129135f6dc195322158cf50587bc1d6dbb776fd0f57581d0bbba",
      "size_bytes": 105828
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_032.json",
      "sha256": "bda9bd5963c734d826d007c534edd55e134aef4a43b8a06feb8fd3f939bdd193",
      "size_bytes": 122757
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_033.json",
      "sha256": "88d13fa2030cef0758b169ee04b49df1b413e11576e3fb8aa22cd409c52cc057",
      "size_bytes": 208794
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_034.json",
      "sha256": "9e4a044fe3637fb265e596be0757b625d1546b3654f6343b0f54303994f9fae8",
      "size_bytes": 218887
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_035.json",
      "sha256": "37a8b519b952b6c682a11f1d8c34f0a95b5df6f8d38ba94193b02a026a45c205",
      "size_bytes": 132623
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_036.json",
      "sha256": "2a6916c57c30b374faaee39556966bf7af2c072b79dd52b9dd18bd5acdac7c70",
      "size_bytes": 169006
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_037.json",
      "sha256": "da1227644ad4f49249d7ef7196354f9c9a9714dfdb8e3364635ba1703b184e82",
      "size_bytes": 124265
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_038.json",
      "sha256": "c67a7847b41e877f5edba348345cf8455331060c9fe246e6ff71547b090c7922",
      "size_bytes": 111801
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_039.json",
      "sha256": "039feb636008b2a84c8fbfa9f6c6699f11d6aba34085a88f37953889ee159756",
      "size_bytes": 116802
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_040.json",
      "sha256": "5c581835f316126187c2d25a95a9fbfe2b096b1f92d9ab1f93b1e6741a7f38b2",
      "size_bytes": 132791
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_041.json",
      "sha256": "4df372269b2944311cab1caadaee64b3a4bdf42cf8cefa51f4303fbeb67bedc4",
      "size_bytes": 196337
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_042.json",
      "sha256": "f8ab027cc8fd6e9502a1faa79d0de419628b7180776dcf337cdbf2b183b9f9bc",
      "size_bytes": 110603
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_043.json",
      "sha256": "fb13e2f863d44b25255deb7fd54c1c8c617172fc992e7d02ff81bf03c210aeb4",
      "size_bytes": 188038
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_044.json",
      "sha256": "d411827e41a77ad0ea751d8e6cd788556e8aa4adafc063a9ad11e42771a72d26",
      "size_bytes": 144648
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_045.json",
      "sha256": "b787bd01651b9e4d4fe14126505301a228894cb7e870794f4f8036c570788190",
      "size_bytes": 129564
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_046.json",
      "sha256": "9bc80bf22e7919129b195f8108b158f92fa75885163bf4225a0f7cfb511f5856",
      "size_bytes": 226499
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_047.json",
      "sha256": "35bd9e35d3c353a5b173b7809c7bb9ae8173aa62fb33d8b3a1c8023e8a6db50a",
      "size_bytes": 173752
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_048.json",
      "sha256": "bab49b9bf8b5d51636b394ecc6d28bfb0e962d9037a0f6c73ceec7d26edf5109",
      "size_bytes": 105757
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_049.json",
      "sha256": "9210a89201b2c9aa643b4eca51f14ba80ae2244a7bd68209d69cf654e97ccb7f",
      "size_bytes": 112024
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_050.json",
      "sha256": "401a1edc977e9474ef58eb00196ffccc6a530b0f69513bb1b8729b9df3d94da8",
      "size_bytes": 253290
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_051.json",
      "sha256": "bf0f99f50afee2d06c7db99e0c8522a3963faf5a9b5498331da2616009a26de0",
      "size_bytes": 211340
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_052.json",
      "sha256": "cb627e078c5d4bd848c16079e35a3025dbae8f3336e27f067aca6d647b865a82",
      "size_bytes": 88075
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_053.json",
      "sha256": "c4cd9517da00992052f08116fd17fcb0e7eadecf98d5d85fe9569adec13dc2ed",
      "size_bytes": 102187
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_054.json",
      "sha256": "6d808fe13ac382efeccae65c428467f38007de79b0617b48f246bda9eeb4e0eb",
      "size_bytes": 70950
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_055.json",
      "sha256": "dbb46d0085cdbd7aca53a8ee198971bb9dfdcd6711bcd840620814066deae5ad",
      "size_bytes": 127396
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_056.json",
      "sha256": "71d5cfd81f587d52629eb9324cdd6b170bf01e5b01b7a31cfda230988260a22b",
      "size_bytes": 100952
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_057.json",
      "sha256": "159e9e8eee3909ff338861f52220c8393fe6222817426c1c8b7ee8068fcaeaf8",
      "size_bytes": 123760
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_058.json",
      "sha256": "15b5df9d9b2cda751c6566f64a1d9b16518d2caa5e7d518116ddbadf8ca61551",
      "size_bytes": 71378
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_059.json",
      "sha256": "e268e7138520bb3c96bcb4029973f9b296091ea3ed16e8dfaec57dddf6a5be5f",
      "size_bytes": 158884
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_060.json",
      "sha256": "99b7bf4f191e62d3420c936c311988b07bf5bc7af907bc347ec296f423a4278e",
      "size_bytes": 237376
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_061.json",
      "sha256": "642b330655e75f32155d3c4fca3803f7aec3e4bd268b3fa78784aeb3c29e4772",
      "size_bytes": 100652
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_062.json",
      "sha256": "95eae4aaca8b6c548000c9e68ff16301b847d9d4e33a8a20fcb3b8d01b8a8c1f",
      "size_bytes": 229912
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_063.json",
      "sha256": "b78f992e83b34035a62d9755a8dfa788d197be660e34eb8253a61d2fd1a5058e",
      "size_bytes": 184998
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_064.json",
      "sha256": "c0fe947d90c5182164e786dc18e56dd4e905d703d520a345a3cc99cb317356cd",
      "size_bytes": 208183
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_065.json",
      "sha256": "1e42895d8ef52ca6aa4f15a1012159260815bd244358d8f6143fe467b56fefef",
      "size_bytes": 75937
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_066.json",
      "sha256": "b45487a35162471ed631760f4b64b4990544e8c5f6de9c9e3e6ac796a6210589",
      "size_bytes": 115308
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_067.json",
      "sha256": "edd14d2b30d9f770d7c5e2dc8bfd61ee08d3e35de7fd0b0c08cb17d9424dfd0e",
      "size_bytes": 138441
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_068.json",
      "sha256": "3b3f7a3371e21f389adec2bae2a0e9cda2bf9821f817bbaa6e6932085d52a20d",
      "size_bytes": 190567
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_069.json",
      "sha256": "d79f387dcbf89306d620283aea2cd736df993349c130ab2a9cb6a6263f3cfa47",
      "size_bytes": 125564
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_070.json",
      "sha256": "bc40f55a3edd8b9899188683fc0bfb89e6730e795b2e0df25dfb5c4b3b230914",
      "size_bytes": 96838
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_071.json",
      "sha256": "61fc21a97e460443a1de8e81303b75f6b7a467c8f5eef67f11a2106b21ef8d87",
      "size_bytes": 100767
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_072.json",
      "sha256": "ab3447aa18d564807a39d251e37c9b06624f3f6ee819030b178d4a3c8a97decc",
      "size_bytes": 134899
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_073.json",
      "sha256": "d1c55fe84e79c665a4bef3be08805bea494dc2819db8f76681e87ea7979a31c8",
      "size_bytes": 119373
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_074.json",
      "sha256": "2ba052ab16dc47f17faf7905cfbae6a56017e70b1f41727b8730a9fcbfe4cbbf",
      "size_bytes": 140798
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_075.json",
      "sha256": "f21b9dfb7944c8869f5a83867885c4639785a46c6372b7122309f1762fbe6104",
      "size_bytes": 140448
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_076.json",
      "sha256": "03563b14b549b61daf4a76dd757833d0ccec2d2bc689dc107837ec622153f913",
      "size_bytes": 127460
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_077.json",
      "sha256": "a910bccf262e83cab6c0c6cc4bb624801cad6373b3e57c25ec978c7fe01a1c2a",
      "size_bytes": 104275
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_078.json",
      "sha256": "428280ca78dc45d6538715ac2ce58675bed7aa640f676e6153b0ba3c66557279",
      "size_bytes": 148942
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_079.json",
      "sha256": "81cfb0968bd1b336b5d95e172c7ed83ef4bb289bde2f3e3f6f66cd4951aa7945",
      "size_bytes": 80712
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_080.json",
      "sha256": "2b3eb9ca7e45e899b194881f8ecfa74ba8a41d014cf564568958dea2258c22ee",
      "size_bytes": 165251
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_081.json",
      "sha256": "2673c7e2d71b33924df0048e4b914a4e0d5306059eed07f602d1497e2cdd12c7",
      "size_bytes": 96197
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_082.json",
      "sha256": "66b1bd85b609bbe6076a1fca55789122572aa0a5c8cfe78bc6812aebb4e376b4",
      "size_bytes": 176273
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_083.json",
      "sha256": "115d5d0815bc5319e144f5e998a0f77badf8505c8a6cdc010a77d3c0c8d96f19",
      "size_bytes": 120364
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_084.json",
      "sha256": "4d397821417cfdc61e4cebf140aa4f2cbfe0bbb8799ff3e02f30be864d2e8eac",
      "size_bytes": 135531
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_085.json",
      "sha256": "eab46f22455c37b8e3ece09f3f7f357db29d10976f8e76208eb22a6174b01236",
      "size_bytes": 153379
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_086.json",
      "sha256": "d402663721e859a8c03b2077db8af688923392a275c575efd546eebab33a0a7d",
      "size_bytes": 102321
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_087.json",
      "sha256": "a9e211af0c47be0f1da7bcd743c8e54369739b06ad2a8b34164aaaa7c78cc098",
      "size_bytes": 148520
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_088.json",
      "sha256": "5141bd1b8a145dea0c621ddd34696e007a76d3f0247156ccc387a41d3cf69f32",
      "size_bytes": 263501
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_089.json",
      "sha256": "fb2bfe774ba57c7a6ac23dcd5658f4878826cb82ef806be515982dac04513730",
      "size_bytes": 137544
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_090.json",
      "sha256": "8d809d8552940bb9a567fdec40a78827dfcc320cbd02f34138d10f6100d34b33",
      "size_bytes": 95437
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_091.json",
      "sha256": "6d64300614a3170eda0e5858b580a077b4b68f87a3128b2e829d4e43e70fdb39",
      "size_bytes": 101934
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_092.json",
      "sha256": "e615354734f6297a17b0add9bf74b9a2e0d06e65b37b8b9092651ee773710e51",
      "size_bytes": 190873
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_093.json",
      "sha256": "4ee1f3ebcfa7440d017aec73d501d57e5feb358be8c6b78af65ed4e36c47c66c",
      "size_bytes": 153366
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_094.json",
      "sha256": "0596f0d552a2c42bc74aed39030767e69d1e9de99791295dd85d37a4f89c154f",
      "size_bytes": 290429
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_095.json",
      "sha256": "9d9696be30c40aa7e36e869402402914e4266c76239096f7252c9c57b6cde76c",
      "size_bytes": 223777
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_096.json",
      "sha256": "747b6e53fb646b2a3928425627708e770ccc1f3b3858afebeb1b345950de9116",
      "size_bytes": 347649
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_097.json",
      "sha256": "98fdf89b1bd212eccb7e32fc5cf8e0d96210123fbb5f761391c830db6248f5fc",
      "size_bytes": 100439
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_098.json",
      "sha256": "14c92a6f686feab7139f3761de6bd0953b208c937a24f627f46c92e6068fda9f",
      "size_bytes": 74268
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_099.json",
      "sha256": "2fc21635fc081b95bfc7f3dbf221f33dcc27add007ad4127a9e3f07bb0257b85",
      "size_bytes": 199506
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_100.json",
      "sha256": "511a6afd82889e38450bb38b8551cc740674773244e153e338d03c0ed0bf25e2",
      "size_bytes": 243461
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_101.json",
      "sha256": "e6d90e1d81ea7c3e6a149d943d90b49c4b16998d4c48f19cfcbfbeb1b24d2455",
      "size_bytes": 313202
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_102.json",
      "sha256": "e0ef6fb9a279bf33eefcecf6890e03fdaac79dd635a9d95a896bc6547b324bd2",
      "size_bytes": 94286
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_103.json",
      "sha256": "80cbf152c88ae367379f1b79129d16429192d3dd40e8e7d129511dd76c582aff",
      "size_bytes": 235860
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_104.json",
      "sha256": "7838ad0d060adcaa53d21b59819d883d1a314b88745438154c554d4f78344086",
      "size_bytes": 244542
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_105.json",
      "sha256": "67dac20889184c5fb9e686281afe05d1c0e7f3cf1779fa4628ee99f76672e370",
      "size_bytes": 140971
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_106.json",
      "sha256": "66eb35cacedd973ac20a2ee70526f9c1f278edda08f7d726a151a6d0de10764b",
      "size_bytes": 111796
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_107.json",
      "sha256": "0f0722325da1e62270b00c921e5cc40124a13b0bd8b4d6c234c763711717603a",
      "size_bytes": 122477
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_108.json",
      "sha256": "44b389cbbc51c1f615aea8b4c0273fefa73b2c0755ae3c9e87d4f6ba37ad16b9",
      "size_bytes": 247998
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_109.json",
      "sha256": "04ec690a605db85da3a29a385b9d9d51da72c5d7498d364f79e566d6011baeb7",
      "size_bytes": 316226
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_110.json",
      "sha256": "6391e89fc38976c6685ab27e69d5705bf132708d7729d327151a06e7f1de3de7",
      "size_bytes": 220878
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_111.json",
      "sha256": "35fa118d8651665b4dc8c8e6f8955185476ef0030ba3cda9067b05ab3ce5a2f0",
      "size_bytes": 155041
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_112.json",
      "sha256": "cf5506e004c1f47a4c21f7005674b00af270b171b4b27c1a17cb611e588ea258",
      "size_bytes": 181908
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_113.json",
      "sha256": "bf89e990400ce396545777b204f3b18ba895d81e366fe0b0fd31fa0ef87bf1d9",
      "size_bytes": 98348
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_114.json",
      "sha256": "185bdd57b3194cd2f471e30b2f1ee8fef1719d2f9b35976ddd0823220e44e37a",
      "size_bytes": 197274
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_115.json",
      "sha256": "980dc3a27b519c2027c03234f5e80ba7e425eddcac8d93ae4e7f49cce211efc6",
      "size_bytes": 153104
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_116.json",
      "sha256": "d50f38b362625cac052b310e64f27fbc697b5ec0f8d9e72ab1ff6633a5da68de",
      "size_bytes": 86332
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_117.json",
      "sha256": "0d92fe2680e4e275ce40be1addc12ca81d124a1178c10afe430136e44df47c02",
      "size_bytes": 98409
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_118.json",
      "sha256": "30d7c543ab91e99e012b1cb3888b8e48935697971413569f752761cc2ae4dd5c",
      "size_bytes": 187615
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_119.json",
      "sha256": "28b9c9107148ba17fd3f2d99a5036b251020b87b2f3edf7b3027464aeb421a8e",
      "size_bytes": 159429
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_120.json",
      "sha256": "4fbeee3bdb688ed438db728a6f97bed160d1912910f1aaf6540bbb9eb2734412",
      "size_bytes": 139043
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_121.json",
      "sha256": "bbb53a069d0f35b38b86e7379ce4ebc1f3f07238aec4bd2ec39b237642fde609",
      "size_bytes": 99180
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_122.json",
      "sha256": "798a279c90470fa76a188a9c456308b625dd66967195d61c5b9f2f815eff4887",
      "size_bytes": 161382
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_123.json",
      "sha256": "0f8fc434452ecf7bc77f6878b3035588e4cda12e0a37f182b15890dfd78f4ad3",
      "size_bytes": 271151
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_124.json",
      "sha256": "26439c286ba607dac683964536e84306493a69366e655261c53ea2c9926bebf1",
      "size_bytes": 166539
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_125.json",
      "sha256": "935311fd8628a81a8437c69e385766c254293f6d1852339fe57dbf561858e2e9",
      "size_bytes": 94223
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_126.json",
      "sha256": "0992429ed5739ce058931892edfb1d83bfd6bc8c9a597ce227cbdab98adfc891",
      "size_bytes": 230059
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_127.json",
      "sha256": "d4276741ceb822255633c4908108668666c6e9ea1dbbee1c895972934da4f4d9",
      "size_bytes": 96300
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_128.json",
      "sha256": "68b41c064fa5db0305e2443d7d8588885e1f16db71c38480f4057af0f83393c6",
      "size_bytes": 127155
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_129.json",
      "sha256": "8c58c795c6bda3c846c01368c0b45a0133419a7864b7ac487dc5369a5b70b7a8",
      "size_bytes": 206224
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_130.json",
      "sha256": "ace893a00251174c6f1975b7b3bca6f4d58b19267223c30b3c6a73eb5f427552",
      "size_bytes": 156464
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_131.json",
      "sha256": "1fc512d307d7f9736ed7139cef88dfd1c96d398ed497f6f4cd8c97fcc008c9db",
      "size_bytes": 140620
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_132.json",
      "sha256": "7c96fad4b26ac50b728b1370c337ce660623a546a4c2dbcdeac0cefb02db9077",
      "size_bytes": 117908
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_133.json",
      "sha256": "7e6e9d591f72e7a0bc04a5c75c4c4e82c813991b5e2e34790cc22345d9eada94",
      "size_bytes": 128339
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_134.json",
      "sha256": "d169db618e94e0c3ca5803343c911ffe31acca47ec8defd70b8819aa6163483d",
      "size_bytes": 180174
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_135.json",
      "sha256": "2f68c35363d5b4b321717f27f23813c7aad8114f31e6985681a93b7ccc37b5dc",
      "size_bytes": 137215
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_136.json",
      "sha256": "bce7214203461519e3f5c1e75f262f19710a37fe83190397f099fd03067c0780",
      "size_bytes": 235676
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_137.json",
      "sha256": "428b96075f23ed00359483a3e06d3df1fcb4e1547eff21e79d772da3a49c8581",
      "size_bytes": 112589
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_138.json",
      "sha256": "c6a98304f8b3e8bbdcedaf2822fd91f470b24ce549ccb46aaa8e124d17fc1fd6",
      "size_bytes": 201480
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_139.json",
      "sha256": "505af59a5bb74a0609509fbb4a44a6a9f0c565753f5acb270d5dbfc5ce3886f6",
      "size_bytes": 186352
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_140.json",
      "sha256": "ae12259ec4eb67b1fa1f994076c0255879a478158ed9d49af544285e6dc031f1",
      "size_bytes": 144566
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_141.json",
      "sha256": "cadbd5980299fbeab2d86d9b934e82b35dacbb3b411984d58aa2fa5c64b4754b",
      "size_bytes": 130455
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_142.json",
      "sha256": "bea40ed4ad56d96ce3e43abb2d4b2641785ffc2d4ab5d862ac3dfa565ca18b10",
      "size_bytes": 179461
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_143.json",
      "sha256": "967dcfabb82f0dccf5ccc723e673fbd1a301bc5ecc2c576a53de3389b2a8d7f7",
      "size_bytes": 204282
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_144.json",
      "sha256": "43de6eb8ff9144ae33bd3c91b3c28b1a124d9f3de136c7e6802892085022a721",
      "size_bytes": 92179
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_145.json",
      "sha256": "8bf1f908b99c306ea62e4a7f99fc377db57bd135f26ee89c1d9d5353686db105",
      "size_bytes": 272091
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_146.json",
      "sha256": "870a4bc445af3206e04ff07f10b55c8b7b3978107be4b8a0cc415b870a510d7e",
      "size_bytes": 89031
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_147.json",
      "sha256": "b06d70d86996fd13ea8bc126976b7367214f25e8ba2d7a4807eb87ea03844c62",
      "size_bytes": 218858
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_148.json",
      "sha256": "f1182da2c3c89198f09fa7f29996e17f5405f1579497914c17b97e648e89be4b",
      "size_bytes": 77600
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_149.json",
      "sha256": "9a300a65b452b43117e22ab032a4c5a63127fdd50c324fc45b5d6dd077e0ab95",
      "size_bytes": 175048
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_150.json",
      "sha256": "4b994cf56b4099243109efa318291c3cac0e9a34a4cb3b5b1f4cb25cc55148fd",
      "size_bytes": 204803
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_151.json",
      "sha256": "92bd7729d3eb98088fb9e801980aabfec2826b09c3175c9be9c42d1c70b18654",
      "size_bytes": 183831
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_152.json",
      "sha256": "0f0acdb4d619492a395cf9a7c9b03e21b7fcc628c6d777fd0d77446c8594021c",
      "size_bytes": 224317
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_153.json",
      "sha256": "0986d79f9006275bdc6ddac17ae968d34af473b7d6acb3f289ff82885ff1bd9c",
      "size_bytes": 179782
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_154.json",
      "sha256": "81606a42f8513ddd335536e69b331cdd048cd4c74bf20bb868198ed52ed63c4b",
      "size_bytes": 215737
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_155.json",
      "sha256": "c700e08f6893fcea411846c032193114fe2f66657c823adcebcf5872a9db848d",
      "size_bytes": 145202
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_156.json",
      "sha256": "3b5df6a2d827861422fe0358fe2cbc064c0314572997e0229fb83c502ce9d8bb",
      "size_bytes": 324102
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_157.json",
      "sha256": "306d3fd4a319653b28141b80b3e55228567aa1826d648a696676f06d1462e6cb",
      "size_bytes": 108369
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_158.json",
      "sha256": "82de095a6c5edde69b74f063502b3ed4e42f9f45c366b6a15016594618763bd6",
      "size_bytes": 151366
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_159.json",
      "sha256": "6c501e535bc02117fb80dac86ca87cd6de36bea5057d6c52f2685757e310da79",
      "size_bytes": 116404
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_160.json",
      "sha256": "e1ec1b2ea5852436afb365c30f712f35a53063b2f39013ce69c7a5d52d234467",
      "size_bytes": 155142
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_161.json",
      "sha256": "238f70e46a66236a6f3b5b8f72a6245b1d3e170cda6b5755970786f1dec08d4c",
      "size_bytes": 89722
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_162.json",
      "sha256": "7216711fc504f19cce954e05c507d03c4682238a4c213e033417a311a64807c9",
      "size_bytes": 190186
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_163.json",
      "sha256": "f5dc45030a96c4e373349fd8dfd0da8ba184fd657f293b454c79554085f90a09",
      "size_bytes": 179840
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_164.json",
      "sha256": "621a7eff33a7e6f062aa15358d18af4a138cdd6e3848d291efa226cf00d692c9",
      "size_bytes": 208853
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_165.json",
      "sha256": "3f5af6afbf3585f2fe26dc4f408f8e8c567c78ca4a48d759f1bd4600967d2a2c",
      "size_bytes": 141955
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_166.json",
      "sha256": "2a75ae02fd57010321e476bfda2af5dcdade6c8ee144017fa1934b285d6cd7fb",
      "size_bytes": 255841
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_167.json",
      "sha256": "a9a87546845e756fe1c4a99147775aa91f5e5cc942b924e91a5c27c05dec1a1d",
      "size_bytes": 120491
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_168.json",
      "sha256": "4b02902473a75326995d2d246a1304b3d181a8e392a82e8615eda38267c28a5f",
      "size_bytes": 328465
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_169.json",
      "sha256": "0b2808088c04b3b606f0d946ae5ebe0e5a2b89e921f47328f22cbcdcd278d382",
      "size_bytes": 131853
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_170.json",
      "sha256": "3d92e712dfd5a670cec2d726f55f46252f7e9687c849d5e4ff53ecaf7b1fc319",
      "size_bytes": 239618
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_171.json",
      "sha256": "848c1e9e258c75f642c70ce4f5bf7c3719252175204f8ae1eded5f47b16ce8bd",
      "size_bytes": 127804
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_172.json",
      "sha256": "4f1e007c0d1af9756ce60ad403882df2dba8fbed6836502beaf4bd4586b18024",
      "size_bytes": 93008
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_173.json",
      "sha256": "2fd87e5fe9dc7d39be43a39c2bea850a62d5d5322c781c64743a25694b2a5401",
      "size_bytes": 175124
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_174.json",
      "sha256": "d4ababe0b0b7ea597b846fb05da69ea77a7734fba2ef24a9a4aab37b05e6804f",
      "size_bytes": 147431
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_175.json",
      "sha256": "459ac048282ac4d08012dd8b46e545ebf6b21d0d4300987300a0e963a5d22cbf",
      "size_bytes": 153736
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_176.json",
      "sha256": "3bb28d68dee92cdb37182d5613acc39ed541ba89ebf499a9301c1b396be4d688",
      "size_bytes": 114934
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_177.json",
      "sha256": "480fecb1797524067938fe7c45c9b436cab12a96f5d9d4d48f50db2ad03dc851",
      "size_bytes": 182825
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_178.json",
      "sha256": "333fb6046abb0631130a4106cdafaf4e06e8840c5881ea990ba9e87740028c22",
      "size_bytes": 98325
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_179.json",
      "sha256": "002ed3082b6f11fa3471f6d7afe57884285b37e85e1c012630ab9c87fcb19ebe",
      "size_bytes": 204955
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_180.json",
      "sha256": "663ea7c854494a3ce7eb42bd666f9ec79f7bfa217e5c0f0b8b24fae85cb785ff",
      "size_bytes": 113582
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_181.json",
      "sha256": "ffe3255f82d6beb3b60a38305bfa7f38b461aff69ee523dab4835dcbae5791bb",
      "size_bytes": 122861
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_182.json",
      "sha256": "e9802e5d4ba4d1c461465bc64e766034990b14eb8b0172369a6708c807ab437d",
      "size_bytes": 107856
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_183.json",
      "sha256": "33daedff2a457e377057a7bde82734901a52e83835bd0fa9e249a3da4de79681",
      "size_bytes": 202556
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_184.json",
      "sha256": "fcfb2dec93483f5167a92ffa6343f6e9a1e4ba1d46352cbc6911c0cb9e162daf",
      "size_bytes": 221987
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_185.json",
      "sha256": "4a2c43415fe300f1f2b0bc3223f02df864addeb5e071ad7df146d67edfc655a2",
      "size_bytes": 81080
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_186.json",
      "sha256": "3b545fae2e5808ab064b0fedcc8789c0b018db9e5e14399442bdad3d2bab5ca5",
      "size_bytes": 128706
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_187.json",
      "sha256": "10264351a958a6513ac004526b8ee60a985d25fbeb362233c962c9ac3fa275c7",
      "size_bytes": 104432
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_188.json",
      "sha256": "61104a83b54aa7cc78e32fa9e0214a542b0619952cfa68dea8191891982616f4",
      "size_bytes": 291067
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_189.json",
      "sha256": "c43d2870c4df7c4e8f8933118952c3960789a8c330e40115e8929f477b23647b",
      "size_bytes": 350718
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_190.json",
      "sha256": "186072c1c5cbdb5b90aee80f8ac940cca9347835e1c572886855d2c591e2dbf5",
      "size_bytes": 125697
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_191.json",
      "sha256": "c5703ef8c27ed34c6f417b46096ed6c904788c8dd092229167f63712bc7d0fba",
      "size_bytes": 91736
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_192.json",
      "sha256": "d94bcaacd37a565f433172280331756905efd2494bf650b3f41ac8748d29b924",
      "size_bytes": 184923
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_193.json",
      "sha256": "b9de95296519f15ac432ddf958adf4072e0de2533a244e3f2149d290d0b47c1e",
      "size_bytes": 119768
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_194.json",
      "sha256": "1b95f6137265191daa956e6d45f6697b39f17f26271705917924393019b1613b",
      "size_bytes": 216662
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_195.json",
      "sha256": "703db995464e31b9b69181c9522c32541d57b7e17ff35c93109ad7a77539d099",
      "size_bytes": 99436
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_196.json",
      "sha256": "455c2b1115f10b3f53564ceae4c78a35c0aa71cc67642a47fc939bd4e858d216",
      "size_bytes": 77204
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_197.json",
      "sha256": "42126980fc11dc7c9519d58f89dc17443e220dd3ec2071d40c6b52eff9c70901",
      "size_bytes": 163933
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_198.json",
      "sha256": "e8b295cdaa4763b5a3bc9efde9e78282d81d9ddfc5ec444b0c78ba9f011d40d8",
      "size_bytes": 111430
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_199.json",
      "sha256": "bbfd70caa2cc59629d26e63df989ca7abfc4a73f7cf758c60e64089c234973c4",
      "size_bytes": 93517
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_200.json",
      "sha256": "ec93fc2416995d1841ab519ffa3357883a0e4179f0890229c29dabd184244d5e",
      "size_bytes": 114635
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_201.json",
      "sha256": "65fb39e3b0d52f778d661186ab5215445d4de498754f6671e8a027f38c9942b9",
      "size_bytes": 161485
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_202.json",
      "sha256": "15af91f452f8bc738e6f2d3e3935a757cc34f7bdb3f011e48d44e82edf3fec8b",
      "size_bytes": 145839
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_203.json",
      "sha256": "50b763e5756ceff34d1d3494f676b347bd9c4a8820d89f7982b9c1992a7fd185",
      "size_bytes": 106319
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_204.json",
      "sha256": "62f66dc45c6df72db97148f78fee3250f3e9edb4fbef84ad91271b52e0bf3f67",
      "size_bytes": 223701
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_205.json",
      "sha256": "e4dfcecdcffedcb0cb960d40f055f17a27ba23a7a4f7836c471e645288f36db4",
      "size_bytes": 243434
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_206.json",
      "sha256": "6f4fbcc2aeabb8483d5f0cc2d2a9f1880859fa170fdc4ed3a2d50063c71bee05",
      "size_bytes": 155168
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_207.json",
      "sha256": "b110fd861d165adec703bc31e5ed62b7ac5799b41b8dcae897f7cc2913375dba",
      "size_bytes": 134813
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_208.json",
      "sha256": "fed66bb9fc8330bcb257e0738da5c5a6fc18c84f6090f33d421d5fa1c1f39a56",
      "size_bytes": 129528
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_209.json",
      "sha256": "70f9803b75c0c57b2e168b872f98651b1a43f89ff2192218eb6b29e30cf512b6",
      "size_bytes": 137615
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_210.json",
      "sha256": "82e9d26fd8478856c474bb9dd71f37de1da533c24cef0b7dcfdc5a98a5ebce25",
      "size_bytes": 158876
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_211.json",
      "sha256": "99efd5ad6ef0b4817483ee5a3dc4b89bce64846371d144a63924a714bdd20fcd",
      "size_bytes": 86911
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_212.json",
      "sha256": "e36134469f95edc192ee4a65761fb5a0afd57ba867df8193bd31a481b5202dd0",
      "size_bytes": 117361
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_213.json",
      "sha256": "daa76dc178ec467bf41323f0601bee0073bc5d9f39568540ac3f9288e593b415",
      "size_bytes": 177273
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_214.json",
      "sha256": "403552df17c3db395b7c9c3f494af50a98526fc5883f8b1a4d6e525867dd66df",
      "size_bytes": 194706
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_215.json",
      "sha256": "aa335bc526690df43926cb94d18ab872456ef02afc6bd192d4f6f288c51d7357",
      "size_bytes": 97532
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_216.json",
      "sha256": "9ac07d67f09c504d248e5b36c74ce8e8cbe781cb70bfbbd98cb49ca565295cde",
      "size_bytes": 109196
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_217.json",
      "sha256": "7995c46a124eed35a42909e38a32732acff75b8db346dba41e110336408c2172",
      "size_bytes": 130243
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_218.json",
      "sha256": "72a76a714c089e5a699df6a98ee6a9cc68ddc649ed1f3da2afedce04bdb645a9",
      "size_bytes": 108148
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_219.json",
      "sha256": "6b0bd528c0b8148ee7318816630f9c501524ff1c898cf86707cc7c20d1372826",
      "size_bytes": 344345
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_220.json",
      "sha256": "4d93d82d7398e752ae337ccfdc0d33265ea62fe1e228826d9d6e08e6e28b66db",
      "size_bytes": 128643
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_221.json",
      "sha256": "669d7057ce430ae7c7406799621f62e0ca446651074a0bd76963b3f6c64fa866",
      "size_bytes": 147408
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_222.json",
      "sha256": "abc3aea43290e6a288fff686a28e04dff67bae2f92b9d613f25ad797fb87ae3d",
      "size_bytes": 188192
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_223.json",
      "sha256": "92855d2217bfb60bc0f8a9cc57bb87d5ffb3a8faa7a51f6e79b6b05e1ae3a30a",
      "size_bytes": 119216
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_224.json",
      "sha256": "4eee8a0f05cded37ec0d5eb75cc87cd2d1c6af54875af356f562d687e6058698",
      "size_bytes": 188684
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_225.json",
      "sha256": "7094e975b950934db729afc96abad25bb97e3c9d56e6db07a36892d855907608",
      "size_bytes": 80926
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_226.json",
      "sha256": "84e0a1bdaba8adc4955697ceb9c5ef42ae8fa704ef39951f55309dda1904c44c",
      "size_bytes": 91437
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_227.json",
      "sha256": "98844089eb220745932f9327da3c347adf1e556057c92db43480ca8da0f91244",
      "size_bytes": 120746
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_228.json",
      "sha256": "87d83162d7516ff2db32d4523dbf774c72d29e7791f31b05d8d8197e42c0cec7",
      "size_bytes": 235200
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_229.json",
      "sha256": "fd838c43cd226bc87e0366f2a43cc4d68fc5a8ac6e9c6b8add12da25dc054ce2",
      "size_bytes": 110567
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_230.json",
      "sha256": "d5d850dad199980cf671e15d6cc8b41cc5e8d01f06f0bdd9e6d1f2f7f545f030",
      "size_bytes": 173483
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_231.json",
      "sha256": "3f3bc176a2fd3038b6495b6e25a123e21316873fbf6e2122251494293245790f",
      "size_bytes": 147909
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_232.json",
      "sha256": "9de3f9d1095b9d32a11a0d54b0d26032e8d97aba720ff62620e015460be52c87",
      "size_bytes": 228593
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_233.json",
      "sha256": "2ce0390fd8684f64c6109e092de9e8c540a1159cc8be93da02103ea3e22f26b2",
      "size_bytes": 155744
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_234.json",
      "sha256": "74fae03ef6bfec78f6a9fb231022c9536db0f59d3d183baabfde1e7de385afdf",
      "size_bytes": 145210
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_235.json",
      "sha256": "f9201264d3d2981399cbe69ea78c9067cddb53b4d95106cde020986bc09bb109",
      "size_bytes": 167773
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_236.json",
      "sha256": "0956f0e43f2b5ca82fccc4040717caf847f719f6e3a88bed3934e542a9b5d497",
      "size_bytes": 191918
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_237.json",
      "sha256": "8bf2aae18b36cde3ec6798919a56edfeaf95f4f2690c93a1189c8b14c52bfc7a",
      "size_bytes": 133172
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_238.json",
      "sha256": "217807790325cc4ef5e045d5943266f70bea48720f9dee2783acb2cbd3c086de",
      "size_bytes": 169987
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_239.json",
      "sha256": "0bd9154cff66ba57ee39004982258399da9decac16ea83170efe52898cc77325",
      "size_bytes": 249290
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_240.json",
      "sha256": "ede35129287514926ff9cab96f7f579ab1359a00ef4f16c34549c05fb7057f26",
      "size_bytes": 215347
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_241.json",
      "sha256": "64a27e106e715aa44ef7319eec02d8e6b434890ef35a1f691d939e37feed45f0",
      "size_bytes": 193963
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_242.json",
      "sha256": "b5baa7380af6c98467564c911087272aa55b8b9916ccf0ed5a4298588f67e8d3",
      "size_bytes": 194156
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_243.json",
      "sha256": "6270723403dbc4f340456428aad98c813cc7b492953f25406c3ec4caa7c21a6d",
      "size_bytes": 97632
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_244.json",
      "sha256": "6d6b63a11381895b04a52374697acf2fdb09c2395db0eb53f2e71a5d1f729c75",
      "size_bytes": 190389
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_245.json",
      "sha256": "99e0a9e0928ee097dbe7c9195c301e33a8398dd2520be93d9ed329d7dd3d7501",
      "size_bytes": 190959
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_246.json",
      "sha256": "d92fc28ee18aef655d816d13c2a784d3e4b8237636ee693ae6ad03b4af29ed40",
      "size_bytes": 124815
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_247.json",
      "sha256": "d6efa0f5d4834222ac7986aa5550a478050e80eb73988c4738553390cd6775e9",
      "size_bytes": 146481
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_248.json",
      "sha256": "382faa4a96eb70de49e6d9c0f9bd926a791cb9608af218c83b6ba4d3fc10f635",
      "size_bytes": 296697
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_249.json",
      "sha256": "c2db0a9fe40283fdda5d39d3a5865635347e400d8cac4760e0771816d839707d",
      "size_bytes": 194445
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_250.json",
      "sha256": "ace43435a8f6a6f6ae2c33c272b543b6d4e8a0ba81c04466e4d3b5dc54319aec",
      "size_bytes": 141824
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_251.json",
      "sha256": "bbaa6fd65fa829c347c9a8d1e3d139afb1f55330690c98d0f32171e128f7b68f",
      "size_bytes": 170240
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_252.json",
      "sha256": "ff1bf2c04d6ed322d69c66fb45d35d529b289af9eddc451b9c32864740eda3a5",
      "size_bytes": 147818
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_253.json",
      "sha256": "3a72ee932d92c5ee62dde70d0ce1dd01c351cb02c411931ffbcd9c4fc1f19e56",
      "size_bytes": 94737
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_254.json",
      "sha256": "7ceba3d1193375dff5f691d3b0f8797af9e5aec9256f9442104e27428e07e930",
      "size_bytes": 163875
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_255.json",
      "sha256": "5c3efb53ff603748bf868bb30bd5c3720cef9b728d4bc5d55fe130c03076a096",
      "size_bytes": 146110
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_256.json",
      "sha256": "0bb5dab7bb213327f298b61a4a539ca7d94cca7023ea520767a75afbcc49886e",
      "size_bytes": 94753
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_257.json",
      "sha256": "b7f64bb14ba92faa18791a565b09eaefeef9c4c5afabc4fb2a827d9b2c06bb61",
      "size_bytes": 101846
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_258.json",
      "sha256": "0fdd13afbc7c7a0a669fd15cdbec6c3a6df081bdd27ba8d489a108202a048f78",
      "size_bytes": 110583
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_259.json",
      "sha256": "cd4a527c4ecb22f634ba90d44892b65370585b3638cb4577b5e5124fa476bd44",
      "size_bytes": 101910
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_260.json",
      "sha256": "96c11391f47499fa58dd79bfd9a9153720106c5d850bb2ce60ffe96d3e30c27d",
      "size_bytes": 173969
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_261.json",
      "sha256": "1a2a622fee59ac18fe6d711da1d690f2beb0cbff9dc41c2d5718e9943aac0870",
      "size_bytes": 110977
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_262.json",
      "sha256": "9f935aad8821b9e9d99f1efdc4479abbffa6dec3ab48c29851f4e9c613e70451",
      "size_bytes": 69422
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_263.json",
      "sha256": "2743c9bd3d1c40d6458e4e11b1339b321f94807e9495fdf006f692481af0f6b6",
      "size_bytes": 126477
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_264.json",
      "sha256": "6ae58a96a8c350c94134ee44b1076239b50893286ee5f561d258d67dec5b5eeb",
      "size_bytes": 234841
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_265.json",
      "sha256": "bd60aaa66992004d0af5f4e929be00cc0ec715345c36108a9aba95ac22803e38",
      "size_bytes": 99344
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_266.json",
      "sha256": "c44081aa496a09dfaaad84384c76ed262e9d2a1280f2ac98f87dc4b453ad44ca",
      "size_bytes": 136753
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_267.json",
      "sha256": "d26a139b31bb8f75a97cb6a9582c164c3c7b15bb3f3ff7227adb36c159aeccb9",
      "size_bytes": 205553
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_268.json",
      "sha256": "a8927fd2e67e2840c37e18c326e9ffb18971ffae3036654366b02853e2027e6f",
      "size_bytes": 90567
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_269.json",
      "sha256": "80f8d362bc8c5a7548ae246b4abfc1ef80cd852719178d3d7abce49643bcf46c",
      "size_bytes": 151501
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_270.json",
      "sha256": "25f988a32cf5f982b246dbfde165d6efeb6dd42d54e7848268c6fa8bf4ff4020",
      "size_bytes": 134668
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_271.json",
      "sha256": "26cf4f4a520bac333f7553782578717a782713fd2fbac201c1350a982dcecdef",
      "size_bytes": 131652
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_272.json",
      "sha256": "abc1fb4891825d3a4ab9f809823ac93f87f40133a8e29e23b0c3a687b715d710",
      "size_bytes": 197314
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_273.json",
      "sha256": "98f971db7e5977b897e011ec533074e587db1e9fbfc71e9ff402c720bf0fd66a",
      "size_bytes": 133264
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_274.json",
      "sha256": "5cabb510239c0ff3f8d775f6df936d290efb210e02aee8fd42540b050fb0a636",
      "size_bytes": 149029
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_275.json",
      "sha256": "c0bea862e626177117606c69bdff9b66151cf1fd085feb27bf4c3dcd4e40ff59",
      "size_bytes": 68822
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_276.json",
      "sha256": "1c53f630ce206905b050dd47093019bbbec4b070b15387389d7c246639bab2ff",
      "size_bytes": 160297
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_277.json",
      "sha256": "202829b4d8e820a4e562975559fa69d8ae3a165d96bcd0781a7cdbfffa73ede3",
      "size_bytes": 63853
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_278.json",
      "sha256": "43fb566609c4dc9d9374dc56225debe09e9492b802bbdb6509c0d39a917fb07b",
      "size_bytes": 106078
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_279.json",
      "sha256": "bc461decc404a27b6cd688fe389a09dedd292554515514292eb653576f958456",
      "size_bytes": 188582
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_280.json",
      "sha256": "0b541d4ef24559c0b1bb91baa30ae49832203c9331464162c33c5f6fca7183c1",
      "size_bytes": 131930
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_281.json",
      "sha256": "2f0d27764bc55c2f1868e88abd647fb5ad1c69107f92ba7642824a97b0122063",
      "size_bytes": 208141
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_282.json",
      "sha256": "13367c9567c14e3e67baf04006f5852cf4b6adb5033fc700067311392e7e8d36",
      "size_bytes": 131101
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_283.json",
      "sha256": "e095a5198d6e762987de807aa51add6c1dd5866b825d09a1270c7ba69a2467b6",
      "size_bytes": 116058
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_284.json",
      "sha256": "742b17c9926a219d555c21fdaf6778e6e6499a4c172498cf3cc7497f78712059",
      "size_bytes": 160587
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_285.json",
      "sha256": "6d7757979b31ecb576e7b212033127cb022c57613623c32e8fe06ed7edc294f5",
      "size_bytes": 305193
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_286.json",
      "sha256": "d30f6f164ffc63fa7ac94b6e5077078d3b8ba964c87db73916e853e37b86b58a",
      "size_bytes": 254858
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_287.json",
      "sha256": "79078ade911183d09cf5fee8610c15a71691143ffb956767aa7864fc08e955de",
      "size_bytes": 194806
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_288.json",
      "sha256": "389bf337954e140dac57491c687934bb3c39ae6226ede8078e4f64a24d8ddcd3",
      "size_bytes": 275361
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_289.json",
      "sha256": "652c460d704b8c4cbcf08fad0cc9e799c9a8a4c425d2e1df5a7b06e85f9fabd1",
      "size_bytes": 158262
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_290.json",
      "sha256": "4e4ad279ae11559de83be61b67c30124818dd49fa5a56d12d03516f67509b969",
      "size_bytes": 272718
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_291.json",
      "sha256": "17c4dfb876483dd01975e8d8f48e91745c4c70a8dd60fb1554f8070e77681646",
      "size_bytes": 145800
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_292.json",
      "sha256": "b59c116c136b87aa82d3b5dbd9a45e1be2a4cdd3f672e80cdbecb3eff369a1c4",
      "size_bytes": 248079
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_293.json",
      "sha256": "ef81a1c96b2372f40f0ac5e4a4de8d27c626f5e6d5473cfa82812617d68d39d0",
      "size_bytes": 151798
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_294.json",
      "sha256": "5a87d67ef4b87e3a4e7fbf0af653da98fc69853490ea00675d3ea7f4ba19fea1",
      "size_bytes": 219416
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_295.json",
      "sha256": "dc4d6d9fbd67bcc58bbdcc2b00520b00c4449b9b4b6ac54444c5a358903c37ed",
      "size_bytes": 249994
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_296.json",
      "sha256": "bdc1154c1653f72b88b07098cc1871101d3a6fde57f8b1b7b673a773506cf1a0",
      "size_bytes": 232355
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_297.json",
      "sha256": "d931d9679b88ee68db72be24f3e6361ae119eb0b4fe188ea4dc5c4fdb1014761",
      "size_bytes": 175727
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_298.json",
      "sha256": "766364b6b0b2a4f364cb4a14a0dd0068b6fe5301c87e20d8ea3fcc2e411d64d3",
      "size_bytes": 258313
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_299.json",
      "sha256": "1eb3b66042f8405d0b35ec977f61157acf27664657a64636de652aae3a01e25a",
      "size_bytes": 141740
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_300.json",
      "sha256": "f8576289636bf34808617387005258ba80751697ba7f883302b9d178b6c4fe8e",
      "size_bytes": 111134
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_301.json",
      "sha256": "b2cdcc2d8ab68cba346c9f3bf2f9e9554f63ca7394142a0d74a93025fbb2515f",
      "size_bytes": 252336
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_302.json",
      "sha256": "7b3749ccff079732107b7a0452e7a53b02de1fc697398f91309df0df791d503a",
      "size_bytes": 200840
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_303.json",
      "sha256": "4d477799fd45006b874a3ee0048bedc9ffe0251efade6db2eb157fbfd854f112",
      "size_bytes": 248076
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_304.json",
      "sha256": "113b975f5a10b29b7194fb10863e05566ec4a4ff9569cd7440020aed3f771de3",
      "size_bytes": 164089
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_305.json",
      "sha256": "1626df5f6c7fd67b4e146b84e4f80cde090a2f8d052d535d8a3c163b9cfca52a",
      "size_bytes": 153492
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_306.json",
      "sha256": "7b25e2295ef715ff9c7b995d8a2a913fce4520ad6a508762e8012c5ced468ad4",
      "size_bytes": 208221
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_307.json",
      "sha256": "8a3dfd0c151edc0cae455a18d227d2a989e09439cc4abbc845a3dfbed7e38c78",
      "size_bytes": 146381
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_308.json",
      "sha256": "6f43fe72968b02b0360cbf7846e5c66c2dab29287c06159d1bbee93037ff2e7b",
      "size_bytes": 201817
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_309.json",
      "sha256": "ef8f2895e8798c5221e26d243b375c7bf61bf047665bdebc4cf40f6f60adc946",
      "size_bytes": 122771
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_310.json",
      "sha256": "2a57160d246b8366ad9331d56c02297e571e1fa64993c640502b78751689361c",
      "size_bytes": 139678
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_311.json",
      "sha256": "8d43de00c9f3dffc8a34cbf46a6a4484e4b9d817c02db8e4571d1e04ed908700",
      "size_bytes": 153039
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_312.json",
      "sha256": "af13b0f919963afe2be1df535adbff80ba5d0f84fa7495665b7afe31fea5bb96",
      "size_bytes": 104380
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_313.json",
      "sha256": "2eadff1a7ad9f7a6e6397dc75f6b7ded0954979cd03e530335137342d88a8d27",
      "size_bytes": 147812
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_314.json",
      "sha256": "9853d577810c14da1d1397560643d6e14ae6efa43c5c1e0fec1f56979cf09b0d",
      "size_bytes": 136912
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_315.json",
      "sha256": "f58d138054320965dcb1aef45c1a8e727493046a039b34befc8747c7bd2df6e4",
      "size_bytes": 136920
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_316.json",
      "sha256": "132d824ad80168b15cd5c31d76e84a32bf0f3e1f090ef6fbe60d954caef6e77b",
      "size_bytes": 156926
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_317.json",
      "sha256": "ee4eaecc8b35af2e7adf3a890eb6d5764cb5c9e7e63b7e6eeda5aaa74f00c091",
      "size_bytes": 195667
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_318.json",
      "sha256": "8669a8e65362d5beece99d0f3ea2a692b05d19893cf93040a38a7cb8af178eee",
      "size_bytes": 126341
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_319.json",
      "sha256": "5b7189b931dfb75eecca9c27f94dee69608f7d5cac9f55da3f4cd7c4b9c30373",
      "size_bytes": 89336
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_320.json",
      "sha256": "e32eadcacada48877450ca6037ec175da5461e9dd4a66bb0db164561bcab21c9",
      "size_bytes": 240795
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_321.json",
      "sha256": "0c17c8fd4480e952217cf3587c778893eb016f7a2df9f0d943a76e768794bf3a",
      "size_bytes": 123921
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_322.json",
      "sha256": "70625dac2aa521dd5704d6813f3dab4ab00758437b95da03a3951d48ddd3d60a",
      "size_bytes": 88904
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_323.json",
      "sha256": "4ac23b021fd283a4ddddb48ff8a287b3b9552776100732d08d5095cf636ac4ff",
      "size_bytes": 162046
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_324.json",
      "sha256": "56fa8f6d6edc22092173c33b00e6862d28ae344faa1d01ef353e0a98cfe5aba2",
      "size_bytes": 320249
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_325.json",
      "sha256": "b60635e8dcaf1291bca4624e246cf19df157e276f0dca2aa4db13c549b2dad4a",
      "size_bytes": 165679
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_326.json",
      "sha256": "643abd3b462d069b37348caeabf6ebb7697ca9fab690ee591070ccf5a2728a6e",
      "size_bytes": 223313
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_327.json",
      "sha256": "bd97c5450fdb06765aafc1b8fcce1a13312d20fa0a348b7723e8a20b03c533ac",
      "size_bytes": 238471
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_328.json",
      "sha256": "43f803d0c2cd671767c2f20e2b6f7c0571967fcbf36abd0912fd72d181ae830f",
      "size_bytes": 203597
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_329.json",
      "sha256": "406a232cda8d85800dd4c86e2a6f596c2a820ef0277fbc7f80c5492945951c1d",
      "size_bytes": 76810
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_330.json",
      "sha256": "5b79b5c6f5391b77c4a6a22057c82cee109c92763e5b86e6bedd32c71e6fe76d",
      "size_bytes": 159058
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_331.json",
      "sha256": "f6969c9bc113c92d2243bcb5d87f7b68c32edaad8fd9c9ffd40eaae4b76455fb",
      "size_bytes": 154949
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_332.json",
      "sha256": "48f60f7f601ba941a45259cd55a7c22e6d19690949f19598d7c46e68974f8cb6",
      "size_bytes": 184428
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_333.json",
      "sha256": "fa339dd2bf90f341077680615c6276e91425aa12dd8dfa8b4cc3f8b3dd52cf3f",
      "size_bytes": 213303
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_334.json",
      "sha256": "837df068cd928d1f028cad0b17c01a170bac36a38a551730fb33573b17938bc3",
      "size_bytes": 114312
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_335.json",
      "sha256": "7eaae08aae59a5d872bcd5160df274c2f15f39499c8afe78ee0a626e60806e98",
      "size_bytes": 176861
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_336.json",
      "sha256": "d683c895c128b7aec79d879685a7e9c556bb0bbf527108d166ea7c42dfcd03bf",
      "size_bytes": 95481
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_337.json",
      "sha256": "aa6524f1c41eb04aa54f477607dc88ca02ec89367461b26e986945372805733f",
      "size_bytes": 141083
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_338.json",
      "sha256": "788207d0f47f66270094c6d8c5a182ab4e6bb8c1fb7f0a6a8d4ee089e8b1b9c8",
      "size_bytes": 95314
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_339.json",
      "sha256": "900f115cc2f3ee8ddc8e23e6061262c815fad9982410f59b9ae3a03dc257b09b",
      "size_bytes": 188978
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_340.json",
      "sha256": "0da85f96dfbbcb7098958666d2e4488fcbcfaa07c96c9913942734cd2518cc53",
      "size_bytes": 318304
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_341.json",
      "sha256": "5dffdcd05f967657874d79d4bc785d9df434ef749edf5b7bd7693b8e51152d12",
      "size_bytes": 157409
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_342.json",
      "sha256": "da7dc23b1fb027649416639f6f33489cfb476ffa08fd61bda5fd717e72705688",
      "size_bytes": 115975
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_343.json",
      "sha256": "8a2b7eb8897b7eaeb367a0bcd0e7dc1b418188c5ea68ca7a26b5c191f7e16551",
      "size_bytes": 122993
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_344.json",
      "sha256": "540528c5efdcfe9a598c39d6ea8bf89935c574e3bbb8b0071b2b111ab8975589",
      "size_bytes": 129439
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_345.json",
      "sha256": "efeb090efe05c5186d4174d610f16edf211ae342e3e58cca32558e153e740e0b",
      "size_bytes": 72806
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_346.json",
      "sha256": "1e6d3710140a9eb948fb9fe7fc242ff2df66ff1baa57688ddf23c687f620a770",
      "size_bytes": 145177
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_347.json",
      "sha256": "778d4bb9da15c86adc7e86bb1659ef9bef85786175bb7bf396c9654d3e76b171",
      "size_bytes": 103945
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_348.json",
      "sha256": "bc3dd051d2d7f5c1dd337a80c5732b4200415bc6a7641cb22809755d36049e48",
      "size_bytes": 163623
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_349.json",
      "sha256": "8e73b703d5c1ebb1d0da974466f72e80d087a15b31eb2a6ec5c75e894bc40bbd",
      "size_bytes": 103212
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_350.json",
      "sha256": "6b30ad8b59602b932ca9d89ea90dcb7adf385022c23844ec796571fd6ed72f56",
      "size_bytes": 104819
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_351.json",
      "sha256": "8ccdae59814842eb2de750e46ea59c40282365c490b572de160ef65b007f148a",
      "size_bytes": 224930
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_352.json",
      "sha256": "151630391e2eb0a619007457d32563467d8e4dfe01a93041a68f790f1b503723",
      "size_bytes": 316936
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_353.json",
      "sha256": "56f0f53a8651d5b1bc9c6b265d14be7b0321e8bc1b6db253328ba9d66cc34290",
      "size_bytes": 122464
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_354.json",
      "sha256": "16954628926211dcab6503bd8e39d354f7fc4421b6e5f5bd3f3718429564e58e",
      "size_bytes": 127998
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_355.json",
      "sha256": "09ab05a528898db6efff4c119e63da6da37fb3005869587abc427b08e9c534c0",
      "size_bytes": 205080
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_356.json",
      "sha256": "8f3a76274ce14839eefdf44191afd17d30f5dd41dbd12e43272ab4d3b5d1c734",
      "size_bytes": 245322
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_357.json",
      "sha256": "4f5905acc688b5ab9db41c337097cf697e371ec725032cf46b1c148053c4feb3",
      "size_bytes": 156038
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_358.json",
      "sha256": "d3d3ce4cda22d3cf82c92718589a89f4e9eb3bfca63882c93473120c79fddc6f",
      "size_bytes": 157252
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_359.json",
      "sha256": "a4f21a327244563101e96fc70f3dea0507f3f284998550e0d591268a0a9184f0",
      "size_bytes": 168132
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_360.json",
      "sha256": "9cbb95487b71bfc955410afc4ec79d2627de2c46c2561e49b5c00d2c771651cf",
      "size_bytes": 221695
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_361.json",
      "sha256": "33632cea457ddb7ffa3e6360c6bee6d00d27f1793c04fcd3b27d699704a1e563",
      "size_bytes": 175818
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_362.json",
      "sha256": "8f5c78d784f3e0b5ecd36ae7251ceee7c5a47794639a6926eb71ad345d58fa20",
      "size_bytes": 110263
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_363.json",
      "sha256": "c815438669153a8a7c2359a79ec66372628f67ece89dada562c232e78f1cd5e4",
      "size_bytes": 132784
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_364.json",
      "sha256": "d123750806aff00b91e6d2f4e8b2f06f0c2fb094cf56c8bbafb22341d3595ec0",
      "size_bytes": 158284
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_365.json",
      "sha256": "12401266325f709a5d210db6ab114431b34f01e78cc19971a4de7a1da3aada33",
      "size_bytes": 223251
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_366.json",
      "sha256": "d2a5a5a0bf3ce70750c7b27aa6ed9c800524a2cf95de62f8674a39b53ce0ad24",
      "size_bytes": 133098
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_367.json",
      "sha256": "9628e2216b3c446340de056100f4f980522a92b4e8e1d050190427a0fa9064dc",
      "size_bytes": 96989
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_368.json",
      "sha256": "24ae5cceba5cab43ba19e1b82fe285eda07d07c645ab5033ddd291e69cdabb5d",
      "size_bytes": 101380
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_369.json",
      "sha256": "0b95395412061785d7a490930962198ed9f66526d32331b85aa3b387ade5d99a",
      "size_bytes": 166251
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_370.json",
      "sha256": "58e31cd9189cb5b18426bb895e64d9bc7488761b799a3fd2eb12bda021eb3b14",
      "size_bytes": 95524
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_371.json",
      "sha256": "17054fc5a17cb931b22832c7397c6f60f157c652d87cb3e6357d901bc8800058",
      "size_bytes": 212227
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_372.json",
      "sha256": "b4fb626131e344271eedf250a0a1b146a82cb7c858fc0db5eeb444414d15cb12",
      "size_bytes": 202953
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_373.json",
      "sha256": "a3df444de492aed8f3a1dfe809656632af5114073bb539b053353fcb7e58755b",
      "size_bytes": 128929
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_374.json",
      "sha256": "1ac1c1f58573631f0aacca3d2dbe3a6caa44255cca61107823befd67b365a0cd",
      "size_bytes": 89729
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_375.json",
      "sha256": "3486d0706540a9efac3a3219cbfffa5d3b7a088eff9d2f7bba56d4eee5bdc60f",
      "size_bytes": 150322
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_376.json",
      "sha256": "2fa172b8d667d41a752abb292cad3ff17e2d131de0a83fa1fa6366cf3efc3d02",
      "size_bytes": 165167
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_377.json",
      "sha256": "3e181ee21fab6723c383e53902c79a6a5efbbc440b8823ff3677547f6f94eff8",
      "size_bytes": 190030
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_378.json",
      "sha256": "2100594fb582825e9eb3fc10922c9aa2def16abb3d0aa757807fcf1aa5450453",
      "size_bytes": 127766
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_379.json",
      "sha256": "9499d22987ecf9c8da18b79511d33cd5553e8a54c9737642ecd1b3e514cb7fb5",
      "size_bytes": 195675
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_380.json",
      "sha256": "b789f4bd0faf086c19c87ca448677b78906d07413001d1a4eae0de0ccbea2fcb",
      "size_bytes": 209503
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_381.json",
      "sha256": "64843992831836af115a5bae00eb1fb6bfcfb962649274afadaed622f057bcab",
      "size_bytes": 233395
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_382.json",
      "sha256": "9674cc9479a213dc577a5f4c0ca45ddeb8c4a65582bb8667099c307314af99c4",
      "size_bytes": 245370
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_383.json",
      "sha256": "b1e2ca7dc6558d4ca8b0152ecc903279445f4ba5940e040ce27316b3c0f4d7b0",
      "size_bytes": 117690
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_384.json",
      "sha256": "978463a0238850747a618679c1a01af6b23c81bca5cd05e0761364fd2c014150",
      "size_bytes": 82208
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_385.json",
      "sha256": "97c9da6e523e8320c860c78ebb9eccbd38918d552860a4abdba8be063073323b",
      "size_bytes": 128131
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_386.json",
      "sha256": "9101472a122d671dff08e5ff87d9babd20987eb8fa02118be5c35f2feac5e59d",
      "size_bytes": 109404
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_387.json",
      "sha256": "1f859e86840a69c78f7b4b1d224538e4c5a140bcac6690e74f2f8178aa871b88",
      "size_bytes": 79125
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_388.json",
      "sha256": "5d32765ea3274f03f5d7430e3938774c9f3c8e9b9cc7bdb27b625a3a56dc1f11",
      "size_bytes": 139294
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_389.json",
      "sha256": "802d8a39e954784f9f4d3e1e917a50b7812dde7c6899b6f902445458654934c5",
      "size_bytes": 157103
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_390.json",
      "sha256": "5609bb4f46ca17dcb3b949654d31b40c47d73efa5f7c3c4f0d01147001c6fa97",
      "size_bytes": 212372
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_391.json",
      "sha256": "75363f26241805beec0400ba077b4a309587c889cbc1fff56c612532bad6a11b",
      "size_bytes": 261970
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_392.json",
      "sha256": "24e91f1088482acf8e94456a9faa79e8bb80010c3240cfdb4a47ca31e0fc54de",
      "size_bytes": 321499
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_393.json",
      "sha256": "01f9ed0025b9d7f01c35b8d6ced256c518124a37db13181e9ea43851c4f577e7",
      "size_bytes": 200625
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_394.json",
      "sha256": "03e33cd9f297dd38570b0e7165156763270459f8d8b58ca4fccc3461ba9a5b20",
      "size_bytes": 234967
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_395.json",
      "sha256": "00e75c628341fb05ec69d8b5b621e79113393ef82fe587ddb08dbd7fbc45d133",
      "size_bytes": 114040
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_396.json",
      "sha256": "33e4623d4b9ec869e9e0ea43fe9d798d50f64f38c1472e1651da01e40d3a9aab",
      "size_bytes": 254368
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_397.json",
      "sha256": "3b58809defcfcd62e24343c89882f55d2be13bcb436f3b92f639b7f2ff2deb54",
      "size_bytes": 92088
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_398.json",
      "sha256": "4eed17d002ecb8ba1e6879c02f1a4fb14759b6efd41d0a05f95a1fe4c4b724b0",
      "size_bytes": 177944
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_399.json",
      "sha256": "32f8485b5db411604dd01092f7c17ebe58003bcacf80e615cc3c1ece65dbb246",
      "size_bytes": 45122
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_400.json",
      "sha256": "3e9dce615fe7b57524bd60f6d7e31180f0374dc04d12775ffa682672b84c439a",
      "size_bytes": 209508
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_401.json",
      "sha256": "becdedabd2cfc78b8c244f4bb3c710354695060696e5cad9d8a0fe5a0434e23e",
      "size_bytes": 222772
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_402.json",
      "sha256": "37d0d88aed58bc1d37e1d3fa73c14ed8612b24335399b1d63d1721d5003c122b",
      "size_bytes": 115162
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_403.json",
      "sha256": "cb1afda80daf1dc2ea116a9800cd84c3a9e73c1ee8e46070d1192b02f12f80b4",
      "size_bytes": 200686
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_404.json",
      "sha256": "25a6f8eb2bba425f033311106f88a5043ed008a69d037f3fd8a8847f6c995569",
      "size_bytes": 148784
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_405.json",
      "sha256": "a291305e319ebb052ef0e1eef99f2ac9b8634bf27bd38c8fb3de725267e82802",
      "size_bytes": 93478
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_406.json",
      "sha256": "9f365ccf6c229cbf760de1885435458cefd7d511a63f5b95ba3d95b1128fd018",
      "size_bytes": 89835
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_407.json",
      "sha256": "ae8c7da25e73116a871cc50582a44d0f9401987452874dcecd5960b70cb62485",
      "size_bytes": 103256
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_408.json",
      "sha256": "5c4599255bf64442209e305dfd98eb845cc5321ff414708217232590ee5b297a",
      "size_bytes": 254049
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_409.json",
      "sha256": "8cd53db1062516cb52135c3070f623a5283c9ac7379f12852dd0f8820efad8a4",
      "size_bytes": 219028
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_410.json",
      "sha256": "28c591955d85260a48fec186de81704f8386d0793ae78918ef21d6092482c049",
      "size_bytes": 136569
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_411.json",
      "sha256": "d8085a8bfbb6b13b2300becd5ae40e4bd1db822f401f3f351e010d37e991fe33",
      "size_bytes": 118240
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_412.json",
      "sha256": "bd0ac9f96abe7d4d719e00d3d05578cf5e3edf5f2ed7c71e5b524bdbc2c1b0fb",
      "size_bytes": 213697
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_413.json",
      "sha256": "e349a8dabaf7338d7479b0dfd7098d93c588b3e07327662946f19966307127f8",
      "size_bytes": 80501
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_414.json",
      "sha256": "f9f3087010081dc67608a4913f661181013dd96d93b783eac3acab053f6c272c",
      "size_bytes": 110277
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_415.json",
      "sha256": "7e1ab7d89f664c24c8c53dd5590f4e926e74f421d78d3d044af0624a3d2f6335",
      "size_bytes": 169483
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_416.json",
      "sha256": "2418774eca0793baa767a8be1a52d9aaf968fca369eff0489cc395ef01d18cc7",
      "size_bytes": 171410
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_417.json",
      "sha256": "d63e247328f3b78fab539979543bcd671bf527beb52d36468bd1d7ada36e0640",
      "size_bytes": 96218
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_418.json",
      "sha256": "40e03565b289145d9a38bed6e6f282ce63be5896dddf486109677d24a9ba8fcc",
      "size_bytes": 138572
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_419.json",
      "sha256": "17b70929fb61a87bf33d6f00ecd61cd136114720f991d8d214f904a2ced0c517",
      "size_bytes": 217309
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_420.json",
      "sha256": "a28b569977c5f0e75bc03ebd7e45965f3511cf1197e3a9e60ba9f6c1d57634ba",
      "size_bytes": 147358
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_421.json",
      "sha256": "bf61affb9d5b544c071e804959c53ea7cc7c0eaa67284d27daf3241f4f29ece3",
      "size_bytes": 211372
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_422.json",
      "sha256": "c50c69c727d9a1ce588329085433abbf7ff29654c6ac265ec0e8bb9ef1386515",
      "size_bytes": 237361
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_423.json",
      "sha256": "2bf8b27f9a1642aaeb897f1f1c9831cb12c4bd44f5c05b90cec11cd754bb84cd",
      "size_bytes": 242097
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_424.json",
      "sha256": "5c8748ce62ff8d9df2fefaceea5d6ea5962fb0ba5d87696968093d9621752b89",
      "size_bytes": 169817
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_425.json",
      "sha256": "575382bb079f46d9bb157530a09127126b4e1cdddc7c586dff51473ebcfc5dbd",
      "size_bytes": 226210
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_426.json",
      "sha256": "5fd524e9b225386663b2039c6f08c1510fac367232d17761161f727eedb4fc26",
      "size_bytes": 181501
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_427.json",
      "sha256": "d4c056856f5c3c1735d4c669c01df7960505690352b9154bc0ea7569b0273e49",
      "size_bytes": 83541
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_428.json",
      "sha256": "dc33b022ac0c6d4f5a51fd214dc58be2d8a954b42fe0aff2949d29f3ae83a148",
      "size_bytes": 177446
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_429.json",
      "sha256": "05e0c37496feec34a07f5ba505318d2cfc0a0ca4d01221d47931f24e95825c25",
      "size_bytes": 152148
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_430.json",
      "sha256": "ffef8d68cf77ebab28b5f9fa422e326af5b58c631194ef3f1678008db72ffdc1",
      "size_bytes": 52591
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_431.json",
      "sha256": "39c1fdd3c837f7714fddbcfe01dd3522b7559b36ea077f05ff8287655baa29a7",
      "size_bytes": 216091
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_432.json",
      "sha256": "c10f6b2a51acd291dcd29fef518c83c9b310630ec67a3e63cefdedf56c290e0f",
      "size_bytes": 258584
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_433.json",
      "sha256": "5ff53bea77fb53bbcdf310dd25708dc22992babb24139bb2004e53246a096223",
      "size_bytes": 128423
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_434.json",
      "sha256": "ac12d313e92b8f23b63528c1d8ffbf5a30c7f0ea7e96506b6a04f388fc321de8",
      "size_bytes": 161975
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_435.json",
      "sha256": "f8e8d8bfb51399874d9f1575405ba3428325e04decbdf1111bafb8fbd58bd662",
      "size_bytes": 139452
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_436.json",
      "sha256": "18eb48fbde58790c3323c395a765ef6d08ec29165619f5cf35a17b23af785559",
      "size_bytes": 265936
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_437.json",
      "sha256": "1d7241f6f31f50d872dbd2854984122307a0c59319cc134bd1584aeefd11352e",
      "size_bytes": 154321
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_438.json",
      "sha256": "e301b41c9ae12d1116ead5d8ac58409e0d5561a8315e6ad15da579fde2626d37",
      "size_bytes": 99020
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_439.json",
      "sha256": "6fe98f7eef34e6d4f9dce588adedfb003363db6cdcf6551d595f6078d3f67d7b",
      "size_bytes": 161919
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_440.json",
      "sha256": "512308fbbab19613be73f8ee6dcf4b7e8828afa2d09ed2b5cc2b1cf45aba0167",
      "size_bytes": 100840
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_441.json",
      "sha256": "2cca6b7d0df3f778d571af4eea9e0a16cdabdec586778a11ae5548f1fbd24d8b",
      "size_bytes": 142868
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_442.json",
      "sha256": "d1c9fc8babc369ff5fe7e6829cd46ca33bf29f71f10de948599304ea34431f1d",
      "size_bytes": 89058
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_443.json",
      "sha256": "60c46dad1c51e8a065e1f55e612020de53121cea1911c921c84a16ab92cc2569",
      "size_bytes": 102064
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_444.json",
      "sha256": "492905aceb2b829fc66a912e40746eb6f80b649e3862a830ce1fde898acafd3b",
      "size_bytes": 270550
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_445.json",
      "sha256": "c3282c9384af7eaa4e7f46870ec6e6c0649df2bae0b6e074eb415c9fddda31d1",
      "size_bytes": 323873
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_446.json",
      "sha256": "b812546de4447530be4e7e746f92dda0d49a25d5d64a1a0f6aeef782bafaef04",
      "size_bytes": 155283
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_447.json",
      "sha256": "db95d1ee6771b91ce9db58e04b2a501e2402a7fa43835471faeb2b91ae9319fb",
      "size_bytes": 111136
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_448.json",
      "sha256": "de808e8e904bd24880a4edc6256c8ce853fce2b302919460578228538e044c25",
      "size_bytes": 212012
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_449.json",
      "sha256": "58f32c4ea5d7b7c5b93d08a0da3fbd3983ccf22c2920450e35bab1c464b72ea3",
      "size_bytes": 86580
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_450.json",
      "sha256": "5a8e9afb4e4167b51c512de2b04f179cd1ae0aa236c34e58c90b44910b4b7f65",
      "size_bytes": 185060
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_451.json",
      "sha256": "825ccaedd1d21682e67b7c21d667293b55fe379e7c33dc1c6c6f605cf3ad66ee",
      "size_bytes": 148531
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_452.json",
      "sha256": "9bafca57d2aca6244ae6dbec3b424780926354ed2bfb14e3e524f4d0cc9ed88c",
      "size_bytes": 102851
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_453.json",
      "sha256": "186262979a917258606d42fff3fca8b8d319aeb5f1bb74b74dc82c315a4d8135",
      "size_bytes": 163297
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_454.json",
      "sha256": "c11feea16accaeaa20ce04f318af57af87f07c177fae42383429a46d3341205e",
      "size_bytes": 267386
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_455.json",
      "sha256": "8e4561512930db280a3dc0bd3338b739403918d5dcb8f4f0b0b82a2ae5fb1421",
      "size_bytes": 106552
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_456.json",
      "sha256": "6e0808db873aa53581a4e3c63521d23998efd857cf6cf17245102c884911eb3d",
      "size_bytes": 175617
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_457.json",
      "sha256": "75f19bb569bef419ea2768c3754f5c66327ed1e38838ca6f6c8a54bc037ce35b",
      "size_bytes": 67525
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_458.json",
      "sha256": "d604bd81c6938f8d9e5880228f1edb567a41dd6333afcf58826879656a54ec18",
      "size_bytes": 161158
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_459.json",
      "sha256": "617e5a94c1e868518c857167080b04c4a8d9e84f55add3177e1f9fb6e11d986b",
      "size_bytes": 228703
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_460.json",
      "sha256": "6783b16c648e40a48a0434c7b92dcbb0c145d1bc395d2a47bedae84d79723452",
      "size_bytes": 170061
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_461.json",
      "sha256": "78d627fc047a0e4635de72ff80eac4138e04edf12a12618e3c8f35e0de503719",
      "size_bytes": 175421
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_462.json",
      "sha256": "dceb0dd434335d49a01b2ae79f2c5887b8adf7788f97e68455ae895ff12d44fb",
      "size_bytes": 154834
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_463.json",
      "sha256": "6ce0a6e43775775333c8c4264266c609f3ed4d305d56590bfb2d546caea1fdb7",
      "size_bytes": 126282
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_464.json",
      "sha256": "468851b37c7c09da19766081642364517f977c6fad1d2cde966a16f2e40acf25",
      "size_bytes": 157035
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_465.json",
      "sha256": "0036c139ebf293349528868031b6c1c79dd8d8ac055b8b5c115e0c585ca550e5",
      "size_bytes": 106392
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_466.json",
      "sha256": "e97272a5ac377a3457d6e7b61db9b7a957db8467f4dc6059ed8a59c391170c18",
      "size_bytes": 205654
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_467.json",
      "sha256": "7f2b4494e38bb4354ac3c394c7ad544f742d473276f4b248b05913d10c2a6e29",
      "size_bytes": 139084
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_468.json",
      "sha256": "34badd06979b32916abafd21cf39ce0218567a7760c28069b7334c126e00a055",
      "size_bytes": 103648
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_469.json",
      "sha256": "728485726456a2a51ddeb7c79f0e93bacbccde984cf12709f016dcd0067a9a9f",
      "size_bytes": 73538
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_470.json",
      "sha256": "f9bbd27431aeaafc9a8d071fa3569eb38fd2cb2ba91ab13f51af3ab8ec54468e",
      "size_bytes": 309880
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_471.json",
      "sha256": "27699576982b78fe657eeffc78f44189d393befa445e02e6e0637f3a84da5333",
      "size_bytes": 89273
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_472.json",
      "sha256": "ed7185d69a2b7a9d025ea15bb5c4a490423e00c993b06769c28029d9a2fc27fd",
      "size_bytes": 130511
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_473.json",
      "sha256": "411a401f69a1ea26e3e674eaa5a6220fe47080508850ff668a83d6a880c77d47",
      "size_bytes": 252455
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_474.json",
      "sha256": "d02f6044f17e2a5684ea2276d4ea25c18413b5e7c70c4f1099f79341b81a3ca2",
      "size_bytes": 170007
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_475.json",
      "sha256": "056614725cde97c220bbe7f1a704ffd1a81f666dd449353d95ad846a0525ffb2",
      "size_bytes": 311893
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_476.json",
      "sha256": "648328d8462b75ce766991828f574aa3bf090eecbf6d7c656d1cca6a8c1cbbf9",
      "size_bytes": 174824
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_477.json",
      "sha256": "f2ea487e89f40e8c77e2fe7833830bea52d11666cc0a23390264b0a74304609c",
      "size_bytes": 147172
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_478.json",
      "sha256": "1ae611c56220d48cecd56a4293a371b9bb3644af811a22ed4bf223712ee17480",
      "size_bytes": 219354
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_479.json",
      "sha256": "401e39db9409f8a67a17cf8e643dc4410861ca9bb0fd27a0cd12791b8a1cd6c0",
      "size_bytes": 124932
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_480.json",
      "sha256": "62c4fe4f1b1253c7078114d7f82a3f54e14c438eb02511628ed5ade82f78d8fe",
      "size_bytes": 167744
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_481.json",
      "sha256": "5f8bb4b14fdc473c71e0892ed1d4d35a72f75b4ea2777bd8b51bd5a01f0ef350",
      "size_bytes": 262527
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_482.json",
      "sha256": "f4cafedb0915fcb7b48a3e7fb532b5e0c5f43e6a4576b195164ddc054cba2dc6",
      "size_bytes": 182423
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_483.json",
      "sha256": "068c59125757877b1865a6b7a2c8392bc4586e5d860461822f6d110387395046",
      "size_bytes": 290537
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_484.json",
      "sha256": "a10aa912091007d3085b35d75f5063e496a6a00c99205a03ef60dc84abd24a24",
      "size_bytes": 201333
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_485.json",
      "sha256": "bb827d6a1a73d89fdc3db77c932f41955e0a54d278acafded78d1a155d356fe2",
      "size_bytes": 275888
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_486.json",
      "sha256": "0d2826230469dc379cf3857fa6230e15943afbc688ff0e89c7c464769bdff7df",
      "size_bytes": 116697
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_487.json",
      "sha256": "86b3d0f6aa58d3dfea2c8db6aae354fd72838851a77d62d8c7e51699e6c6095f",
      "size_bytes": 84971
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_488.json",
      "sha256": "f9577fb8ce4330dab736ab9e315a210c8cb83d9f272eeca6fb53a04c119af7be",
      "size_bytes": 99111
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_489.json",
      "sha256": "5dc58b5abbf49ddf469d478be2df26ce0aca5775aef3da4bdf8ff07326dfd1c2",
      "size_bytes": 149354
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_490.json",
      "sha256": "3847653c9f7e5da027fd7a0146aec322369bfc4992a0868aa5442b617b74a5a5",
      "size_bytes": 190296
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_491.json",
      "sha256": "9451fafe19862b130b4ea01a25e3912c6f09e098250864f92f9900cc3956d71a",
      "size_bytes": 154495
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_492.json",
      "sha256": "bf2fb05b3d52ec9d92bdabd75afe1211f4b3ae7f9600994f82a03256fc1a35fb",
      "size_bytes": 165583
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_493.json",
      "sha256": "85349e144daba7506c8d417ee7924bafe544d9cfeacc129be4a1ac19c0783392",
      "size_bytes": 149265
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_494.json",
      "sha256": "8a8ab4a35e46a6a796e3947cb0d6660a3735b2cafd898d3e8d91d259117416f5",
      "size_bytes": 233020
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_495.json",
      "sha256": "ead9468d2e6cf67f150d388f99a4378ae3c02d85d1e53b563199e529c544bda2",
      "size_bytes": 135841
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_496.json",
      "sha256": "262be96dd13827a64dd614713c216a1792418c110fece83268c9c7f9e0b719bb",
      "size_bytes": 114265
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_497.json",
      "sha256": "53e4ad5972b0751050170a604a23fb33c26784bd2361f20316354826d35e62b9",
      "size_bytes": 179474
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_498.json",
      "sha256": "a0d8c45947f9d114474e2076e7e73d55e734c70d1cc4913f245c0966dd2548d9",
      "size_bytes": 217622
    },
    {
      "relative_path": "pools/bon_candidates/math500_full_500/math500_499.json",
      "sha256": "fd1f89165f14b9119fb6acc8c2eddbbe0e187d3f70baec85633d2f351ffbd293",
      "size_bytes": 136073
    },
    {
      "relative_path": "results/clustered_agg/gain32_comparison.csv",
      "sha256": "922f5f2e92357dc03e2ee3dfdc56bba1473133606433e612ce9ec495ae6e78dc",
      "size_bytes": 4994
    },
    {
      "relative_path": "results/matched_trace/per_problem_matched_product_gm_min_last_14cell.jsonl",
      "sha256": "c366a50492f8781d9e4674676e3780321b5e3c1c665a16e30652996a4b64d31b",
      "size_bytes": 3101775
    },
    {
      "relative_path": "results/matched_trace/product_vs_gm_min_last_14cell.csv",
      "sha256": "a57e658213d5fb6d28e3a4f93c822d786279de5d8e76a6abc64d054878212941",
      "size_bytes": 4116
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/qwen_prm_gsm8k.jsonl",
      "sha256": "dc2297426005558c011a49a2ba5bdf881efe4ba95d65cf1b667df706f0455dd0",
      "size_bytes": 3264796
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/qwen_prm_math500.jsonl",
      "sha256": "2f4085189aca56727c48c954c113e14ae0e7206b9add3809265db90d7eb7ff89",
      "size_bytes": 3991955
    }
  ]
}


==> anc/provenance/selection_records.csv.upstream_provenance.json <==
{
  "git_commit": "2ad65edd36e93c5141f5d091f0c23b9e38309395",
  "hf_revision": "555e90adc36db47019797510bf7c6fa64565d181",
  "timestamp_utc": "2026-07-24T02:55:05Z",
  "seed": 42,
  "bootstrap_unit": "problem_id_per_cell_and_hierarchical_cell_then_problem",
  "input_files": [
    {
      "relative_path": "rebuttal_outputs/qwen_current_pipeline/summary.json",
      "sha256": "8b54c5789bb9c9670ab75869708628b0348fd0051a9d77ed474ab8e4b71f4a53",
      "size_bytes": 19556
    },
    {
      "relative_path": "results/matched_trace/per_problem_matched_product_gm_min_last_14cell.jsonl",
      "sha256": "c366a50492f8781d9e4674676e3780321b5e3c1c665a16e30652996a4b64d31b",
      "size_bytes": 3101775
    },
    {
      "relative_path": "results/matched_trace/pooled_hierarchical_summary.json",
      "sha256": "910d525046abf8a4b386734c9a0983a8b9da898682bf483e565936e55c7f91e7",
      "size_bytes": 1149
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/internlm2_1_8b_reward_gsm8k.jsonl",
      "sha256": "6f788a7a98b53ea0a84bf719bcf21bf78eacaff60c97d310018f9d8a84572d5d",
      "size_bytes": 4098525
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/internlm2_1_8b_reward_math500.jsonl",
      "sha256": "5a8171300323d7a14577f89a5957b0fd0b06e18bf234d6ce27ea5a5dcb022b54",
      "size_bytes": 5294407
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/internlm2_7b_reward_gsm8k.jsonl",
      "sha256": "ff5698e0fe21344ace6876ea56474fef239ee79029cb35db6afb6b1517b63263",
      "size_bytes": 4051313
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/internlm2_7b_reward_math500.jsonl",
      "sha256": "e3c231f297329a8c7e335b2c318fa31b46b1af2e6f487bbbf2b720c5a99edac5",
      "size_bytes": 5221374
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/math_shepherd_gsm8k.jsonl",
      "sha256": "1b87b9ae247b02b89771567aaeb9d89f9341e94bdc8654ca35f615cadc53ce83",
      "size_bytes": 3501348
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/math_shepherd_math500.jsonl",
      "sha256": "ab678048e5728123f258d3c2abd689d9bd96e5ad549d7b67509d368503a122d9",
      "size_bytes": 4321057
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/qwen_prm_gsm8k.jsonl",
      "sha256": "dc2297426005558c011a49a2ba5bdf881efe4ba95d65cf1b667df706f0455dd0",
      "size_bytes": 3264796
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/qwen_prm_math500.jsonl",
      "sha256": "2f4085189aca56727c48c954c113e14ae0e7206b9add3809265db90d7eb7ff89",
      "size_bytes": 3991955
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/rlhflow_prm_gsm8k.jsonl",
      "sha256": "0119bbc1d6d15f99a9b1079b75785fee7dee621092cae4aa8a8a14f3e5b5bbde",
      "size_bytes": 3452228
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/rlhflow_prm_math500.jsonl",
      "sha256": "cb2988c5ec8201d53a1515a4af8f8cab9dccf76baef979934f2cbe0b2a8e32fb",
      "size_bytes": 4308446
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/skywork_prm_1_5b_gsm8k.jsonl",
      "sha256": "39c43b95d1698265cccaa7ad3885fc7f8cb39549a5d31b6da9e883611ff9a94c",
      "size_bytes": 3564457
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/skywork_prm_1_5b_math500.jsonl",
      "sha256": "7e3dc113e4adf85695b3e1c0dcc71b0499085c3d267ee439572303e7e374a707",
      "size_bytes": 4483354
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/skywork_prm_gsm8k.jsonl",
      "sha256": "3394eb8b7090e5813872b5704273809a84e4801e83e2dbd911561b3d5f52af61",
      "size_bytes": 3482570
    },
    {
      "relative_path": "scores/aggregation_sweep_cache/step_scores_cache/skywork_prm_math500.jsonl",
      "sha256": "1ebad93993e357189a0d190d0662b0b6b13fdeca5bbdc7e2f4245e86fd546eb7",
      "size_bytes": 4393218
    }
  ]
}


==> anc/release_manifest.json <==
{
  "version": "original-artwork-evidence-labels-2026-10-30",
  "scope": "publication files; release manifest itself excluded from hashes",
  "files": [
    {
      "path": "anc/CHANGES.md",
      "sha256": "5a91d61166242f310ae769b5ad67d45661086fec6a3f399955cc84b10e01db6a",
      "bytes": 2933
    },
    {
      "path": "anc/FIGURE_EDIT_LOG.md",
      "sha256": "ef4c83e22ad937a052779ae05681d5879f8ffc79dcf022ed9715f1f70fdd078f",
      "bytes": 3289
    },
    {
      "path": "anc/README.md",
      "sha256": "c951c82170d79d4c25c05c9941994035d040850015af8c20cc72be56a8f2559c",
      "bytes": 5966
    },
    {
      "path": "anc/RIGHTS_AND_PROVENANCE.md",
      "sha256": "68facd6c9f1efe7ec86c1b32481bc304839941e14bc7fee48a4e8367a8009e2d",
      "bytes": 1151
    },
    {
      "path": "anc/TABLE_MAP.csv",
      "sha256": "e0be5d72dee3a22e4b1abfa8d4a240c99136252d157acdb93146028a3fcbe332",
      "bytes": 1597
    },
    {
      "path": "anc/apply_original_hero_labels.py",
      "sha256": "75dd7ffc812284c20fa3fdac78a69050458308bf8036b8e1ba3530c186ea4cb1",
      "bytes": 6374
    },
    {
      "path": "anc/derive_ni_records.py",
      "sha256": "b2bc10fdb27634e335513179215b6cc252ead3b5582a6814bb820d156b53b826",
      "bytes": 4111
    },
    {
      "path": "anc/figure2_data.json",
      "sha256": "b340d38d92b143a394fab1fa2878a671f576768f589169543f07c8067aa470ee",
      "bytes": 3010
    },
    {
      "path": "anc/figure_label_corrections.json",
      "sha256": "723c4b3460df49ae2cb6c17dad5b9f2d0abd26e24fab68042998ef2b2f5afde5",
      "bytes": 5346
    },
    {
      "path": "anc/input_manifest.json",
      "sha256": "914cae53dfea6ae59a85632c6c645912ec6b4a14b5f6e3401aeeff987cf9a7dc",
      "bytes": 9652
    },
    {
      "path": "anc/inputs/historical_ni_summary.csv",
      "sha256": "9e258ab09d45c26a6e85f1b5e0939a87755072e4c51e81703203c1a64568bdf1",
      "bytes": 1673
    },
    {
      "path": "anc/inputs/human_natural_summary.csv",
      "sha256": "c364bbff175b3f0c0b694dd85144bc10fdf422e8c021640ebea9116d41d8a881",
      "bytes": 783
    },
    {
      "path": "anc/inputs/human_three_choice_summary.csv",
      "sha256": "715c13af03eab44501d17b39eb2eb1d0c77f88a40063ef5030788d0198b7f4d2",
      "bytes": 1599
    },
    {
      "path": "anc/inputs/math500_level_map.csv",
      "sha256": "3ccd84645dad32a45c08e783a61ff3c1c7a0ae20202b7c2b3c6a94a77ca83450",
      "bytes": 101447
    },
    {
      "path": "anc/inputs/math_level_records.csv",
      "sha256": "e04ede3969dedd198f49a013829ad3d7cc1a05d3d5e0d3ee611600a4a24c55fe",
      "bytes": 550328
    },
    {
      "path": "anc/inputs/ni_pair_records.csv",
      "sha256": "f636a9d7553233d344d07eb1b72d28a7fbfd0be347f3b53a1383189e8e886540",
      "bytes": 710433
    },
    {
      "path": "anc/inputs/qwen72b_records.csv",
      "sha256": "45903f3a92d9549e07854590540377ce2d0fc7cb5fc4c5092102086dfa2c6e1c",
      "bytes": 4849
    },
    {
      "path": "anc/inputs/qwen_natural_records.csv",
      "sha256": "aa8d8f01578a3a99c0178dfbbf927c0758c5327b81b35541bd6794ec8db9bb1a",
      "bytes": 124317
    },
    {
      "path": "anc/inputs/selection_records.csv",
      "sha256": "d0c14eaa5b98271d538c264e0e21132957809b8eb0a0e4d0b783678e0dff4390",
      "bytes": 1977852
    },
    {
      "path": "anc/make_figure.py",
      "sha256": "3e00af3cc84c945a6130f21d315e05c8ee327049c97dacecd754db28110fcc25",
      "bytes": 4870
    },
    {
      "path": "anc/make_tables.py",
      "sha256": "be7039f0267ff84833616ef971b6a34d347bc63b6cd78a9c259de8e552670914",
      "bytes": 6156
    },
    {
      "path": "anc/outputs/analysis_summary.json",
      "sha256": "10c6387c5c13ddc73b82c85eb1083f9e18067f342f6977c8c9b5bcc781d81b64",
      "bytes": 9397
    },
    {
      "path": "anc/outputs/cell_results.csv",
      "sha256": "b5186fe37e9f29271d784b6b043957dab87a1b6230b6a86f83748ea702b9196e",
      "bytes": 14179
    },
    {
      "path": "anc/outputs/environment.json",
      "sha256": "ad0fff144d7fa05e3a84bd4322842ca547f9bf50b06decc5748e52d48d0e13c7",
      "bytes": 87
    },
    {
      "path": "anc/outputs/math_levels.csv",
      "sha256": "5c6614db15f54fc750c51ec907a6a33e15c6b43d6be33153238571b97b6b1054",
      "bytes": 930
    },
    {
      "path": "anc/outputs/ni_cluster.csv",
      "sha256": "2802952fbae027e4268d32fe88ab9ea205c137179ca95b418e53e48448ce6aa7",
      "bytes": 4070
    },
    {
      "path": "anc/outputs/pooled_results.csv",
      "sha256": "23eec5125f07f61cc19266a2dc01c4358769d5d90b4fc4cf8519445ce9cc0a4d",
      "bytes": 954
    },
    {
      "path": "anc/outputs/qwen_natural.csv",
      "sha256": "cbbb0e23e96e735692e8721acdc1554a5d583e2ebf89b7820e46b744b571990a",
      "bytes": 316
    },
    {
      "path": "anc/provenance/expert_input_audit.txt",
      "sha256": "8d4fc51eb27967bb36570ddbdaab0c792ce9d1ad1a1280d570226077a43a7408",
      "bytes": 931
    },
    {
      "path": "anc/provenance/qwen_natural_records.csv.upstream_provenance.json",
      "sha256": "9527844351b13afe43406095bb243e7f0b9a384c63052e952ba1a4689903d994",
      "bytes": 204237
    },
    {
      "path": "anc/provenance/selection_records.csv.upstream_provenance.json",
      "sha256": "45907b534d375cb01c4346f39689b36e5321870b5c66b1c5442c26e369d1d4ee",
      "bytes": 4106
    },
    {
      "path": "anc/reproduce.py",
      "sha256": "79f8377fad8497e8a9f716d167c815942fed67cf0e62a24dded15dc21ebbe9be",
      "bytes": 23858
    },
    {
      "path": "anc/requirements.txt",
      "sha256": "71e27694dc362461a4b0ffbed78daaec8fab792d99766f688694e4c517f6a39b",
      "bytes": 148
    },
    {
      "path": "anc/test_reanalysis.py",
      "sha256": "7bef85cba5afa0f29dddfdf23744bfe350e03edbc55a093f0c3b3af1bb307149",
      "bytes": 3293
    },
    {
      "path": "appendices.tex",
      "sha256": "7360ffb6055a2d5aaf6b56a134427ab9fa968fff5e99ce44cc0935d69d07462e",
      "bytes": 46245
    },
    {
      "path": "authors.tex",
      "sha256": "a2102646e627d22386c2669f3f06be34bd26fe0cab0a5e758f98b1bb4a89af6e",
      "bytes": 131
    },
    {
      "path": "fig_delta_prod_gm_main.pdf",
      "sha256": "d6bbaa182d8c8d24d9369558e77b59bfd4556a1a9a908e4342dde936c92526d4",
      "bytes": 28972
    },
    {
      "path": "hero.png",
      "sha256": "4dd7f5b02fe00be1b4da34fbee534e5af11087a87e3b45cb251621228fa5704a",
      "bytes": 1423797
    },
    {
      "path": "hero_original_labels.pdf",
      "sha256": "8c541e7fed0d38ae79135b6eba041a81c421a8df4262848859bbba2c4dfe682f",
      "bytes": 1826300
    },
    {
      "path": "main.bbl",
      "sha256": "bde4bf133334499d368d99a3030d0459ad3ebe1cc76c5a807124bd7f90677685",
      "bytes": 11340
    },
    {
      "path": "main.tex",
      "sha256": "b04d11210b74ee9f8fc55d61f4ef9eee184d5c93d54bceaf8ec6a9673c62a264",
      "bytes": 34424
    },
    {
      "path": "neurips_2026.sty",
      "sha256": "0c1ad36961fcd9198dcc2558cf2793e1df39973bde8264fd701f5e7970672757",
      "bytes": 13462
    },
    {
      "path": "tables/cells_common.tex",
      "sha256": "9b3bb42602855206b20fb09d3140eaba75009aeba8b98cb451d66eefcabdf6c1",
      "bytes": 1921
    },
    {
      "path": "tables/cells_comparison_safe.tex",
      "sha256": "809f7aa789e304db702e9d8cb708951e68b783d5f75cf02e23fde36d2f1ac2fd",
      "bytes": 1931
    },
    {
      "path": "tables/discordances_gm.tex",
      "sha256": "4c04c387b1e657f30cf1f3c7dec93fa3c8dbfe623c4deb3ca4a4380e69f3516d",
      "bytes": 1461
    },
    {
      "path": "tables/discordances_last.tex",
      "sha256": "d745f485213703c4cae4537f7a21e90f9960bb98bdcc542e818c22406bfc25f7",
      "bytes": 1497
    },
    {
      "path": "tables/discordances_min.tex",
      "sha256": "5f8ff22d8b84bac7f056eae4c266d921bc20ab28babae17a9483d19e4554ab9e",
      "bytes": 1389
    },
    {
      "path": "tables/human_natural.tex",
      "sha256": "a12b57f05cc291444e763ed739d792e5cf7514648338b6d16b7ee18defb1e1a1",
      "bytes": 500
    },
    {
      "path": "tables/human_three_choice.tex",
      "sha256": "500c6b7741f2113157e947966ff5f8400a73afa0b8ec957f881900a5a2450f1a",
      "bytes": 389
    },
    {
      "path": "tables/math_levels.tex",
      "sha256": "968c006f41ed568bc815f8c03fe2541532d02209598fb617e99401b1aa8aaa8e",
      "bytes": 616
    },
    {
      "path": "tables/ni_cluster.tex",
      "sha256": "94ebe5e55058f9bfa5ef6cfd46180f6151eeea75281d48ab2456a30ffc5152fe",
      "bytes": 1870
    },
    {
      "path": "tables/pooled.tex",
      "sha256": "2dce039324b0288702f8de9fb07eb0a180f5e75de320a2c334525e4102d7e7e2",
      "bytes": 706
    },
    {
      "path": "tables/qwen_natural.tex",
      "sha256": "e8bae5612fd7512c58b102906829ee26b252549972b4e3f4af5ee48b68479cf7",
      "bytes": 369
    },
    {
      "path": "tables/qwen_stress.tex",
      "sha256": "88346959cfe48b90ad6d7dfbbbc024c488ac14cfd5b39f9c723d94b748934e6a",
      "bytes": 360
    }
  ]
}


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Recompute the evidence-aligned StrictPRMBench tables from pinned outcome records.

No network, model weights, generation, or PRM calls. This is OUTCOME-record
reanalysis, not fresh inference or arbitrary-reducer replay of the missing
selection-stress edited step-score vectors. NI statistics are recomputed from
per-instance records derived from the public clean/edited step-score files.
Run from any directory: python anc/reproduce.py
"""
from __future__ import annotations
import hashlib, json, math, os, sys
from fractions import Fraction
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.optimize import linear_sum_assignment
from scipy.stats import binomtest

ROOT = Path(__file__).resolve().parent
OUT = ROOT / 'outputs'
SEED, B = 42, 10000
CALIPER = 0.10  # score-matching caliper on -log(deleted-step clean score), as in the historical NI script
LABELS = {'internlm2_1_8b_reward':'InternLM2-1.8B', 'internlm2_7b_reward':'InternLM2-7B',
'math_shepherd':'Math-Shepherd', 'qwen_prm':'Qwen-7B', 'rlhflow_prm':'RLHFlow-8B',
'skywork_prm':'Skywork-7B', 'skywork_prm_1_5b':'Skywork-1.5B'}
ORDER = list(LABELS)
BENCH = {'gsm8k':'GSM8K','math500':'MATH-500'}

def verify_inputs():
    m=json.loads((ROOT/'input_manifest.json').read_text())
    records=m['files'] if 'files' in m else m['inputs']
    if isinstance(records,dict): records=[dict(v,path=k) for k,v in records.items()]
    for x in records:
        p=ROOT/x.get('path',x.get('file',''))
        if hashlib.sha256(p.read_bytes()).hexdigest()!=x['sha256']:
            raise RuntimeError(f'Input hash mismatch: {p.name}')
    return len(records)

def paired(x):
    x=np.asarray(x,dtype=np.int64); n=len(x)
    if not n: raise ValueError('Empty estimand')
    rng=np.random.Generator(np.random.PCG64(SEED)); boots=np.empty(B)
    # In a single cell each problem occurs once. Resample paired differences,
    # never the two reducer marginals separately.
    for lo in range(0,B,250):
        hi=min(lo+250,B); boots[lo:hi]=x[rng.integers(0,n,size=(hi-lo,n))].mean(1)
    low,high=np.quantile(boots,[.025,.975])
    plus=int((x>0).sum()); minus=int((x<0).sum())
    p=float(binomtest(plus,plus+minus,.5).pvalue) if plus+minus else 1.
    return {'n':n,'delta':float(x.mean()),'ci_low':float(low),'ci_high':float(high),
            'positive_discordant':plus,'negative_discordant':minus,'p_exact':p}

def holm(p):
    p=np.asarray(p,dtype=float); order=np.argsort(p,kind='stable'); q=np.empty(len(p));last=0
    for i,j in enumerate(order):
        last=max(last,float((len(p)-i)*p[j])); q[j]=min(last,1.)
    return q

def shared_problem_bootstrap(frame,cell='prm',stratum='benchmark'):
    """Fixed-cell macro mean, resampling shared problem IDs within each stratum.

    A sampled problem contributes all of its observed checkpoint records.
    Retained supports/matching are held fixed; no claim of generation uncertainty.
    Counts are generated with multinomial bootstrap weights (PCG64(42)).
    """
    frame=frame.copy(); rng=np.random.Generator(np.random.PCG64(SEED))
    configs=[]; total_cells=0; point=[]
    for s,f in frame.groupby(stratum,sort=True):
        ids=sorted(f.problem_id.unique()); cells=sorted(f[cell].unique())
        ip={v:i for i,v in enumerate(ids)}; cp={v:i for i,v in enumerate(cells)}
        values=np.zeros((len(ids),len(cells))); present=np.zeros_like(values)
        for r in f.to_dict('records'):
            i,j=ip[r['problem_id']],cp[r[cell]]
            if present[i,j]: raise RuntimeError('Duplicate problem/cell')
            values[i,j]=r['difference'];present[i,j]=1
        point.extend((values.sum(0)/present.sum(0)).tolist())
        total_cells+=len(cells);configs.append((ids,values,present))
    samples=np.zeros(B)
    for ids,v,p in configs:
        for lo in range(0,B,250):
            hi=min(lo+250,B)
            w=rng.multinomial(len(ids),np.full(len(ids),1/len(ids)),size=hi-lo)
            den=w@p
            if (den==0).any(): raise RuntimeError('Bootstrap empty cell')
            samples[lo:hi]+=((w@v)/den).sum(1)/total_cells
    low,high=np.quantile(samples,[.025,.975])
    return {'n_rows':len(frame),'n_problems':int(frame[[stratum,'problem_id']].drop_duplicates().shape[0]),
            'n_cells':total_cells,'delta':float(np.mean(point)),'ci_low':float(low),'ci_high':float(high),
            'bootstrap':'benchmark-stratified shared-problem, fixed-cell macro mean',
            'replicates':B,'seed':SEED}

def ni_cluster_bootstrap(nec_q,nec_y,ine_q,ine_y):
    """Delta_NI = APR_necessary - APR_inert with question-cluster resampling.

    Questions recur across pairs, and a pair almost always joins two different
    questions, so the resampling unit is the question: a sampled question carries
    all of its necessary and inert instances. Which instances enter each arm (the
    constructed pairs and, for the matched estimate, the caliper selection) is held
    fixed; the pairing itself does not enter, since Delta_NI is a difference of
    the two arm means. Multinomial question weights, PCG64(42).
    """
    ids=sorted(set(nec_q)|set(ine_q)); ix={v:i for i,v in enumerate(ids)}; n=len(ids)
    S=np.zeros((4,n))
    for q,y in zip(nec_q,nec_y): S[0,ix[q]]+=y; S[1,ix[q]]+=1
    for q,y in zip(ine_q,ine_y): S[2,ix[q]]+=y; S[3,ix[q]]+=1
    rng=np.random.Generator(np.random.PCG64(SEED)); boots=np.empty(B)
    for lo in range(0,B,250):
        hi=min(lo+250,B); w=rng.multinomial(n,np.full(n,1/n),size=hi-lo)@S.T
        if (w[:,1]==0).any() or (w[:,3]==0).any(): raise RuntimeError('Bootstrap empty NI arm')
        boots[lo:hi]=w[:,0]/w[:,1]-w[:,2]/w[:,3]
    low,high=np.quantile(boots,[.025,.975])
    return {'n_questions':n,'delta':float(S[0].sum()/S[1].sum()-S[2].sum()/S[3].sum()),
            'ci_low':float(low),'ci_high':float(high)}

def caliper_assign(bn,bi):
    """One-to-one score matching exactly as in the historical NI script (same arithmetic).

    Returns the full assignment and the within-caliper mask. The objective also
    counts the distances of pairs left outside the caliper, so many assignments
    are exactly optimal; see matched_range_exact.
    """
    cost=np.abs(bn[:,None]-bi[None,:]); ri,ci=linear_sum_assignment(np.where(cost<=CALIPER,cost,1e6+cost))
    return ri,ci,cost[ri,ci]<=CALIPER

def _assignment_exact(a):
    """Exact min-cost perfect assignment of a square matrix of Python ints.

    Shortest augmenting paths with potentials (Hungarian method). Returns the
    row-to-column assignment and duals u, v with u[i]+v[j] <= a[i][j].
    """
    n=len(a); u=[0]*(n+1); v=[0]*(n+1); p=[0]*(n+1); way=[0]*(n+1)
    for i in range(1,n+1):
        p[0]=i; j0=0; minv=[None]*(n+1); used=[False]*(n+1)
        while True:
            used[j0]=True; i0=p[j0]; row=a[i0-1]; ui=u[i0]; delta=None; j1=0
            for j in range(1,n+1):
                if not used[j]:
                    cur=row[j-1]-ui-v[j]
                    if minv[j] is None or cur<minv[j]: minv[j]=cur; way[j]=j0
                    if delta is None or minv[j]<delta: delta=minv[j]; j1=j
            for j in range(n+1):
                if used[j]: u[p[j]]+=delta; v[j]-=delta
                elif minv[j] is not None: minv[j]-=delta
            j0=j1
            if p[j0]==0: break
        while j0:
            j1=way[j0]; p[j0]=p[j1]; j0=j1
    assign=[0]*n
    for j in range(1,n+1): assign[p[j]-1]=j-1
    return assign,u[1:],v[1:]

def matched_range_exact(bn,bi,yn,yi,hist_rows,hist_cols):
    """Smallest and largest matched Delta_NI over ALL exactly optimal caliper assignments.

    The deleted-step bonuses are doubles, i.e. exact dyadic rationals; scaled by a
    common power of two they become integers. We solve the absolute-distance-plus-
    penalty objective on these stored bonuses exactly, keeping the historical
    floating-point caliper mask. This is not enumeration of ties in the separately
    rounded floating-point cost matrix. With optimal duals, the optimal assignments are exactly the
    perfect matchings on tight edges (zero reduced cost); the matched estimate is
    then minimised and maximised over those with small-integer costs.
    """
    vals=[Fraction(float(x)) for x in list(bn)+list(bi)]; S=max(f.denominator for f in vals)
    ints=[int(f*S) for f in vals]; assert all(Fraction(k,S)==f for k,f in zip(ints,vals))
    Bn,Bi=ints[:len(bn)],ints[len(bn):]
    inc=np.abs(bn[:,None]-bi[None,:])<=CALIPER  # the historical floating-point caliper test
    pen=10**6*S
    a=[[abs(Bn[i]-Bi[j])+(0 if inc[i,j] else pen) for j in range(len(Bi))] for i in range(len(Bn))]
    asg,u,v=_assignment_exact(a); opt=sum(a[i][asg[i]] for i in range(len(a)))
    assert sum(a[i][j] for i,j in zip(hist_rows,hist_cols))==opt, 'Historical assignment is not exactly optimal'
    tight=np.array([[a[i][j]-u[i]-v[j]==0 for j in range(len(Bi))] for i in range(len(Bn))])
    d=(yn[:,None]-yi[None,:])*inc; out={}
    for sense,sign in (('min',1.0),('max',-1.0)):
        r,c=linear_sum_assignment(np.where(tight,sign*d,4.0*len(Bn)))
        assert tight[r,c].all()
        k=inc[r,c]; out[sense]=(r[k],c[k])
    return out

def main():
    n_verified=verify_inputs(); OUT.mkdir(exist_ok=True)
    s=pd.read_csv(ROOT/'inputs/selection_records.csv')
    assert len(s)==13866 and not s.duplicated(['prm','benchmark','problem_id','comparator']).any()
    identity_cols=['native_top1_idx','submitted_attack_idx','clean_top1_idx_product','inj_top1_idx_product','flip_product']
    identities=s.groupby(['prm','benchmark','problem_id'])[identity_cols].nunique()
    assert (identities==1).all().all(), 'Comparator records do not share product/source identities'
    assert (s.groupby(['prm','benchmark','problem_id']).size()==3).all()
    for col in ['native_top1_idx','submitted_attack_idx','clean_top1_idx_product','clean_top1_idx_comparator','inj_top1_idx_product','inj_top1_idx_comparator']:
        assert s[col].between(0,31).all(), f'Invalid candidate index: {col}'
    for col in ['flip_product','flip_comparator','safe_eligible']:
        assert s[col].isin([0,1]).all(), f'Non-binary field: {col}'
    assert (s.submitted_attack_idx==s.recovered_attack_idx).all()
    assert (s.submitted_attack_idx==np.where(s.native_top1_idx==31,30,31)).all()
    assert (s.flip_product==(s.clean_top1_idx_product!=s.inj_top1_idx_product).astype(int)).all()
    assert (s.flip_comparator==(s.clean_top1_idx_comparator!=s.inj_top1_idx_comparator).astype(int)).all()
    safe=(s.submitted_attack_idx!=s.clean_top1_idx_product)&(s.submitted_attack_idx!=s.clean_top1_idx_comparator)
    assert (s.safe_eligible==safe.astype(int)).all()
    keep=s[safe]
    assert (keep.removal_only_idx_product==keep.clean_top1_idx_product).all()
    assert (keep.removal_only_idx_comparator==keep.clean_top1_idx_comparator).all()
    assert (keep.loc[keep.flip_product==1,'inj_top1_idx_product']==keep.loc[keep.flip_product==1,'submitted_attack_idx']).all()
    assert (keep.loc[keep.flip_comparator==1,'inj_top1_idx_comparator']==keep.loc[keep.flip_comparator==1,'submitted_attack_idx']).all()
    results=[]; pooled=[]
    for c in ['gm','min','last']:
      for support in ['common','comparison_safe']:
        f=s[(s.comparator==c)&((s.safe_eligible==1) if support=='comparison_safe' else True)].copy()
        f['difference']=f.flip_product-f.flip_comparator
        batch=[]
        for (prm,bench),g in f.groupby(['prm','benchmark'],sort=True):
            g=g.sort_values('problem_id'); r=paired(g.difference)
            r.update(prm=prm,benchmark=bench,comparator=c,support=support,
                     flip_product=float(g.flip_product.mean()),flip_comparator=float(g.flip_comparator.mean()),
                     product_flips=int(g.flip_product.sum()),comparator_flips=int(g.flip_comparator.sum()))
            batch.append(r)
        q=holm([r['p_exact'] for r in batch])
        for r,adj in zip(batch,q): r['p_holm_14']=float(adj);r['holm_reject_005']=bool(adj<.05)
        results.extend(batch)
        r=shared_problem_bootstrap(f);r.update(comparator=c,support=support);pooled.append(r)
    cells=pd.DataFrame(results);cells.to_csv(OUT/'cell_results.csv',index=False,float_format='%.12g')
    pd.DataFrame(pooled).to_csv(OUT/'pooled_results.csv',index=False,float_format='%.12g')
    # Named six-cell subset is not all native PRMs.
    subset=s[(s.comparator=='gm')&s.prm.isin(['qwen_prm','skywork_prm','skywork_prm_1_5b'])].copy()
    subset['difference']=subset.flip_product-subset.flip_comparator
    subset_result=shared_problem_bootstrap(subset)
    # Natural utility: its entire 500-problem support is independent of stress eligibility.
    nat=pd.read_csv(ROOT/'inputs/qwen_natural_records.csv');nr=[]
    assert len(nat)==1000 and (nat.pool_candidate_count==32).all()
    for bench,g in nat.groupby('benchmark'):
        assert len(g)==500 and g.problem_id.is_unique
        p=g.product_top1_correct.to_numpy();m=g.gm_top1_correct.to_numpy()
        assert (g.paired_delta_gain_product_minus_gm.to_numpy()==p-m).all()
        r=paired(p-m)
        both=int(((p==1)&(m==1)).sum());neither=int(((p==0)&(m==0)).sum())
        disagree=g.product_top1_index!=g.gm_top1_index
        r.update(benchmark=bench,product_accuracy=float(p.mean()),gm_accuracy=float(m.mean()),
                 both_correct=both,both_wrong=neither,selection_disagreements=int(disagree.sum()),
                 both_correct_disagreements=int((disagree&(p==1)&(m==1)).sum()))
        nr.append(r)
    pd.DataFrame(nr).to_csv(OUT/'qwen_natural.csv',index=False,float_format='%.12g')
    # Difficulty strata: calculate both marginals and paired difference from identical support.
    ml=pd.read_csv(ROOT/'inputs/math_level_records.csv')
    assert (ml.common_support==(ml.product_eligible & ml.gm_eligible)).all()
    lm=pd.read_csv(ROOT/'inputs/math500_level_map.csv')
    assert len(lm)==500 and lm.problem_id.is_unique and lm.canonical_row_index.is_unique
    assert lm.math_level.isin([1,2,3,4,5]).all()
    mapped=ml.merge(lm[['problem_id','math_level']],on='problem_id',validate='many_to_one',suffixes=('','_map'))
    assert len(mapped)==len(ml) and (mapped.math_level==mapped.math_level_map).all()
    ml=ml[ml.common_support].copy()
    ml['benchmark']='math500';ml['difference']=ml.flip_product-ml.flip_gm
    check=ml.merge(s[s.comparator=='gm'],left_on=['checkpoint','problem_id'],right_on=['prm','problem_id'],suffixes=('_level','_sel'),validate='one_to_one')
    assert len(check)==1926 and (check.flip_product_level==check.flip_product_sel).all() and (check.flip_gm==check.flip_comparator).all()
    levels=[]
    for level,g in ml.groupby('math_level'):
        a=g.groupby('checkpoint')[['flip_product','flip_gm']].mean()
        r=shared_problem_bootstrap(g,cell='checkpoint')
        r.update(level=int(level),product_flip=float(a.flip_product.mean()),gm_flip=float(a.flip_gm.mean()),
                 incorrect_candidate_rows=int(g.pool_has_incorrect_candidate.sum()))
        assert math.isclose(r['product_flip']-r['gm_flip'],r['delta'],abs_tol=1e-14)
        levels.append(r)
    pd.DataFrame(levels).to_csv(OUT/'math_levels.csv',index=False,float_format='%.12g')
    # 72B: single benchmark, 143 eligible of 200 sampled. No 600-question inference.
    d=pd.read_csv(ROOT/'inputs/qwen72b_records.csv')
    assert len(d)==143 and d.problem_id.is_unique
    assert (d.flip_product==(d.clean_product_idx!=d.attacked_product_idx).astype(int)).all()
    assert (d.flip_gm==(d.clean_gm_idx!=d.attacked_gm_idx).astype(int)).all()
    r72=paired(d.flip_product-d.flip_gm);r72.update(sampled=200,benchmark='gsm8k',product_flips=int(d.flip_product.sum()),gm_flips=int(d.flip_gm.sum()),product_flip=float(d.flip_product.mean()),gm_flip=float(d.flip_gm.mean()))
    # NI: exact recount from per-instance records (derived from the public clean/edited
    # step-score files), checked against the historical summary. The historical
    # intervals resampled pair rows although questions recur across pairs; they are
    # replaced by a question-cluster bootstrap with pairs and caliper assignment fixed.
    ni_hist=pd.read_csv(ROOT/'inputs/historical_ni_summary.csv')
    pr=pd.read_csv(ROOT/'inputs/ni_pair_records.csv',float_precision='round_trip')
    assert len(pr)==5600 and not pr.duplicated(['prm','benchmark','match_group_id','variant']).any()
    assert (pr.answer_preserved==1).all() and pr.product_increase.isin([0,1]).all()
    assert (pr.product_increase==(pr.traj_logprod_modified>pr.traj_logprod_clean).astype(int)).all()
    design=pr[['benchmark','match_group_id','variant','problem_id','candidate_index','deleted_step_index_1based']].drop_duplicates()
    assert len(design)==800, 'NI pair construction differs across checkpoints'
    ni_rows=[]
    for (prm,bench),g in pr.groupby(['prm','benchmark'],sort=True):
        nec=g[g.variant=='necessary'].sort_values('match_group_id'); ine=g[g.variant=='inert'].sort_values('match_group_id')
        assert len(nec)==len(ine)==200 and (nec.match_group_id.to_numpy()==ine.match_group_id.to_numpy()).all()
        yn=nec.product_increase.to_numpy(float); yi=ine.product_increase.to_numpy(float)
        qn=nec.problem_id.to_numpy(); qi=ine.problem_id.to_numpy()
        # math.log on Python floats, as in the historical script: many assignments are
        # optimal, and ulp-level differences (e.g. np.log) can select another one.
        bn=np.asarray([-math.log(max(float(v),1e-30)) for v in nec.clean_target_step_score])
        bi=np.asarray([-math.log(max(float(v),1e-30)) for v in ine.clean_target_step_score])
        ri,ci,ok=caliper_assign(bn,bi); mi,mj=ri[ok],ci[ok]
        raw=ni_cluster_bootstrap(qn,yn,qi,yi); mat=ni_cluster_bootstrap(qn[mi],yn[mi],qi[mj],yi[mj])
        h=ni_hist[(ni_hist.prm==prm)&(ni_hist.benchmark==bench)].iloc[0]
        assert h.n_answer_preserved==200 and len(mi)==h.n_matched, f'NI count mismatch: {prm}/{bench}'
        assert abs(raw['delta']-h.delta_ni_raw)<1e-12 and abs(mat['delta']-h.delta_ni_matched)<1e-12, f'NI estimate mismatch: {prm}/{bench}'
        # Range of the point estimate over all optima of the stated exact-arithmetic
        # objective. Intervals are for one representative assignment at each extreme;
        # their endpoints are NOT optimized over all optimal assignments.
        ext={}
        for sense,(a,b) in matched_range_exact(bn,bi,yn,yi,ri,ci).items():
            assert len(a)==len(mi), 'Optimal assignments differ in matched count'
            ext[sense]=ni_cluster_bootstrap(qn[a],yn[a],qi[b],yi[b])
        assert ext['min']['delta']-1e-12<=mat['delta']<=ext['max']['delta']+1e-12
        ni_rows.append({'prm':prm,'benchmark':bench,'n_pairs':len(nec),'n_questions':raw['n_questions'],
            'delta_ni_raw':raw['delta'],'raw_ci_low':raw['ci_low'],'raw_ci_high':raw['ci_high'],
            'n_matched':int(len(mi)),'n_questions_matched':mat['n_questions'],
            'delta_ni_matched':mat['delta'],'matched_ci_low':mat['ci_low'],'matched_ci_high':mat['ci_high'],
            'matched_opt_delta_min':ext['min']['delta'],'matched_opt_min_ci_low':ext['min']['ci_low'],'matched_opt_min_ci_high':ext['min']['ci_high'],
            'matched_opt_delta_max':ext['max']['delta'],'matched_opt_max_ci_low':ext['max']['ci_low'],'matched_opt_max_ci_high':ext['max']['ci_high'],
            'historical_raw_ci_low':h.raw_ci_lo,'historical_raw_ci_high':h.raw_ci_hi,
            'historical_matched_ci_low':h.matched_ci_lo,'historical_matched_ci_high':h.matched_ci_hi})
    ni=pd.DataFrame(ni_rows); ni.to_csv(OUT/'ni_cluster.csv',index=False,float_format='%.12g')
    reuse={}
    for bench,d in design.groupby('benchmark'):
        uses=d.problem_id.value_counts(); traces=d.groupby(['problem_id','candidate_index']).size()
        reuse[bench]={'instances':len(d),'questions':int(len(uses)),'questions_used_more_than_once':int((uses>1).sum()),
                      'max_instances_per_question':int(uses.max()),'questions_in_both_roles':int(len(set(d[d.variant=='necessary'].problem_id)&set(d[d.variant=='inert'].problem_id))),
                      'traces':int(len(traces)),'traces_used_twice':int((traces>1).sum())}
    width=np.concatenate([(ni.raw_ci_high-ni.raw_ci_low)/(ni.historical_raw_ci_high-ni.historical_raw_ci_low),
                          (ni.matched_ci_high-ni.matched_ci_low)/(ni.historical_matched_ci_high-ni.historical_matched_ci_low)])
    # Human endpoints: summaries, not independent recovery of annotator workbooks.
    h=pd.read_csv(ROOT/'inputs/human_three_choice_summary.csv'); hn=pd.read_csv(ROOT/'inputs/human_natural_summary.csv')
    z=h[h.group=='overall'].iloc[0];assert [int(z[k]) for k in ['n_cards','gm_majority','product_majority','no_preference_majority','split']]==[200,113,1,84,2]
    z2=hn[hn.prm=='pooled'].iloc[0];assert sum(int(z2[k]) for k in ['n_native_majority','n_product_majority','n_no_preference_majority','n_split'])==420
    report={'seed':SEED,'bootstrap_replicates':B,'input_hashes_verified':n_verified,
            'records':{'all_comparator_rows':len(s),'gm_common':int((s.comparator=='gm').sum()),'gm_safe':int(((s.comparator=='gm')&safe).sum()),'retained_all_comparators':len(keep)},
            'pooled':pooled,'named_six_cell_subset':subset_result,'qwen_natural':nr,'qwen72b':r72,
            'qwen_safe_exact':cells[(cells.prm=='qwen_prm')&(cells.comparator=='gm')&(cells.support=='comparison_safe')].to_dict('records'),
            'math_levels':levels,
            'ni_raw_negative':int((ni.delta_ni_raw<0).sum()),'ni_scorematched_negative':int((ni.delta_ni_matched<0).sum()),
            'ni_cluster':{'raw_ci_below_zero':int((ni.raw_ci_high<0).sum()),'matched_ci_below_zero':int((ni.matched_ci_high<0).sum()),
              'matched_opt_unique_cells':int((ni.matched_opt_delta_max-ni.matched_opt_delta_min<1e-12).sum()),
              'matched_opt_max_negative_cells':int((ni.matched_opt_delta_max<0).sum()),
              'matched_opt_max_ci_below_zero':int((ni.matched_opt_max_ci_high<0).sum()),
              'matched_opt_min_ci_below_zero':int((ni.matched_opt_min_ci_high<0).sum()),
              'bootstrap':'question-cluster; included instances fixed','replicates':B,'seed':SEED,
              'width_ratio_vs_historical_row_bootstrap':{'min':float(width.min()),'median':float(np.median(width)),'max':float(width.max())},
              'reuse':reuse},
            'human_three_choice':{'n':200,'gm':113,'product':1,'no_preference':84,'split':2},
            'human_natural':{'n':420,'comparator':28,'product':15,'no_preference':374,'split':3},
            'limitations':['No edited-step score vectors for the selection-stress injections; no independent new-reducer stress replay.',
              'NI intervals condition on the included instances; the score-matched assignment is one of many exact optima (ranges over all optima are reported); five-seed NI results are not recoverable (seed membership is not recorded).',
              'No N=8 per-problem or 20-seed archive; these claims are withheld.',
              'Human results use existing summary tables, not newly verified annotator independence.',
              'Fixed-cell question bootstrap does not measure training/checkpoint/generation uncertainty.']}
    (OUT/'analysis_summary.json').write_text(json.dumps(report,indent=2,allow_nan=False)+'\n')
    (OUT/'environment.json').write_text(json.dumps({'python':sys.version.split()[0],'numpy':np.__version__,'pandas':pd.__version__,'scipy':__import__('scipy').__version__},indent=2)+'\n')
    print(json.dumps({'verified_inputs':n_verified,'gm_common_mean':pooled[0],'gm_safe':pooled[1],'72b':r72,'qwen_safe_exact_p':[x['p_exact'] for x in report['qwen_safe_exact']]},indent=2))
    print('PASS: record identities, support invariants, paired differences, common denominators, and input hashes.')

if __name__=='__main__': main()


==> anc/requirements.txt <==
# Tested with Python 3.13.5 and 3.13.17. Numerical packages only; not TeX dependencies.
numpy==2.3.5
pandas==2.2.3
scipy==1.17.0
matplotlib==3.10.8


==> anc/test_reanalysis.py <==
#!/usr/bin/env python3
"""Deterministic unit/regression checks; not independent validation of model scoring."""
import unittest, json
from pathlib import Path
import numpy as np
import pandas as pd
from reproduce import paired, holm, verify_inputs
R=Path(__file__).resolve().parent
class Tests(unittest.TestCase):
    def test_input_integrity(self): self.assertEqual(verify_inputs(),10)
    def test_paired_null(self):
        r=paired([0,0,0,0]);self.assertEqual((r['delta'],r['ci_low'],r['ci_high'],r['p_exact']),(0,0,0,1))
    def test_small_discordance_not_significant(self):
        r=paired([1]*5+[0]*392);self.assertEqual(r['p_exact'],.0625)
        self.assertGreater(r['ci_low'],0)  # deliberately exposes percentile/exact disagreement
    def test_holm(self): np.testing.assert_allclose(holm([.01,.03,.04]),[.03,.06,.06])
    def test_frozen_core_recount(self):
        d=pd.read_csv(R/'inputs/selection_records.csv');d=d[d.comparator=='gm']
        self.assertEqual(len(d),4622);self.assertEqual(int(d.safe_eligible.sum()),4459)
        expected=(d.flip_product-d.flip_comparator).groupby([d.prm,d.benchmark]).mean().mean()
        r=json.loads((R/'outputs/analysis_summary.json').read_text())['pooled'][0]
        self.assertAlmostEqual(r['delta'],expected,14)
    def test_level_marginals(self):
        d=pd.read_csv(R/'outputs/math_levels.csv');np.testing.assert_allclose(d.product_flip-d.gm_flip,d.delta,atol=2e-12)
    def test_qwen_utility_support(self):
        d=pd.read_csv(R/'outputs/qwen_natural.csv');self.assertTrue((d.n==500).all())
        np.testing.assert_allclose(d.product_accuracy-d.gm_accuracy,d.delta,atol=1e-12)
    def test_human_counts(self):
        d=pd.read_csv(R/'inputs/human_three_choice_summary.csv')
        self.assertTrue((d[['gm_majority','product_majority','no_preference_majority','split']].sum(1)==d.n_cards).all())
    def test_ni_recount_and_cluster_intervals(self):
        n=pd.read_csv(R/'outputs/ni_cluster.csv');h=pd.read_csv(R/'inputs/historical_ni_summary.csv')
        m=n.merge(h,on=['prm','benchmark'],validate='one_to_one',suffixes=('','_hist'));self.assertEqual(len(m),14)
        np.testing.assert_allclose(m.delta_ni_raw,m.delta_ni_raw_hist,atol=1e-12)
        np.testing.assert_allclose(m.delta_ni_matched,m.delta_ni_matched_hist,atol=1e-12)
        self.assertTrue((m.n_matched==m.n_matched_hist).all())
        self.assertEqual((int((n.raw_ci_high<0).sum()),int((n.matched_ci_high<0).sum())),(14,13))
        self.assertTrue((n.raw_ci_low<n.delta_ni_raw).all() and (n.delta_ni_raw<n.raw_ci_high).all())
        self.assertTrue((n.matched_opt_delta_min<=n.delta_ni_matched+1e-12).all() and (n.delta_ni_matched<=n.matched_opt_delta_max+1e-12).all())
        self.assertEqual((int((n.matched_opt_delta_max-n.matched_opt_delta_min<1e-12).sum()),int((n.matched_opt_delta_max<0).sum())),(4,13))
    def test_72b_scope(self):
        d=pd.read_csv(R/'inputs/qwen72b_records.csv');self.assertEqual(len(d),143)
        self.assertEqual((int(d.flip_product.sum()),int(d.flip_gm.sum())),(13,8))
    def test_expert_history_preserved(self):
        s=(R/'provenance/expert_input_audit.txt').read_text()
        self.assertIn('byte-identical duplicates',s);self.assertIn('single-expert pilot',s)
if __name__=='__main__':unittest.main()

